G\"odel's and Scott's Variants of the Ontological Argument in Lean 4 and TPTP THF

The Isabelle/HOL dataset of Benzm\"uller and Scott's study of G\"odel's ontological argument and Scott's variant (Monatshefte f\"ur Mathematik, 2025) is carried to Lean 4 and from there back to the automated provers, as a benchmark independent of either proof assistant. The port covers all thirty theories, structure and names preserved: 548 statements compare identical as parsed, every named result is proved again, and five results the original reports without replaying them are proved here. For every theorem, #print axioms gives the postulates its proof consumes: Scott's necessary existence and modal collapse need only a symmetric frame, confirming that KB suffices. The benchmark, in TPTP THF and SMT-LIB, turns the steps of an argument debated in philosophy into 294 theorems, alongside 45 statements the original refutes or leaves open, ten left open there. Five THF provers, and cvc5 on SMT-LIB, prove 227 theorems within ten seconds on one core and 232 within sixty, and none proves any of the 45. E and Leo-II solve the most, although Leo-II's calculus has been unchanged for about a decade and was only repaired and modernised here, as release 2.2. Vampire, whose later version won the higher-order division of CASC-30, solves the most in no configuration. Only E and Leo-II are measured in their own automatic mode: Zipperposition proves 101 in a single mode and 213 with its developers' portfolio, Vampire 174 without options and 209 with a higher-order schedule that its CASC mode does not select, and Leo-III 159 alone and 177 with E as partner.

==> anc/Makefile <==
# AFP-style document for the Lean 4 dataset (counterpart of Isabelle's `isabelle build -o document=pdf`)
# Prepended to PATH; directories that do not exist are harmless.  Override on the command
# line if Lean or TeX live elsewhere, e.g. `make TEX_BIN=/usr/local/texlive/2025/bin/x86_64-linux`.
LEAN_BIN ?= $(HOME)/.elan/bin
TEX_BIN  ?= /opt/local/bin
# sn-jnl needs cuted.sty and stfloats.sty from sttools, which the MacPorts tree lacks.
JAR_TEX_BIN ?= /Library/TeX/texbin

all: check doc arxiv

check:                       ## type-check every Lean module
	PATH="$(LEAN_BIN):$$PATH" lake build

doc: document/root.pdf       ## build document/root.pdf (AFP-style, XeLaTeX + Menlo)
arxiv: arxiv/main.pdf        ## build arxiv/main.pdf (pdfLaTeX, ASCII-only: arXiv-safe)
tarball: arxiv/arxiv-submission.tar.gz  ## bundle the arXiv source for upload
thf: thf/results.csv         ## regenerate the THF and SMT-LIB problems and run the provers

document/body.tex: $(wildcard Notes/*.lean) document/mkdoc.py
	python3 document/mkdoc.py Notes document/body.tex

document/root.pdf: document/root.tex document/body.tex document/root.bib
	cd document && PATH="$(TEX_BIN):$$PATH" xelatex -interaction=nonstopmode root.tex >/dev/null \
	  && PATH="$(TEX_BIN):$$PATH" bibtex root >/dev/null \
	  && PATH="$(TEX_BIN):$$PATH" xelatex -interaction=nonstopmode root.tex >/dev/null \
	  && PATH="$(TEX_BIN):$$PATH" xelatex -interaction=nonstopmode root.tex >/dev/null
	@echo "built document/root.pdf"

thf/Problems: $(wildcard Notes/*.lean) tools/thf/export.py tools/thf/thf_body.lean
	PATH="$(LEAN_BIN):$$PATH" python3 tools/thf/export.py

# The prover runs are measurements, not derived files.  They take the better part
# of an hour, they overwrite the recorded results, and make deletes the target of
# an interrupted recipe, so a build that treated them as a prerequisite could
# destroy the record it was trying to typeset.  They are therefore reachable only
# on purpose, and nothing depends on them.
.PHONY: experiments
experiments:
	python3 tools/thf/run_provers.py --timeout 10
	python3 tools/thf/run_provers.py --timeout 60 --only E,Vampire-plain,Zipperposition,Leo-II,Leo-III --out thf/results-60s.csv
	python3 tools/thf/run_nitpick.py --timeout 30
	python3 tools/thf/run_cvc5.py --timeout 10

clean:
	rm -f $(addprefix document/,body.tex root.aux root.bbl root.blg root.log root.out root.toc root.pdf missfont.log)

.PHONY: all check doc clean thf

arxiv/lean.tex: $(wildcard Notes/*.lean) document/mkdoc.py
	python3 document/mkdoc.py --ascii --appendix Notes arxiv/lean.tex

arxiv/tab-frames.tex tools/axioms-report.txt: $(wildcard Notes/*.lean) tools/print_axioms.py
	PATH="$(LEAN_BIN):$$PATH" lake build >/dev/null && python3 tools/print_axioms.py --latex arxiv/tab-frames.tex >/dev/null

arxiv/tab-thf.tex arxiv/thf-numbers.tex: $(wildcard thf/results*.csv thf/native-vampire/*.csv thf/emulated-zipperposition/*.csv smt/results-cvc5*.csv) tools/thf/tab_thf.py
	python3 tools/thf/tab_thf.py --latex arxiv/tab-thf.tex --macros arxiv/thf-numbers.tex > /dev/null

arxiv/tab-loc.tex tools/loc-report.txt: $(wildcard Notes/*.lean) tools/loc.py
	@# The redirect would truncate the tracked report before loc.py could refuse to run,
	@# so write it aside and move it into place only on success.
	python3 tools/loc.py --latex arxiv/tab-loc.tex > tools/loc-report.txt.tmp \
	  && mv tools/loc-report.txt.tmp tools/loc-report.txt \
	  || (rm -f tools/loc-report.txt.tmp; exit 1)

arxiv/main.pdf: arxiv/main.tex arxiv/lean.tex arxiv/root.bib arxiv/tab-frames.tex arxiv/tab-loc.tex arxiv/tab-thf.tex arxiv/thf-numbers.tex
	cd arxiv && PATH="$(TEX_BIN):$$PATH" pdflatex -interaction=nonstopmode main.tex >/dev/null \
	  && PATH="$(TEX_BIN):$$PATH" bibtex main >/dev/null \
	  && PATH="$(TEX_BIN):$$PATH" pdflatex -interaction=nonstopmode main.tex >/dev/null \
	  && PATH="$(TEX_BIN):$$PATH" pdflatex -interaction=nonstopmode main.tex >/dev/null
	@echo "built arxiv/main.pdf"

# The JAR submission is the same paper in Springer's class, and it ships its own copies of
# the four generated tables, because a submission directory has to build without Lean and
# without the AFP sources.  They are copies, so they drift unless something copies them:
# arxiv/tab-frames.tex was regenerated once while jar/tab-frames.tex was not, and the two
# papers printed different column headings for the same table.
JAR_TABLES = jar/tab-frames.tex jar/tab-loc.tex jar/tab-thf.tex jar/thf-numbers.tex

jar/%.tex: arxiv/%.tex
	cp $< $@

jar/main.pdf: jar/main.tex jar/root.bib $(JAR_TABLES)
	cd jar && PATH="$(JAR_TEX_BIN):$$PATH" pdflatex -interaction=nonstopmode main.tex >/dev/null \
	  && PATH="$(JAR_TEX_BIN):$$PATH" bibtex main >/dev/null \
	  && PATH="$(JAR_TEX_BIN):$$PATH" pdflatex -interaction=nonstopmode main.tex >/dev/null \
	  && PATH="$(JAR_TEX_BIN):$$PATH" pdflatex -interaction=nonstopmode main.tex >/dev/null
	@echo "built jar/main.pdf"

jar/supplementary.zip: arxiv/arxiv-submission.tar.gz
	rm -f jar/supplementary.zip
	cd arxiv && zip -r -q -X ../jar/supplementary.zip anc \
	  -x '*.DS_Store' '*/__pycache__/*' '*/.lake/*'
	@echo "built jar/supplementary.zip"

jar: jar/main.pdf jar/supplementary.zip
.PHONY: jar

# arXiv does not run bibtex: main.bbl must be shipped.  The Lean sources travel as
# ancillary files (arXiv convention: a top-level `anc/` directory), as a complete lake
# package so that `lake build` works after unpacking.
arxiv/arxiv-submission.tar.gz: arxiv/main.pdf arxiv/anc-README.md document/root.pdf $(wildcard Notes/*.lean) lakefile.toml lake-manifest.json lean-toolchain tools/compare_statements.py tools/VERIFICATION.md tools/loc.py tools/loc-report.txt tools/print_axioms.py tools/axioms-report.txt tools/afp-sources.sha256 $(wildcard palomar/*) \
  $(wildcard tools/isabelle/ROOT tools/isabelle/BUILD-LOG.txt tools/isabelle/crosscheck/* tools/isabelle/check/*) \
  $(wildcard tools/lean-check/*.lean) \
  $(wildcard thf/README.md thf/results*.csv smt/README.md smt/results*.csv) \
  $(wildcard thf/tptp-library/*) \
  $(wildcard tools/thf/*.py tools/thf/*.sh tools/thf/thf_body.lean tools/thf/eprover-leo2 tools/thf/leo2-patches/* tools/thf/treelimitedrun/*.c thf/results*.csv)
	rm -rf arxiv/anc && mkdir -p arxiv/anc/Notes
	cp Notes/*.lean arxiv/anc/Notes/
	cp lakefile.toml lake-manifest.json lean-toolchain arxiv/anc/
	mkdir -p arxiv/anc/tools && cp tools/compare_statements.py tools/afp-sources.sha256 tools/VERIFICATION.md tools/loc.py tools/loc-report.txt tools/print_axioms.py tools/axioms-report.txt arxiv/anc/tools/
	mkdir -p arxiv/anc/tools/isabelle && cp -R tools/isabelle/ROOT tools/isabelle/BUILD-LOG.txt tools/isabelle/crosscheck tools/isabelle/check arxiv/anc/tools/isabelle/
	mkdir -p arxiv/anc/tools/lean-check && cp tools/lean-check/*.lean arxiv/anc/tools/lean-check/
	mkdir -p arxiv/anc/palomar && cp palomar/*.lean palomar/README.md arxiv/anc/palomar/
	mkdir -p arxiv/anc/document && cp document/root.pdf arxiv/anc/document/sources.pdf
	mkdir -p arxiv/anc/thf && cp -R thf/Axioms thf/Problems thf/Problems-NonTheorems thf/README.md thf/results.csv thf/results-nontheorems.csv thf/results-nitpick.csv thf/results-leo2.csv thf/results-leo2-nt.csv thf/results-leo3.csv thf/results-leo3-nt.csv thf/results-60s.csv thf/results-machine.csv thf/results-machine-cores.csv thf/results-vampire-*.csv thf/results-e-auto*.csv thf/results-zipperposition*.csv thf/results-leo3-e*.csv thf/results-machine-schedules.csv thf/native-vampire thf/emulated-zipperposition arxiv/anc/thf/
	mkdir -p arxiv/anc/thf/tptp-library && cp thf/tptp-library/README.md thf/tptp-library/run_all.py thf/tptp-library/results.csv thf/tptp-library/classes.csv thf/tptp-library/phi-family.csv thf/tptp-library/strata.py arxiv/anc/thf/tptp-library/
	mkdir -p arxiv/anc/smt && cp -R smt/Theorems smt/NonTheorems smt/README.md smt/results-cvc5.csv smt/results-cvc5-60s.csv smt/results-cvc5-fsq.csv smt/results-cvc5-fsq-60s.csv arxiv/anc/smt/
	mkdir -p arxiv/anc/tools/thf && cp tools/thf/export.py tools/thf/isabelle_env.py tools/thf/run_provers.py tools/thf/run_nitpick.py tools/thf/run_cvc5.py tools/thf/tab_thf.py tools/thf/thf_body.lean tools/thf/eprover-leo2 tools/thf/zipperposition_portfolio.py tools/thf/build_native.sh arxiv/anc/tools/thf/ && cp -R tools/thf/leo2-patches arxiv/anc/tools/thf/ \
	  && rsync -a --exclude .gitignore --exclude __pycache__ --exclude zipperposition --exclude eprover-ho --exclude lams_parallel.py tools/thf/zipperposition-portfolio arxiv/anc/tools/thf/ \
	  && mkdir -p arxiv/anc/tools/thf/treelimitedrun && cp tools/thf/treelimitedrun/TreeLimitedRun.c tools/thf/treelimitedrun/build.sh arxiv/anc/tools/thf/treelimitedrun/
	cp Makefile arxiv/anc/ && mkdir -p arxiv/anc/document && cp document/mkdoc.py arxiv/anc/document/
	cp arxiv/anc-README.md arxiv/anc/README.md
	find arxiv/anc -name '._*' -delete -o -name '.DS_Store' -delete
	cd arxiv && COPYFILE_DISABLE=1 tar --no-xattrs -czf arxiv-submission.tar.gz main.tex tab-frames.tex tab-loc.tex tab-thf.tex thf-numbers.tex lean.tex main.bbl anc
	@echo "built arxiv/arxiv-submission.tar.gz"

.PHONY: arxiv tarball

# ---------------------------------------------------------------------------
# The OpenQuestions note: arXiv first (all sources as ancillary files), then the
# LLP submission referring to it.  The LLP source is the master; the neutral
# arXiv source is derived, so that the two cannot drift apart.
NOTE_ANC_DEPS = $(wildcard OpenQuestions/isabelle/* OpenQuestions/alternatives/*/* \
  OpenQuestions/alternatives/README.md OpenQuestions/alternatives/ROOT \
  OpenQuestions/lean/OpenQuestions/*.lean OpenQuestions/lean/HybridProbes.lean OpenQuestions/lean/lakefile.toml \
  OpenQuestions/lean/lean-toolchain OpenQuestions/lean/lake-manifest.json \
  OpenQuestions/audit/* OpenQuestions/audit/isar/* OpenQuestions/audit/isar2/* OpenQuestions/audit/probes/* \
  OpenQuestions/README.md tools/isabelle/crosscheck/*)

OpenQuestions/arxiv/main.tex: OpenQuestions/paper/main.tex tools/mk-note-arxiv.py tools/note-arxiv-preamble.tex
	python3 tools/mk-note-arxiv.py $< $@
	cp OpenQuestions/paper/refs.bib OpenQuestions/arxiv/refs.bib

OpenQuestions/arxiv/main.pdf: OpenQuestions/arxiv/main.tex OpenQuestions/arxiv/refs.bib
	cd OpenQuestions/arxiv && PATH="$(JAR_TEX_BIN):$$PATH" pdflatex -interaction=nonstopmode main.tex >/dev/null \
	  && PATH="$(JAR_TEX_BIN):$$PATH" bibtex main >/dev/null \
	  && PATH="$(JAR_TEX_BIN):$$PATH" pdflatex -interaction=nonstopmode main.tex >/dev/null \
	  && PATH="$(JAR_TEX_BIN):$$PATH" pdflatex -interaction=nonstopmode main.tex >/dev/null
	@echo "built OpenQuestions/arxiv/main.pdf"

# arXiv does not run bibtex, so main.bbl travels with the source.  anc/ mirrors the
# repository layout, which keeps every relative path in the session ROOTs intact.
OpenQuestions/arxiv/arxiv-submission.tar.gz: OpenQuestions/arxiv/main.pdf OpenQuestions/arxiv/anc-README.md $(NOTE_ANC_DEPS)
	rm -rf OpenQuestions/arxiv/anc
	mkdir -p OpenQuestions/arxiv/anc/OpenQuestions OpenQuestions/arxiv/anc/tools/isabelle
	cp -R OpenQuestions/isabelle OpenQuestions/alternatives OpenQuestions/audit \
	      OpenQuestions/README.md OpenQuestions/arxiv/anc/OpenQuestions/
# The unfiltered listings of the two large audit sessions (every read instantiation and every
# leaf term, 49 MB together) exceed arXiv's 50 MB guideline for a submission.  The filtered
# reports carry the tallies and every flagged term; the builds rewrite the listings.
	rm OpenQuestions/arxiv/anc/OpenQuestions/audit/isabelle-report.txt \
	   OpenQuestions/arxiv/anc/OpenQuestions/audit/isabelle-heads.txt \
	   OpenQuestions/arxiv/anc/OpenQuestions/audit/own/own-report.txt \
	   OpenQuestions/arxiv/anc/OpenQuestions/audit/own/own-heads.txt
	mkdir -p OpenQuestions/arxiv/anc/OpenQuestions/lean/OpenQuestions
	cp OpenQuestions/lean/lakefile.toml OpenQuestions/lean/lean-toolchain \
	   OpenQuestions/lean/lake-manifest.json OpenQuestions/arxiv/anc/OpenQuestions/lean/
	cp OpenQuestions/lean/OpenQuestions/*.lean OpenQuestions/arxiv/anc/OpenQuestions/lean/OpenQuestions/
	cp OpenQuestions/lean/HybridProbes.lean OpenQuestions/arxiv/anc/OpenQuestions/lean/
	cp -R tools/isabelle/crosscheck OpenQuestions/arxiv/anc/tools/isabelle/
	cp OpenQuestions/arxiv/anc-README.md OpenQuestions/arxiv/anc/README.md
# Nothing whose name begins with a dot belongs in an ancillary bundle, and the three Isabelle
# directories above are copied wholesale, so a .DS_Store, an editor lock file or a build directory
# appearing in them later would travel unnoticed.  Removing the class rather than the instances:
# .lake under lean/ is already excluded by copying the Lean files one by one, not by this filter.
	find OpenQuestions/arxiv/anc -name '.*' -not -name '.' -prune -exec rm -rf {} +
	find OpenQuestions/arxiv/anc -name '__pycache__' -type d -prune -exec rm -rf {} +
# and a last check, so that the tarball cannot be built with one in it after all
	@test -z "$$(find OpenQuestions/arxiv/anc -name '.*' -not -name '.' -print -quit)" \
	  || { echo 'dot-entry left under anc/'; exit 1; }
# macOS tar stores extended attributes as AppleDouble entries (._name) with pax xattr headers,
# and its own listing hides them -- `tar tzf` showed 110 entries where a Linux reader saw 125.
# Both are switched off, and the check below reads the archive with Python's tarfile, which
# shows what any other reader will see.
	cd OpenQuestions/arxiv && COPYFILE_DISABLE=1 tar --no-xattrs --no-mac-metadata --no-acls --no-fflags \
	  -czf arxiv-submission.tar.gz main.tex main.bbl refs.bib anc
	@python3 -c 'import tarfile,sys; t=tarfile.open("OpenQuestions/arxiv/arxiv-submission.tar.gz"); ms=t.getmembers(); \
	  bad=[m.name for m in ms if any(p.startswith(".") for p in m.name.split("/") if p) or m.pax_headers]; \
	  print("built OpenQuestions/arxiv/arxiv-submission.tar.gz (%d entries)" % len(ms)); \
	  sys.exit("hidden entries or pax headers in the tarball: %s" % bad[:5]) if bad else None'

note: OpenQuestions/arxiv/arxiv-submission.tar.gz  ## build the note's arXiv source and ancillary bundle
.PHONY: note


==> anc/Notes/EvilDerivable.lean <==
import Notes.HOMLinHOL
import Notes.ModalFilter
/-! ## EvilDerivable.lean (Figure 20 of [J75])
The necessary existence of an Evil-like entity proved from (controversially) modified assumptions.
By rejecting Gödel's assumptions and instead postulating corresponding negative versions of them,
the necessary existence of Evil becomes derivable.  The non-positive properties of this Evil-like
entity are however identical to the positive properties of Gödel's God-like entity. -/

/-- Positive property -/
axiom P : (e → σ) → σ

/-- An entity possessing all non-positive properties -/
def Evil (x : e) : σ := ∀ᵐ (φ : e → σ), ¬ᵐ(P φ) →ᵐ φ x

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ □(∀ᴱ y, φ y →ᵐ ψ y))

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom A1 (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋

axiom A2 (φ ψ : e → σ) : ⌊¬ᵐ(P φ) ∧ᵐ □(∀ᴱ y, φ y →ᵐ ψ y) →ᵐ ¬ᵐ(P ψ)⌋

axiom A4 : ⌊¬ᵐ(P Evil)⌋

axiom A3 (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋

axiom A5 : ⌊¬ᵐ(P E)⌋

-- `lemma True nitpick[satisfy,card i=1,eval="⌊P (λx.⊥)⌋",eval="⌊P (λx.⊤)⌋"] oops`
--   Model found (consistency check)

theorem T1 (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ ◇(∃ᴱ x, φ x)⌋ := fun w h =>
  Classical.byContradiction fun hn =>
    A2 φ ~ᵐφ w ⟨h, fun v hv y hy hφ _ => hn ⟨v, hv, y, hy, hφ⟩⟩ ((A1 φ w).1 h)

theorem T2 : ⌊◇(∃ᴱ x, Evil x)⌋ := fun w => T1 Evil w (A4 w)

/-- A property exemplified by an Evil-like being is non-positive (a consequence of `A1`). -/
theorem NegOfEvil {x : e} {ψ : e → σ} {w : i} (hE : Evil x w) (h : ψ x w) : (¬ᵐ(P ψ)) w :=
  (A1 ψ w).2 (Classical.byContradiction fun hn => hE ~ᵐψ hn h)

theorem T3 (x : e) : ⌊Evil x →ᵐ Ess Evil x⌋ := fun w hE =>
  ⟨hE, fun ψ hψ v hv _y _ hEy => hEy ψ (A3 ψ w (NegOfEvil hE hψ) v hv)⟩

theorem T4 : ⌊◇(∃ᴱ x, Evil x) →ᵐ □(∃ᴱ y, Evil y)⌋ := by
  have h1 : ⌊(∃ᴱ x, Evil x) →ᵐ □(∃ᴱ y, Evil y)⌋ :=
    fun _ ⟨x, _, hE⟩ => hE E (A5 _) Evil (T3 x _ hE)
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))

theorem T5 : ⌊□(∃ᴱ x, Evil x)⌋ := fun w => T4 w (T2 w)

/-- Modal collapse.  The AFP sources leave it unreplayed (`oops`), although sledgehammer
reports a proof from `A1`, `A3`, `T5`, `Evil_def` and `Rsymm`.  It is the modal-collapse proof
of the God-like variants with `Evil` in place of `G`: an actual Evil-like being exists at `w`
(by `T5` and symmetry) and at every successor `v` (by `T5`); the former has the essence `Evil`
(`T3`), whose necessary implication of `φ` then delivers `φ` at `v`. -/
theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by
  intro w hφ v hv
  have ⟨x, _, hEx⟩ := T5 v w (Rsymm w v hv)
  have ⟨z, hzv, hEz⟩ := T5 w v hv
  exact (T3 x w hEx).2 (fun _ => φ) hφ v hv z hzv hEz

theorem PosProps : ⌊P (fun _ : e => ⊥ᵐ) ∧ᵐ P (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨Classical.byContradiction fun hn => let ⟨_, _, _, _, h⟩ := T1 _ w hn; h,
   Classical.byContradiction fun hn => let ⟨_, _, _, _, h⟩ := T1 _ w hn; h rfl⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊤ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨(A1 _ w).2 (Classical.byContradiction fun hn => let ⟨_, _, _, _, h⟩ := T1 _ w hn; h trivial),
   (A1 _ w).2 (Classical.byContradiction fun hn => let ⟨_, _, _, _, h⟩ := T1 _ w hn; h rfl)⟩

theorem UniqueEss1 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋ :=
  fun _ ⟨⟨hφx, hφ⟩, ⟨hψx, hψ⟩⟩ v hv y hy => ⟨hφ ψ hψx v hv y hy, hψ φ hφx v hv y hy⟩

-- UniqueEss2 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ =ᵐ ψ)⌋   -- `nitpick[card i=2]`: countermodel found
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ =ᵐ ψ)⌋ := by countermodel

theorem Monoevilism (x y : e) : ⌊Evil x ∧ᵐ Evil y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (NegOfEvil hx hQ)

/-- Everything true of every actual Evil-like being at every successor world is non-positive:
by `T2` some successor holds an actual Evil-like being, which has every non-positive property,
and non-positivity is necessary (`A3`).  No frame condition is used. -/
theorem NegP (χ : e → σ) (w : i) (h : ∀ v, w 𝗿 v → ∀ x, x @ᵐ v → Evil x v → χ x v) :
    (¬ᵐ(P χ)) w := fun hp =>
  let ⟨v, hv, x, hxa, hE⟩ := T2 w
  hE ~ᵐχ (A3 ~ᵐχ w (fun hn => (A1 χ w).2 hn hp) v hv) (h v hv x hxa hE)

theorem NisFilter : ⌊Filter (fun φ => ¬ᵐ(P φ))⌋ := fun w =>
  ⟨⟨⟨(NegProps w).1, fun hn => hn (PosProps w).1⟩,
    -- the inclusion holds at `w`; `MC` carries it to the successor worlds, then `A2` applies
    fun φ ψ ⟨hφ, hsub⟩ => A2 φ ψ w ⟨hφ, MC (∀ᴱ x, φ x →ᵐ ψ x) w hsub⟩⟩,
   fun φ ψ ⟨hφ, hψ⟩ => NegP _ w (fun v hv _ _ hE => ⟨hE φ (A3 φ w hφ v hv), hE ψ (A3 ψ w hψ v hv)⟩)⟩

theorem NisUFilter : ⌊UFilter (fun φ => ¬ᵐ(P φ))⌋ := fun w =>
  ⟨NisFilter w, fun φ => (Classical.em ((¬ᵐ(P φ)) w)).imp id
    (fun hnn hp => (A1 φ w).2 hp (Classical.byContradiction hnn))⟩


==> anc/Notes/GoedelVariantHOML1.lean <==
import Notes.HOMLinHOL
/-! # Gödel's ontological argument -- 1970 manuscript
## GoedelVariantHOML1.lean (Figure 6 of [J75])
Gödel's axioms and definitions, as presented in the 1970 manuscript, are inconsistent.  Actualist
quantifiers (avoiding existential import) are used for quantification over entities, otherwise
possibilist quantifiers are used. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ :=
  fun w hG ψ hψ v hv _y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

theorem Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,expect=unknown] oops`
--   No model found (consistency check)

theorem EmptyEssL (x : e) : ⌊Ess (fun _ : e => ⊥ᵐ) x⌋ := fun _ _ _ _ _ _ _ h => h.elim

-- Like the Isabelle original, this proof uses no frame condition at all: the axioms are
-- inconsistent already in K.  (Verified by replaying the Isabelle proof over `HOMLinHOLonlyK`.)
theorem Inconsistency : False := by
  have h1 : ⌊¬ᵐ(P (fun _ : e => ⊥ᵐ))⌋ := fun w hp =>
    (Ax2a _ w).2 ⟨hp, Ax4 (fun _ : e => ⊥ᵐ) _ w ⟨hp, fun _ _ _ _ h => h.elim⟩⟩
  have h2 : ⌊P (fun x : e => Ess (fun _ : e => ⊥ᵐ) x →ᵐ □(∃ᴱ z, (fun _ : e => ⊥ᵐ) z))⌋ :=
    fun w => Ax4 E _ w ⟨Ax3 w, fun _ _ _ _ hE => hE (fun _ => ⊥ᵐ)⟩
  have h3 : ⌊P (fun _ : e => □(∃ᴱ z, (fun _ : e => ⊥ᵐ) z))⌋ :=
    fun w => Ax4 _ _ w ⟨h2 w, fun v _ y _ h => h (EmptyEssL y v)⟩
  have h4 : ⌊P (fun _ : e => □ ⊥ᵐ)⌋ := by
    have heq : (fun _ : e => □(∃ᴱ z, (fun _ : e => ⊥ᵐ) z)) = (fun _ : e => □ ⊥ᵐ) := by
      -- an explicit term rather than `simp`: `simp` would draw in `eNonempty`, which the
      -- argument does not need (`#print axioms`)
      funext _ w; exact propext ⟨fun h v hv => match h v hv with | ⟨_, _, hf⟩ => hf, fun h v hv => (h v hv).elim⟩
    exact heq ▸ h3
  -- Isabelle discharges this with `smt` from `4 Ax2a Ax4`; no frame condition is needed.
  have h5 : ⌊P (fun _ : e => ⊥ᵐ)⌋ := by
    intro w
    by_cases hdead : ∃ v : i, ∀ u, ¬ v 𝗿 u
    · -- some world is a dead end: there `Ax4`'s premise is vacuous, so `Ax2a` is violated
      have ⟨v, hv⟩ := hdead
      exact ((Ax2a (fun _ : e => □ ⊥ᵐ) v).2
        ⟨h4 v, Ax4 _ _ v ⟨h4 v, fun u hu => absurd hu (hv u)⟩⟩).elim
    · -- otherwise every world has a successor, so `□⊥` is false and the properties coincide
      have ser : ∀ v : i, ∃ u, v 𝗿 u := fun v =>
        Classical.byContradiction fun h => hdead ⟨v, fun u hu => h ⟨u, hu⟩⟩
      have heq : (fun _ : e => □ ⊥ᵐ) = (fun _ : e => ⊥ᵐ) := by
        funext _ v
        have ⟨u, hu⟩ := ser v
        exact propext ⟨fun h => h u hu, fun h => h.elim⟩
      exact heq ▸ h4 w
  have w : i := Classical.ofNonempty
  exact h1 w (h5 w)


==> anc/Notes/GoedelVariantHOML1AndersonQuant.lean <==
import Notes.HOMLinHOL
/-! # Further Appendices
## GoedelVariantHOML1AndersonQuant.lean
The same as GoedelVariantHOML1, but now for a mixed use of actualist and possibilist quantifiers
for entities; cf. Footnote 20 in [J75]. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᵐ (y : e), φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ :=
  fun w hG ψ hψ v hv _y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

theorem Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,expect=unknown] oops`
--   No model found (consistency check)

theorem EmptyEssL (x : e) : ⌊Ess (fun _ : e => ⊥ᵐ) x⌋ := fun _ _ _ _ _ _ h => h.elim

theorem Inconsistency : False := by
  have h1 : ⌊¬ᵐ(P (fun _ : e => ⊥ᵐ))⌋ := fun w hp =>
    (Ax2a _ w).2 ⟨hp, Ax4 (fun _ : e => ⊥ᵐ) _ w ⟨hp, fun _ _ _ h => h.elim⟩⟩
  have h2 : ⌊P (fun x : e => Ess (fun _ : e => ⊥ᵐ) x →ᵐ □(∃ᴱ z, (fun _ : e => ⊥ᵐ) z))⌋ :=
    fun w => Ax4 E _ w ⟨Ax3 w, fun _ _ _ hE => hE (fun _ => ⊥ᵐ)⟩
  have h3 : ⌊P (fun _ : e => □(∃ᴱ z, (fun _ : e => ⊥ᵐ) z))⌋ :=
    fun w => Ax4 _ _ w ⟨h2 w, fun v _ y h => h (EmptyEssL y v)⟩
  have h4 : ⌊P (fun _ : e => □ ⊥ᵐ)⌋ := by
    have heq : (fun _ : e => □(∃ᴱ z, (fun _ : e => ⊥ᵐ) z)) = (fun _ : e => □ ⊥ᵐ) := by
      -- an explicit term rather than `simp`: `simp` would draw in `eNonempty`, which the
      -- argument does not need (`#print axioms`)
      funext _ w; exact propext ⟨fun h v hv => match h v hv with | ⟨_, _, hf⟩ => hf, fun h v hv => (h v hv).elim⟩
    exact heq ▸ h3
  -- Isabelle discharges this with `smt` from `4 Ax2a Ax4`; no frame condition is needed.
  have h5 : ⌊P (fun _ : e => ⊥ᵐ)⌋ := by
    intro w
    by_cases hdead : ∃ v : i, ∀ u, ¬ v 𝗿 u
    · -- some world is a dead end: there `Ax4`'s premise is vacuous, so `Ax2a` is violated
      have ⟨v, hv⟩ := hdead
      exact ((Ax2a (fun _ : e => □ ⊥ᵐ) v).2
        ⟨h4 v, Ax4 _ _ v ⟨h4 v, fun u hu => absurd hu (hv u)⟩⟩).elim
    · -- otherwise every world has a successor, so `□⊥` is false and the properties coincide
      have ser : ∀ v : i, ∃ u, v 𝗿 u := fun v =>
        Classical.byContradiction fun h => hdead ⟨v, fun u hu => h ⟨u, hu⟩⟩
      have heq : (fun _ : e => □ ⊥ᵐ) = (fun _ : e => ⊥ᵐ) := by
        funext _ v
        have ⟨u, hu⟩ := ser v
        exact propext ⟨fun h => h u hu, fun h => h.elim⟩
      exact heq ▸ h4 w
  have w : i := Classical.ofNonempty
  exact h1 w (h5 w)


==> anc/Notes/GoedelVariantHOML1inS4.lean <==
import Notes.HOMLinHOLonlyS4
/-! ## GoedelVariantHOML1inS4.lean
The same as GoedelVariantHOML1, but now in logic S4. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ :=
  fun w hG ψ hψ v hv _y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

/-- Auxiliary (as in Figure 6): the empty property is an essence of anything. -/
theorem EmptyEssL (x : e) : ⌊Ess (fun _ : e => ⊥ᵐ) x⌋ := fun _ _ _ _ _ _ _ h => h.elim

theorem Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  intro _ ⟨v, _, x, _, hG⟩                             -- a God-like `x` at the reachable world `v`
  -- `E x v` applied to the empty essence says `v` has no successor, contradicting reflexivity
  have ⟨_, _, h⟩ := hG E (Ax3 v) (fun _ : e => ⊥ᵐ) (EmptyEssL x v) v (Rrefl v)
  exact h.elim


==> anc/Notes/GoedelVariantHOML1poss.lean <==
import Notes.HOMLinHOL
/-! # Appendix
## GoedelVariantHOML1poss.lean (Figure 16 of [J75])
Gödel's axioms and definitions, as presented in the 1970 manuscript, are inconsistent.  In contrast
to Figure 6 we here use only possibilist quantifiers and still derive falsity. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᵐ (y : e), φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ :=
  fun w hG ψ hψ v hv _y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᵐ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

theorem Th3 : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := by
  have h1 : ⌊(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := fun _ ⟨x, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,expect=unknown] oops`
--   No model found (consistency check)

theorem EmptyEssL (x : e) : ⌊Ess (fun _ : e => ⊥ᵐ) x⌋ := fun _ _ _ _ _ _ h => h.elim

theorem Inconsistency : False := by
  have h1 : ⌊¬ᵐ(P (fun _ : e => ⊥ᵐ))⌋ := fun w hp =>
    (Ax2a _ w).2 ⟨hp, Ax4 (fun _ : e => ⊥ᵐ) _ w ⟨hp, fun _ _ _ h => h.elim⟩⟩
  have h2 : ⌊P (fun x : e => Ess (fun _ : e => ⊥ᵐ) x →ᵐ □(∃ᵐ z, (fun _ : e => ⊥ᵐ) z))⌋ :=
    fun w => Ax4 E _ w ⟨Ax3 w, fun _ _ _ hE => hE (fun _ => ⊥ᵐ)⟩
  have h3 : ⌊P (fun _ : e => □(∃ᵐ z, (fun _ : e => ⊥ᵐ) z))⌋ :=
    fun w => Ax4 _ _ w ⟨h2 w, fun v _ y h => h (EmptyEssL y v)⟩
  have h4 : ⌊P (fun _ : e => □ ⊥ᵐ)⌋ := by
    have heq : (fun _ : e => □(∃ᵐ z, (fun _ : e => ⊥ᵐ) z)) = (fun _ : e => □ ⊥ᵐ) := by
      -- an explicit term rather than `simp`: `simp` would draw in `eNonempty`, which the
      -- argument does not need (`#print axioms`)
      funext _ w; exact propext ⟨fun h v hv => match h v hv with | ⟨_, hf⟩ => hf, fun h v hv => (h v hv).elim⟩
    exact heq ▸ h3
  -- Isabelle discharges this with `smt` from `4 Ax2a Ax4`; no frame condition is needed.
  have h5 : ⌊P (fun _ : e => ⊥ᵐ)⌋ := by
    intro w
    by_cases hdead : ∃ v : i, ∀ u, ¬ v 𝗿 u
    · -- some world is a dead end: there `Ax4`'s premise is vacuous, so `Ax2a` is violated
      have ⟨v, hv⟩ := hdead
      exact ((Ax2a (fun _ : e => □ ⊥ᵐ) v).2
        ⟨h4 v, Ax4 _ _ v ⟨h4 v, fun u hu => absurd hu (hv u)⟩⟩).elim
    · -- otherwise every world has a successor, so `□⊥` is false and the properties coincide
      have ser : ∀ v : i, ∃ u, v 𝗿 u := fun v =>
        Classical.byContradiction fun h => hdead ⟨v, fun u hu => h ⟨u, hu⟩⟩
      have heq : (fun _ : e => □ ⊥ᵐ) = (fun _ : e => ⊥ᵐ) := by
        funext _ v
        have ⟨u, hu⟩ := ser v
        exact propext ⟨fun h => h u hu, fun h => h.elim⟩
      exact heq ▸ h4 w
  have w : i := Classical.ofNonempty
  exact h1 w (h5 w)


==> anc/Notes/GoedelVariantHOML2.lean <==
import Notes.HOMLinHOL
import Notes.ModalFilter
/-! ## GoedelVariantHOML2.lean (Figure 7 of [J75])
After an appropriate modification of the definition of essence in Gödel's 1970 ontological proof,
the inconsistency revealed in Figure 6 is avoided, and the argument can be successfully verified in
modal logic S5 (indeed, as shown, only symmetry of the accessibility relation is actually needed).
Actualist quantifiers (avoiding existential import) are used for quantification over entities,
otherwise possibilist quantifiers are used. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x (modified: φ must be exemplified by x) -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

theorem Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ _ => Iff.rfl⟩

/-- Possibly there is a God-like being.  The Isabelle proof cites `Ax2a`, `Ax4` and `L`; `Ax4` is
dispensable: if no God-like being were possible, `Ax1Gen` would make the empty property
positive, as the conjunction of the positive properties `{G}`, while it makes the universal
property positive as the conjunction of `∅`, against the exclusivity in `Ax2a`.  Only `Ax1Gen`
and `Ax2a` are used, and no frame condition. -/
theorem Th4 : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      Ax1Gen (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
        ⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
         fun v hv z hz => ⟨fun h => h.elim, fun h => hn ⟨v, hv, z, hz, h G rfl⟩⟩⟩
    have htop : P (fun _ : e => ⊤ᵐ) w :=
      Ax1Gen (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w
        ⟨fun _ h => h.elim, fun _ _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
    have heq : (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) := by funext x v; simp
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, heq ▸ htop⟩

theorem Th5 : ⌊□(∃ᴱ x, G x)⌋ := fun w => Th3 w (Th4 w)

theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by                   -- modal collapse
  intro w hφ v hv
  have ⟨x, _, hGx⟩ := Th5 v w (Rsymm w v hv)
  have ⟨z, hzv, hGz⟩ := Th5 w v hv
  exact (Th1 x w hGx).2 (fun _ => φ) hφ v hv z hzv hGz

/-- The universal property is positive, from `Ax2a` and `Ax4` alone: were its complement
positive, `Ax4` would make every property positive, against the exclusivity in `Ax2a`. -/
theorem PosTop (w : i) : P (fun _ : e => ⊤ᵐ) w :=
  (Ax2a (fun _ : e => ⊤ᵐ) w).1.elim id fun hB =>
    ((Ax2a (fun _ : e => ⊤ᵐ) w).2 ⟨Ax4 _ _ w ⟨hB, fun _ _ _ _ _ => trivial⟩, hB⟩).elim

theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PosTop w, Ax4 _ _ w ⟨PosTop w, fun _ _ _ _ _ => rfl⟩⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hp => (Ax2a _ w).2 ⟨hp, Ax4 _ _ w ⟨hp, fun _ _ _ _ h => h.elim⟩⟩,
   fun hp => (Ax2a _ w).2 ⟨hp, Ax4 _ _ w ⟨hp, fun _ _ _ _ h => (h rfl).elim⟩⟩⟩

theorem UniqueEss1 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋ :=
  fun _ ⟨⟨hφx, hφ⟩, ⟨hψx, hψ⟩⟩ v hv y hy => ⟨hφ ψ hψx v hv y hy, hψ φ hφx v hv y hy⟩

-- UniqueEss2 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋   -- `nitpick[card i=1]`: countermodel found
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := by countermodel

theorem UniqueEss3 (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᴱ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ ⟨_, h⟩ => h (fun z => z ≡ᵐ x) (fun _ hp => hp)

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)

theorem PisFilter : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨(PosProps' w).1, (NegProps w).1⟩,
    -- the inclusion holds at `w`; `MC` carries it to the successor worlds, then `Ax4` applies
    fun φ ψ ⟨hφ, hsub⟩ => Ax4 φ ψ w ⟨hφ, MC (∀ᴱ x, φ x →ᵐ ψ x) w hsub⟩⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Ax1 φ ψ w ⟨hφ, hψ⟩⟩

theorem PisUFilter : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)


==> anc/Notes/GoedelVariantHOML2AndersonQuant.lean <==
import Notes.HOMLinHOL
import Notes.ModalFilter
/-! ## GoedelVariantHOML2AndersonQuant.lean
The same as GoedelVariantHOML2, but now for a mixed use of actualist and possibilist quantifiers
for entities; cf. Footnote 20 in [J75]. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᵐ (y : e), φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x (modified: φ must be exemplified by x) -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

theorem Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᵐ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ => Iff.rfl⟩

/-- Possibly there is an actual God-like being.  Here the argument of the actualist and
possibilist variants does not go through: `Ax1Gen` speaks of all beings at the successor worlds,
`Th4` only of the actual ones.  Instead, `Ax4` with `G ⊃ᴺ ~ᵐG`: a possibilist God-like being `y`
at a successor `v` yields, by `Th2`, actual God-like beings at every successor of `v`; symmetry
brings this back to `w`, and `Th2` once more forward to `v`.  This is the Isabelle proof
(`Ax2a Ax4 L Rsymm Th2`); cf. Footnote 25 of [J75].  Reflexivity would serve equally. -/
theorem Th4 : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    (Ax2a' G w).2 (Ax4 G ~ᵐG w ⟨L w, fun v hv y hg _ =>
      let ⟨x, _, hGx⟩ := Th2 y v hg w (Rsymm w v hv)
      hn ⟨v, hv, Th2 x w hGx v hv⟩⟩) (L w)

theorem Th5 : ⌊□(∃ᴱ x, G x)⌋ := fun w => Th3 w (Th4 w)

theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by                   -- modal collapse
  intro w hφ v hv
  have ⟨x, _, hGx⟩ := Th5 v w (Rsymm w v hv)
  have ⟨z, _, hGz⟩ := Th5 w v hv
  exact (Th1 x w hGx).2 (fun _ => φ) hφ v hv z hGz

/-- The universal property is positive, from `Ax2a` and `Ax4` alone: were its complement
positive, `Ax4` would make every property positive, against the exclusivity in `Ax2a`. -/
theorem PosTop (w : i) : P (fun _ : e => ⊤ᵐ) w :=
  (Ax2a (fun _ : e => ⊤ᵐ) w).1.elim id fun hB =>
    ((Ax2a (fun _ : e => ⊤ᵐ) w).2 ⟨Ax4 _ _ w ⟨hB, fun _ _ _ _ => trivial⟩, hB⟩).elim

theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PosTop w, Ax4 _ _ w ⟨PosTop w, fun _ _ _ _ => rfl⟩⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hp => (Ax2a _ w).2 ⟨hp, Ax4 _ _ w ⟨hp, fun _ _ _ h => h.elim⟩⟩,
   fun hp => (Ax2a _ w).2 ⟨hp, Ax4 _ _ w ⟨hp, fun _ _ _ h => (h rfl).elim⟩⟩⟩

theorem UniqueEss1 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋ :=
  fun _ ⟨⟨hφx, hφ⟩, ⟨hψx, hψ⟩⟩ v hv y => ⟨hφ ψ hψx v hv y, hψ φ hφx v hv y⟩

-- UniqueEss2 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋   -- `nitpick[card i=2]`: countermodel found
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := by countermodel

theorem UniqueEss3 (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ ⟨_, h⟩ => h (fun z => z ≡ᵐ x) (fun _ hp => hp)

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)

theorem PisFilter : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨(PosProps' w).1, (NegProps w).1⟩,
    -- `φ ⊆ᴱ ψ` is an actualist inclusion, `Ax4` needs a possibilist one; so argue directly:
    -- `MC` carries the inclusion to a successor `v` holding an actual God-like being `x` (`Th4`),
    -- `x` has every positive property, and positivity is necessary (`Ax2b`)
    fun φ ψ ⟨hφ, hsub⟩ => Classical.byContradiction fun hn =>
      let ⟨v, hv, x, hxa, hGx⟩ := Th4 w
      hGx ~ᵐψ (Ax2b ~ᵐψ w ((Ax2a' ψ w).1 hn) v hv)
        (MC (∀ᴱ x, φ x →ᵐ ψ x) w hsub v hv x hxa (hGx φ (Ax2b φ w hφ v hv)))⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Ax1 φ ψ w ⟨hφ, hψ⟩⟩

theorem PisUFilter : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)


==> anc/Notes/GoedelVariantHOML2inS4.lean <==
import Notes.HOMLinHOLonlyS4
/-! ## GoedelVariantHOML2inS4.lean
The same as GoedelVariantHOML2, but now in logic S4, where the proof of theorem Th3 fails. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᴱ y, φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x (modified: φ must be exemplified by x) -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋   -- `nitpick`: open problem
example : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by openproblem


==> anc/Notes/GoedelVariantHOML2poss.lean <==
import Notes.HOMLinHOL
import Notes.ModalFilter
/-! ## GoedelVariantHOML2poss.lean (Figure 17 of [J75])
After an appropriate modification of the definition of essence, the inconsistency revealed in
Figure 16 is avoided, and the argument can be successfully verified in modal logic S5 (indeed, as
shown, only the modal schema B is actually needed).  In contrast to Figure 7 we here use only
possibilist quantifiers to obtain these results. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᵐ (y : e), φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x (modified: φ must be exemplified by x) -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᵐ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

theorem Th3 : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := by
  have h1 : ⌊(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := fun _ ⟨x, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᵐ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ => Iff.rfl⟩

/-- Possibly there is a God-like being.  The Isabelle proof cites `Ax2a`, `Ax4` and `L`; `Ax4` is
dispensable: if no God-like being were possible, `Ax1Gen` would make the empty property
positive, as the conjunction of the positive properties `{G}`, while it makes the universal
property positive as the conjunction of `∅`, against the exclusivity in `Ax2a`.  Only `Ax1Gen`
and `Ax2a` are used, and no frame condition. -/
theorem Th4 : ⌊◇(∃ᵐ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      Ax1Gen (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
        ⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
         fun v hv z => ⟨fun h => h.elim, fun h => hn ⟨v, hv, z, h G rfl⟩⟩⟩
    have htop : P (fun _ : e => ⊤ᵐ) w :=
      Ax1Gen (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w
        ⟨fun _ h => h.elim, fun _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
    have heq : (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) := by funext x v; simp
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, heq ▸ htop⟩

theorem Th5 : ⌊□(∃ᵐ x, G x)⌋ := fun w => Th3 w (Th4 w)

theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by                   -- modal collapse
  intro w hφ v hv
  have ⟨x, hGx⟩ := Th5 v w (Rsymm w v hv)
  have ⟨z, hGz⟩ := Th5 w v hv
  exact (Th1 x w hGx).2 (fun _ => φ) hφ v hv z hGz

/-- The universal property is positive, from `Ax2a` and `Ax4` alone: were its complement
positive, `Ax4` would make every property positive, against the exclusivity in `Ax2a`. -/
theorem PosTop (w : i) : P (fun _ : e => ⊤ᵐ) w :=
  (Ax2a (fun _ : e => ⊤ᵐ) w).1.elim id fun hB =>
    ((Ax2a (fun _ : e => ⊤ᵐ) w).2 ⟨Ax4 _ _ w ⟨hB, fun _ _ _ _ => trivial⟩, hB⟩).elim

theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PosTop w, Ax4 _ _ w ⟨PosTop w, fun _ _ _ _ => rfl⟩⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hp => (Ax2a _ w).2 ⟨hp, Ax4 _ _ w ⟨hp, fun _ _ _ h => h.elim⟩⟩,
   fun hp => (Ax2a _ w).2 ⟨hp, Ax4 _ _ w ⟨hp, fun _ _ _ h => (h rfl).elim⟩⟩⟩

theorem UniqueEss1 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋ :=
  fun _ ⟨⟨hφx, hφ⟩, ⟨hψx, hψ⟩⟩ v hv y => ⟨hφ ψ hψx v hv y, hψ φ hφx v hv y⟩

-- UniqueEss2 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋   -- `nitpick[card i=2]`: countermodel found
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := by countermodel

theorem UniqueEss3 (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ ⟨_, h⟩ => h (fun z => z ≡ᵐ x) (fun _ hp => hp)

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)

theorem PisFilterP : ⌊FilterP P⌋ := fun w =>
  ⟨⟨⟨(PosProps' w).1, (NegProps w).1⟩,
    -- the inclusion holds at `w`; `MC` carries it to the successor worlds, then `Ax4` applies
    fun φ ψ ⟨hφ, hsub⟩ => Ax4 φ ψ w ⟨hφ, MC (∀ᵐ x, φ x →ᵐ ψ x) w hsub⟩⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Ax1 φ ψ w ⟨hφ, hψ⟩⟩

theorem PisUFilterP : ⌊UFilterP P⌋ := fun w =>
  ⟨PisFilterP w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)


==> anc/Notes/GoedelVariantHOML2possInS4.lean <==
import Notes.HOMLinHOLonlyS4
/-! ## GoedelVariantHOML2possInS4.lean
The same as GoedelVariantHOML2poss, but now in logic S4, where the proof of theorem Th3 fails. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᵐ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ := □(∀ᵐ (y : e), φ y →ᵐ ψ y)
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x (modified: φ must be exemplified by x) -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ))

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᵐ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- Th3 : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋   -- `nitpick`: open problem
example : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := by openproblem


==> anc/Notes/GoedelVariantHOML3.lean <==
import Notes.HOMLinHOL
import Notes.ModalFilter
/-! ## GoedelVariantHOML3.lean (Figure 8 of [J75])
After an appropriate modification of the notion of necessary property inclusion in Gödel's 1970
ontological proof, the inconsistency revealed in Figure 6 is avoided, and the argument can be
successfully verified in modal logic S5 (indeed, as shown, only symmetry of the accessibility
relation is actually needed).  Actualist quantifiers (avoiding existential import) are used for
quantification over entities, otherwise possibilist quantifiers are used. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion (modified: φ must be non-empty) -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᴱ y, φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG                             -- `G` is non-empty since `G x` holds

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

theorem Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   Two models found of cardinality one (consistency check)

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ _ => Iff.rfl⟩

/-- The AFP sources leave `Th4` unreplayed (`oops`, then a postulate), although Vampire,
Zipperposition, Leo-II and Leo-III report proofs from `Ax2a`, `L` and `Ax1Gen`.  Here is one.
If no God-like being were possible, `Ax1Gen` would make the empty property positive, as the
conjunction of the positive properties `{G}`; it also makes the universal property positive,
as the conjunction of `∅`; and the two together contradict the exclusivity in `Ax2a`.  Only
`Ax1Gen` and `Ax2a` are used, and no frame condition: the theorem holds in logic K. -/
theorem Th4 : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      Ax1Gen (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
        ⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
         fun v hv z hz => ⟨fun h => h.elim, fun h => hn ⟨v, hv, z, hz, h G rfl⟩⟩⟩
    have htop : P (fun _ : e => ⊤ᵐ) w :=
      Ax1Gen (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w
        ⟨fun _ h => h.elim, fun _ _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
    have heq : (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) := by funext x v; simp
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, heq ▸ htop⟩

theorem Th5 : ⌊□(∃ᴱ x, G x)⌋ := fun w => Th3 w (Th4 w)

theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by                   -- modal collapse
  intro w hφ v hv
  have ⟨x, _, hGx⟩ := Th5 v w (Rsymm w v hv)
  have ⟨z, hzv, hGz⟩ := Th5 w v hv
  exact (Th1 x w hGx) (fun _ => φ) hφ v hv |>.2 z hzv hGz

/-- `G` is not the empty property: by `Th4` it is exemplified at some successor of `w`. -/
theorem GNonempty (w : i) : G ≠ (fun _ : e => ⊥ᵐ) := fun h =>
  let ⟨_, _, _, _, hG⟩ := Th4 w; (h ▸ hG : ⊥ᵐ _)

/-- `Ax4` applied to `G`: everything true of every actual God-like being at every successor
world is positive.  Uses `L`, `Th4` and `Ax4`, hence `Ax1Gen`, `Ax2a`, `Ax4`; no frame condition. -/
theorem PosIncl (χ : e → σ) (w : i) (h : ∀ v, w 𝗿 v → ∀ x, x @ᵐ v → G x v → χ x v) : P χ w :=
  Ax4 G χ w ⟨L w, fun v hv => ⟨GNonempty w, h v hv⟩⟩

theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PosIncl _ w (fun _ _ _ _ _ => trivial), PosIncl _ w (fun _ _ _ _ _ => rfl)⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hB => (Ax2a _ w).2 ⟨hB, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩,
   fun hN => (Ax2a _ w).2 ⟨hN, (show (~ᵐ(fun x : e => x ≠ᵐ x)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩⟩

-- UniqueEss1 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋      -- Unclear, open question
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋ := by openproblem
-- UniqueEss2 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋                -- Unclear, open question
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := by openproblem

theorem UniqueEss3 (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᴱ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ h v hv => (h (fun z => z ≡ᵐ x) (fun _ hp => hp) v hv).2

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)

theorem PisFilter : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨(PosProps' w).1, (NegProps w).1⟩,
    -- the inclusion holds at `w`; `MC` carries it to the successor worlds, then `Ax4` applies
    fun φ ψ ⟨hφ, hsub⟩ => Ax4 φ ψ w ⟨hφ, fun v hv =>
      ⟨fun h => (NegProps w).1 (h ▸ hφ), MC (∀ᴱ x, φ x →ᵐ ψ x) w hsub v hv⟩⟩⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Ax1 φ ψ w ⟨hφ, hψ⟩⟩

theorem PisUFilter : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊤)⌋"] oops`
--   One model found of cardinality one (consistency check)


==> anc/Notes/GoedelVariantHOML3AndersonQuant.lean <==
import Notes.HOMLinHOL
import Notes.ModalFilter
/-! ## GoedelVariantHOML3AndersonQuant.lean
The same as GoedelVariantHOML3, but now for a mixed use of actualist and possibilist quantifiers
for entities; cf. Footnote 20 in [J75]. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion (modified: φ must be non-empty) -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᵐ (y : e), φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG                             -- `G` is non-empty since `G x` holds

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

theorem Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by
  have h1 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := fun _ ⟨x, _, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   Two models found of cardinality one (consistency check)

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ _ => Iff.rfl⟩

/-- The AFP sources leave `Th4` unreplayed (`oops`, then a postulate), although automated
provers report a proof from `Ax2a`, `L` and `Ax1Gen`.  Here is one: if no God-like being were
possible, `Ax1Gen` would make the empty property positive, as the conjunction of `{G}`; it also
makes the universal property positive, as the conjunction of `∅`; the two contradict the
exclusivity in `Ax2a`.  Only `Ax1Gen` and `Ax2a` are used: the theorem holds in logic K.  (In
this mixed-quantifier variant `ConjOfPropsFrom` quantifies actualistically, so the argument is
the same as in the actualist variant; cf. Footnote 29 of [J75].) -/
theorem Th4 : ⌊◇(∃ᴱ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      Ax1Gen (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
        ⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
         fun v hv z hz => ⟨fun h => h.elim, fun h => hn ⟨v, hv, z, hz, h G rfl⟩⟩⟩
    have htop : P (fun _ : e => ⊤ᵐ) w :=
      Ax1Gen (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w
        ⟨fun _ h => h.elim, fun _ _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
    have heq : (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) := by funext x v; simp
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, heq ▸ htop⟩

theorem Th5 : ⌊□(∃ᴱ x, G x)⌋ := fun w => Th3 w (Th4 w)

theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by                   -- modal collapse
  intro w hφ v hv
  have ⟨x, _, hGx⟩ := Th5 v w (Rsymm w v hv)
  have ⟨z, _, hGz⟩ := Th5 w v hv
  exact (Th1 x w hGx) (fun _ => φ) hφ v hv |>.2 z hGz

/-- `G` is not the empty property: by `Th4` it is exemplified at some successor of `w`. -/
theorem GNonempty (w : i) : G ≠ (fun _ : e => ⊥ᵐ) := fun h =>
  let ⟨_, _, _, _, hG⟩ := Th4 w; (h ▸ hG : ⊥ᵐ _)

/-- `Ax4` applied to `G`: everything true of every God-like being at every successor world is
positive.  Uses `L`, `Th4` and `Ax4`. -/
theorem PosIncl (χ : e → σ) (w : i) (h : ∀ v, w 𝗿 v → ∀ x, G x v → χ x v) : P χ w :=
  Ax4 G χ w ⟨L w, fun v hv => ⟨GNonempty w, h v hv⟩⟩

theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PosIncl _ w (fun _ _ _ _ => trivial), PosIncl _ w (fun _ _ _ _ => rfl)⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hB => (Ax2a _ w).2 ⟨hB, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩,
   fun hN => (Ax2a _ w).2 ⟨hN, (show (~ᵐ(fun x : e => x ≠ᵐ x)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩⟩

-- UniqueEss1 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋      -- Unclear, open question
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋ := by openproblem
-- UniqueEss2 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋                -- Unclear, open question
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := by openproblem

theorem UniqueEss3 (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ h v hv => (h (fun z => z ≡ᵐ x) (fun _ hp => hp) v hv).2

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)

theorem PisFilter : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨(PosProps' w).1, (NegProps w).1⟩,
    -- `φ ⊆ᴱ ψ` is an actualist inclusion, `Ax4` needs a possibilist one; so argue directly:
    -- `MC` carries the inclusion to a successor `v` holding an actual God-like being `x` (`Th4`),
    -- `x` has every positive property, and positivity is necessary (`Ax2b`)
    fun φ ψ ⟨hφ, hsub⟩ => Classical.byContradiction fun hn =>
      let ⟨v, hv, x, hxa, hGx⟩ := Th4 w
      hGx ~ᵐψ (Ax2b ~ᵐψ w ((Ax2a' ψ w).1 hn) v hv)
        (MC (∀ᴱ x, φ x →ᵐ ψ x) w hsub v hv x hxa (hGx φ (Ax2b φ w hφ v hv)))⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Ax1 φ ψ w ⟨hφ, hψ⟩⟩

theorem PisUFilter : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊤)⌋"] oops`
--   One model found of cardinality one (consistency check)


==> anc/Notes/GoedelVariantHOML3inS4.lean <==
import Notes.HOMLinHOLonlyS4
/-! ## GoedelVariantHOML3inS4.lean
The same as GoedelVariantHOML3, but now in logic S4, where the proof of theorem Th3 fails. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᴱ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion (modified: φ must be non-empty) -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᴱ y, φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y _ hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG                             -- `G` is non-empty since `G x` holds

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᴱ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- Th3 : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋   -- `nitpick`: open problem
example : ⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋ := by openproblem


==> anc/Notes/GoedelVariantHOML3poss.lean <==
import Notes.HOMLinHOL
import Notes.ModalFilter
/-! ## GoedelVariantHOML3poss.lean (Figure 18 of [J75])
After an appropriate modification of the definition of necessary property implication, the
inconsistency shown in Figure 16 is avoided, and the argument can be successfully verified.  As
shown here, this still holds when using possibilist quantifiers only. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion (modified: φ must be non-empty) -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᵐ (y : e), φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG                             -- `G` is non-empty since `G x` holds

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᵐ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

theorem Th3 : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := by
  have h1 : ⌊(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := fun _ ⟨x, hG⟩ => Th2 x _ hG
  intro w ⟨v, hv, hex⟩
  exact h1 w (h1 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᵐ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

theorem L : ⌊P G⌋ := fun w => Ax1Gen P G w ⟨fun _ h => h, fun _ _ _ => Iff.rfl⟩

/-- The AFP sources leave `Th4` unreplayed (`oops`, then a postulate), although automated
provers report a proof from `Ax2a`, `L` and `Ax1Gen`.  Here is one: if no God-like being were
possible, `Ax1Gen` would make the empty property positive, as the conjunction of `{G}`; it also
makes the universal property positive, as the conjunction of `∅`; the two contradict the
exclusivity in `Ax2a`.  Only `Ax1Gen` and `Ax2a` are used: the theorem holds in logic K. -/
theorem Th4 : ⌊◇(∃ᵐ x, G x)⌋ := fun w =>
  Classical.byContradiction fun hn =>
    have hbot : P (fun _ : e => ⊥ᵐ) w :=
      Ax1Gen (fun ψ => ψ =ᵐ G) (fun _ => ⊥ᵐ) w
        ⟨fun ψ hψ => by simp only [Mprimeq] at hψ; subst hψ; exact L w,
         fun v hv z => ⟨fun h => h.elim, fun h => hn ⟨v, hv, z, h G rfl⟩⟩⟩
    have htop : P (fun _ : e => ⊤ᵐ) w :=
      Ax1Gen (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) w
        ⟨fun _ h => h.elim, fun _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
    have heq : (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) := by funext x v; simp
    (Ax2a (fun _ => ⊥ᵐ) w).2 ⟨hbot, heq ▸ htop⟩

theorem Th5 : ⌊□(∃ᵐ x, G x)⌋ := fun w => Th3 w (Th4 w)

theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by                   -- modal collapse
  intro w hφ v hv
  have ⟨x, hGx⟩ := Th5 v w (Rsymm w v hv)
  have ⟨z, hGz⟩ := Th5 w v hv
  exact (Th1 x w hGx) (fun _ => φ) hφ v hv |>.2 z hGz

/-- `G` is not the empty property: by `Th4` it is exemplified at some successor of `w`. -/
theorem GNonempty (w : i) : G ≠ (fun _ : e => ⊥ᵐ) := fun h =>
  let ⟨_, _, _, hG⟩ := Th4 w; (h ▸ hG : ⊥ᵐ _)

/-- `Ax4` applied to `G`: everything true of every God-like being at every successor world is
positive.  Uses `L`, `Th4` and `Ax4`, hence `Ax1Gen`, `Ax2a`, `Ax4`; no frame condition. -/
theorem PosIncl (χ : e → σ) (w : i) (h : ∀ v, w 𝗿 v → ∀ x, G x v → χ x v) : P χ w :=
  Ax4 G χ w ⟨L w, fun v hv => ⟨GNonempty w, h v hv⟩⟩

theorem PosProps' : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨PosIncl _ w (fun _ _ _ _ => trivial), PosIncl _ w (fun _ _ _ _ => rfl)⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hB => (Ax2a _ w).2 ⟨hB, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩,
   fun hN => (Ax2a _ w).2 ⟨hN, (show (~ᵐ(fun x : e => x ≠ᵐ x)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ (PosProps' w).1⟩⟩

-- UniqueEss1 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋      -- Unclear, open question
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋ := by openproblem
-- UniqueEss2 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋                -- Unclear, open question
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := by openproblem

theorem UniqueEss3 (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ h v hv => (h (fun z => z ≡ᵐ x) (fun _ hp => hp) v hv).2

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)

theorem PisFilterP : ⌊FilterP P⌋ := fun w =>
  ⟨⟨⟨(PosProps' w).1, (NegProps w).1⟩,
    -- the inclusion holds at `w`; `MC` carries it to the successor worlds, then `Ax4` applies
    fun φ ψ ⟨hφ, hsub⟩ => Ax4 φ ψ w ⟨hφ, fun v hv =>
      ⟨fun h => (NegProps w).1 (h ▸ hφ), MC (∀ᵐ x, φ x →ᵐ ψ x) w hsub v hv⟩⟩⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Ax1 φ ψ w ⟨hφ, hψ⟩⟩

theorem PisUFilterP : ⌊UFilterP P⌋ := fun w =>
  ⟨PisFilterP w, fun φ => (Classical.em (P φ w)).imp id (Ax2a' φ w).1⟩

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊤)⌋"] oops`
--   One model found of cardinality one (consistency check)


==> anc/Notes/GoedelVariantHOML3possInS4.lean <==
import Notes.HOMLinHOLonlyS4
/-! ## GoedelVariantHOML3possInS4.lean
The same as GoedelVariantHOML3poss, but now in logic S4, where the proof of theorem Th3 fails. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom Ax1 (φ ψ : e → σ) : ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋

@[simp, grind] def PosProps (Φ : (e → σ) → σ) : σ := ∀ᵐ φ, Φ φ →ᵐ P φ
@[simp, grind] def ConjOfPropsFrom (φ : e → σ) (Φ : (e → σ) → σ) : σ :=
  □(∀ᵐ z, φ z ↔ᵐ (∀ᵐ ψ, Φ ψ →ᵐ ψ z))
axiom Ax1Gen (Φ : (e → σ) → σ) (φ : e → σ) :
  ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋

axiom Ax2a (φ : e → σ) : ⌊P φ ∨ᵉ P ~ᵐφ⌋

/-- Auxiliary reformulation of `Ax2a` (Lean has no `sledgehammer`). -/
theorem Ax2a' (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋ :=
  fun w => ⟨(Ax2a φ w).1.resolve_left, fun hp hq => (Ax2a φ w).2 ⟨hq, hp⟩⟩

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

/-- Necessary property inclusion (modified: φ must be non-empty) -/
@[simp, grind] def PInc (φ ψ : e → σ) : σ :=
  □((φ ≠ᵐ (fun _ : e => ⊥ᵐ)) ∧ᵐ (∀ᵐ (y : e), φ y →ᵐ ψ y))
infixr:48 " ⊃ᴺ " => PInc

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := ∀ᵐ (ψ : e → σ), ψ x →ᵐ (φ ⊃ᴺ ψ)

axiom Ax2b (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

theorem Ax2b' (φ : e → σ) : ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋ :=
  fun w hn v hv => (Ax2a' φ v).2 (Ax2b ~ᵐφ w ((Ax2a' φ w).1 hn) v hv)

/-- A property exemplified by a God-like being is positive (a consequence of `Ax2a`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((Ax2a' ψ w).1 hn) h

theorem Th1 (x : e) : ⌊G x →ᵐ Ess G x⌋ := by
  intro w hG ψ hψ v hv
  refine ⟨fun heq => ?_, fun y hGy => hGy ψ (Ax2b ψ w (PosOfGod hG hψ) v hv)⟩
  rw [heq] at hG; exact hG                             -- `G` is non-empty since `G x` holds

/-- Necessary existence -/
def E (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom Ax3 : ⌊P E⌋

theorem Th2 (x : e) : ⌊G x →ᵐ □(∃ᵐ y, G y)⌋ := fun w hG => hG E (Ax3 w) G (Th1 x w hG)

axiom Ax4 (φ ψ : e → σ) : ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋

-- Th3 : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋   -- `nitpick`: open problem
example : ⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋ := by openproblem


==> anc/Notes/HOMLinHOL.lean <==
/-! # Mechanization of higher-order modal logic (HOML)
## HOMLinHOL.lean (Figure 3 of [J75])
Shallow embedding of higher-order modal logic (HOML) in the classical higher-order logic (HOL)
of Lean 4, utilizing the logic-pluralistic LogiKEy methodology.  Here logic S5 is introduced. -/

/-! The global parameter settings of the Isabelle sources configure the model finder `nitpick`
and the parser; they have no Lean counterpart, as Lean has no model finder. -/
-- nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
-- declare[[syntax_ambiguity_warning=false]]

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)
/-- Counterpart of Isabelle's `oops` on a statement left genuinely open: neither a proof
nor a countermodel was obtained. -/
macro "openproblem" : tactic => `(tactic| sorry)

/-! Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

axiom Rrefl  : ∀ x, x 𝗿 x
axiom Rsymm  : ∀ x y, x 𝗿 y → y 𝗿 x
axiom Rtrans : ∀ x y z, x 𝗿 y ∧ y 𝗿 z → x 𝗿 z

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ


==> anc/Notes/HOMLinHOLonlyK.lean <==
/-! ## HOMLinHOLonlyK.lean (slight variation of Figure 3 of [J75])
Shallow embedding of higher-order modal logic (HOML) in the classical higher-order logic (HOL)
of Lean 4, utilizing the LogiKEy methodology.  Here logic K is introduced. -/

/-! The global parameter settings of the Isabelle sources configure the model finder `nitpick`
and the parser; they have no Lean counterpart, as Lean has no model finder. -/
-- nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
-- declare[[syntax_ambiguity_warning=false]]

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)
/-- Counterpart of Isabelle's `oops` on a statement left genuinely open: neither a proof
nor a countermodel was obtained. -/
macro "openproblem" : tactic => `(tactic| sorry)

/-! Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

-- No frame conditions are imposed: the base logic is K.

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ


==> anc/Notes/HOMLinHOLonlyS4.lean <==
/-! ## HOMLinHOLonlyS4.lean (slight variation of Figure 3 of [J75])
Shallow embedding of higher-order modal logic (HOML) in the classical higher-order logic (HOL)
of Lean 4, utilizing the LogiKEy methodology.  Here logic S4 is introduced. -/

/-! The global parameter settings of the Isabelle sources configure the model finder `nitpick`
and the parser; they have no Lean counterpart, as Lean has no model finder. -/
-- nitpick_params[user_axioms,expect=genuine,show_all,format=2,max_genuine=3]
-- declare[[syntax_ambiguity_warning=false]]

/-! Lean's `Prop` is intuitionistic, HOL is classical; classical reasoning is enabled globally. -/
attribute [instance] Classical.propDecidable

/-- Counterpart of Isabelle's `oops` after `nitpick` found a countermodel.  Lean has no model
finder, so such statements are only type-checked, never proved (and never added to the context). -/
macro "countermodel" : tactic => `(tactic| sorry)
/-- Counterpart of Isabelle's `oops` on a statement left genuinely open: neither a proof
nor a countermodel was obtained. -/
macro "openproblem" : tactic => `(tactic| sorry)

/-! Type `i` is associated with possible worlds and type `e` with entities -/
axiom i : Type                       -- Possible worlds
axiom e : Type                       -- Individuals/entities
@[instance] axiom iNonempty : Nonempty i
@[instance] axiom eNonempty : Nonempty e
abbrev σ := i → Prop                 -- World-lifted propositions
abbrev τ := e → σ                    -- Modal properties

/-- Accessibility relation between worlds -/
axiom R : i → i → Prop
@[inherit_doc] infix:60 " 𝗿 " => R

axiom Rrefl  : ∀ x, x 𝗿 x
axiom Rtrans : ∀ x y z, x 𝗿 y ∧ y 𝗿 z → x 𝗿 z

/-! Logical connectives (operating on truth-sets) -/
@[simp, grind] def Mbot : σ := fun _ => False
@[simp, grind] def Mtop : σ := fun _ => True
@[simp, grind] def Mneg (φ : σ) : σ := fun w => ¬ φ w
@[simp, grind] def Mand (φ ψ : σ) : σ := fun w => φ w ∧ ψ w
@[simp, grind] def Mor (φ ψ : σ) : σ := fun w => φ w ∨ ψ w
@[simp, grind] def Mimp (φ ψ : σ) : σ := fun w => φ w → ψ w
@[simp, grind] def Mequiv (φ ψ : σ) : σ := fun w => φ w ↔ ψ w
@[simp, grind] def Mbox (φ : σ) : σ := fun w => ∀ v, w 𝗿 v → φ v
@[simp, grind] def Mdia (φ : σ) : σ := fun w => ∃ v, w 𝗿 v ∧ φ v
@[simp, grind] def Mprimeq {α} (x y : α) : σ := fun _ => x = y
@[simp, grind] def Mprimneg {α} (x y : α) : σ := fun _ => x ≠ y
@[simp, grind] def Mnegpred (Φ : τ) : τ := fun x w => ¬ Φ x w
@[simp, grind] def Mconpred (Φ Ψ : τ) : τ := fun x w => Φ x w ∧ Ψ x w

notation:max "⊥ᵐ" => Mbot
notation:max "⊤ᵐ" => Mtop
prefix:53 "¬ᵐ" => Mneg
infixl:50 " ∧ᵐ " => Mand
infixl:49 " ∨ᵐ " => Mor
infixr:48 " →ᵐ " => Mimp
infixl:47 " ↔ᵐ " => Mequiv
prefix:55 "□" => Mbox
prefix:55 "◇" => Mdia
infix:50 " =ᵐ " => Mprimeq
infix:50 " ≠ᵐ " => Mprimneg
prefix:max "~ᵐ" => Mnegpred
infixl:50 " ⬝ᵐ " => Mconpred

@[simp, grind] def Mexclor (φ ψ : σ) : σ := (φ ∨ᵐ ψ) ∧ᵐ ¬ᵐ(φ ∧ᵐ ψ)
infixl:49 " ∨ᵉ " => Mexclor

/-! Possibilist quantifiers (polymorphic) -/
@[simp, grind] def Mallposs {α} (Φ : α → σ) : σ := fun w => ∀ x, Φ x w
@[simp, grind] def Mexiposs {α} (Φ : α → σ) : σ := fun w => ∃ x, Φ x w

/-! Actualist quantifiers (for individuals/entities) -/
/-- Existence (actuality) of an entity at a world -/
axiom existsAt : e → σ
@[inherit_doc] infix:60 " @ᵐ " => existsAt
@[simp, grind] def Mallact (Φ : e → σ) : σ := fun w => ∀ x, x @ᵐ w → Φ x w
@[simp, grind] def Mexiact (Φ : e → σ) : σ := fun w => ∃ x, x @ᵐ w ∧ Φ x w

open Lean TSyntax.Compat in
macro "∀ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallposs xs b
open Lean TSyntax.Compat in
macro "∃ᵐ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiposs xs b
open Lean TSyntax.Compat in
macro "∀ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mallact xs b
open Lean TSyntax.Compat in
macro "∃ᴱ" xs:explicitBinders ", " b:term : term => expandExplicitBinders ``Mexiact xs b

/-! Leibniz equality (polymorphic) -/
@[simp, grind] def Mleibeq {α} (x y : α) : σ := ∀ᵐ (P : α → σ), P x →ᵐ P y
infix:50 " ≡ᵐ " => Mleibeq

/-! Meta-logical predicate for global validity -/
@[simp, grind] def Mvalid (ψ : σ) : Prop := ∀ w, ψ w
notation:max "⌊" ψ "⌋" => Mvalid ψ


==> anc/Notes/ModalFilter.lean <==
import Notes.HOMLinHOL
/-! ## ModalFilter.lean (Figure 5 of [J75])
Set filter and ultrafilter formalized for our modal logic setting. -/

@[simp, grind] def Element (φ : τ) (S : τ → σ) : σ := S φ
@[simp, grind] def EmptySet : τ := fun _ => ⊥ᵐ
@[simp, grind] def UniversalSet : τ := fun _ => ⊤ᵐ
@[simp, grind] def Subset (φ ψ : τ) : σ := ∀ᵐ x, (φ x) →ᵐ (ψ x)
@[simp, grind] def SubsetE (φ ψ : τ) : σ := ∀ᴱ x, (φ x) →ᵐ (ψ x)
@[simp, grind] def Intersection (φ ψ : τ) : τ := fun x => (φ x) ∧ᵐ (ψ x)
@[simp, grind] def Inverse (ψ : τ) : τ := fun x => ¬ᵐ(ψ x)

infix:90 " ∈ᵐ " => Element
notation:max "∅ᵐ" => EmptySet
notation:max "Uᵐ" => UniversalSet
infix:80 " ⊆ᵐ " => Subset
infix:80 " ⊆ᴱ " => SubsetE
infix:91 " ⊓ᵐ " => Intersection
prefix:max "⁻" => Inverse

@[simp, grind] def Filter (Φ : τ → σ) : σ :=
  Uᵐ ∈ᵐ Φ ∧ᵐ ¬ᵐ(∅ᵐ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ φ ⊆ᴱ ψ →ᵐ ψ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ ψ ∈ᵐ Φ →ᵐ φ ⊓ᵐ ψ ∈ᵐ Φ)
@[simp, grind] def UFilter (Φ : τ → σ) : σ := Filter Φ ∧ᵐ (∀ᵐ φ, φ ∈ᵐ Φ ∨ᵐ (⁻φ) ∈ᵐ Φ)
@[simp, grind] def FilterP (Φ : τ → σ) : σ :=
  Uᵐ ∈ᵐ Φ ∧ᵐ ¬ᵐ(∅ᵐ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ φ ⊆ᵐ ψ →ᵐ ψ ∈ᵐ Φ) ∧ᵐ
  (∀ᵐ φ, ∀ᵐ ψ, φ ∈ᵐ Φ ∧ᵐ ψ ∈ᵐ Φ →ᵐ φ ⊓ᵐ ψ ∈ᵐ Φ)
@[simp, grind] def UFilterP (Φ : τ → σ) : σ := FilterP Φ ∧ᵐ (∀ᵐ φ, φ ∈ᵐ Φ ∨ᵐ (⁻φ) ∈ᵐ Φ)


==> anc/Notes/ScottVariantHOML.lean <==
import Notes.HOMLinHOL
import Notes.ModalFilter
/-! # Scott's variant
## ScottVariantHOML.lean (Figure 12 of [J75])
Verification of Scott's variant of Gödel's ontological argument.  Actualist quantifiers (avoiding
existential import) are used for quantification over entities, otherwise possibilist quantifiers. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom A1 (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋

axiom A2 (φ ψ : e → σ) : ⌊P φ ∧ᵐ □(∀ᴱ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋

theorem T1 (φ : e → σ) : ⌊P φ →ᵐ ◇(∃ᴱ x, φ x)⌋ := fun w h =>
  Classical.byContradiction fun hn =>
    (A1 φ w).2 (A2 φ ~ᵐφ w ⟨h, fun v hv y hy hφ _ => hn ⟨v, hv, y, hy, hφ⟩⟩) h

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

axiom A3 : ⌊P G⌋

theorem Coro : ⌊◇(∃ᴱ x, G x)⌋ := fun w => T1 G w (A3 w)

axiom A4 (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ □(∀ᴱ y, φ y →ᵐ ψ y))

/-- A property exemplified by a God-like being is positive (a consequence of `A1`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((A1 ψ w).1 hn) h

theorem T2 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (A4 ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def NE (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom A5 : ⌊P NE⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊤)⌋"] oops`
--   One model found of cardinality one (consistency check)

theorem T3 : ⌊□(∃ᴱ x, G x)⌋ := by
  have h2 : ⌊(∃ᴱ x, G x) →ᵐ □(∃ᴱ x, G x)⌋ :=          -- from A5, God, NE and T2
    fun _ ⟨x, _, hG⟩ => hG NE (A5 _) G (T2 x _ hG)
  intro w
  have ⟨v, hv, hex⟩ := Coro w                          -- a God-like being is possible
  exact h2 w (h2 v hex w (Rsymm w v hv))               -- only symmetry of `𝗿` is needed

theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by                   -- modal collapse
  intro w hφ v hv
  have ⟨x, _, hGx⟩ := T3 v w (Rsymm w v hv)
  have ⟨z, hzv, hGz⟩ := T3 w v hv
  exact (T2 x w hGx).2 (fun _ => φ) hφ v hv z hzv hGz

theorem PosProps : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨Classical.byContradiction fun hn =>
     let ⟨_, _, _, _, hx⟩ := T1 _ w ((A1 _ w).1 hn); hx trivial,
   Classical.byContradiction fun hn =>
     let ⟨_, _, _, _, hx⟩ := T1 _ w ((A1 _ w).1 hn); hx rfl⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hp => let ⟨_, _, _, _, hx⟩ := T1 _ w hp; hx,
   fun hp => let ⟨_, _, _, _, hx⟩ := T1 _ w hp; hx rfl⟩

theorem UniqueEss1 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋ :=
  fun _ ⟨⟨hφx, hφ⟩, ⟨hψx, hψ⟩⟩ v hv y hy => ⟨hφ ψ hψx v hv y hy, hψ φ hφx v hv y hy⟩

-- UniqueEss2 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋   -- `nitpick[card i=1]`: countermodel found
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := by countermodel

theorem UniqueEss3 (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᴱ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ ⟨_, h⟩ => h (fun z => z ≡ᵐ x) (fun _ hp => hp)

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)

/-- Everything true of every actual God-like being at every successor world is positive: by
`Coro` some successor holds an actual God-like being, which has every positive property, and
positivity is necessary (`A4`).  No frame condition is used. -/
theorem Pos (χ : e → σ) (w : i) (h : ∀ v, w 𝗿 v → ∀ x, x @ᵐ v → G x v → χ x v) : P χ w :=
  Classical.byContradiction fun hn =>
    let ⟨v, hv, x, hxa, hG⟩ := Coro w
    hG ~ᵐχ (A4 ~ᵐχ w ((A1 χ w).1 hn) v hv) (h v hv x hxa hG)

theorem PisFilter : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨(PosProps w).1, (NegProps w).1⟩,
    -- the inclusion holds at `w`; `MC` carries it to the successor worlds, then `A2` applies
    fun φ ψ ⟨hφ, hsub⟩ => A2 φ ψ w ⟨hφ, MC (∀ᴱ x, φ x →ᵐ ψ x) w hsub⟩⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Pos _ w (fun v hv _ _ hG => ⟨hG φ (A4 φ w hφ v hv), hG ψ (A4 ψ w hψ v hv)⟩)⟩

theorem PisUFilter : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter w, fun φ => (Classical.em (P φ w)).imp id (A1 φ w).1⟩

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)


==> anc/Notes/ScottVariantHOMLAndersonQuant.lean <==
import Notes.HOMLinHOL
import Notes.ModalFilter
/-! ## ScottVariantHOMLAndersonQuant.lean (Figure 15 of [J75])
Verification of Scott's variant of Gödel's argument with a mixed use of actualist and possibilist
quantifiers for entities; cf. Footnote 20 in [J75]. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom A1 (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋

axiom A2 (φ ψ : e → σ) : ⌊P φ ∧ᵐ □(∀ᵐ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋

theorem T1 (φ : e → σ) : ⌊P φ →ᵐ ◇(∃ᵐ x, φ x)⌋ := fun w h =>
  Classical.byContradiction fun hn =>
    (A1 φ w).2 (A2 φ ~ᵐφ w ⟨h, fun v hv y hφ _ => hn ⟨v, hv, y, hφ⟩⟩) h

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

axiom A3 : ⌊P G⌋

theorem Coro : ⌊◇(∃ᵐ x, G x)⌋ := fun w => T1 G w (A3 w)

axiom A4 (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ □(∀ᵐ (y : e), φ y →ᵐ ψ y))

/-- A property exemplified by a God-like being is positive (a consequence of `A1`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((A1 ψ w).1 hn) h

theorem T2 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y hGy => hGy ψ (A4 ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence (with the actualist quantifier) -/
def NE (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom A5 : ⌊P NE⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊤)⌋"] oops`
--   One model found of cardinality one (consistency check)

theorem T3 : ⌊□(∃ᴱ x, G x)⌋ := by
  have h2 : ⌊(∃ᵐ x, G x) →ᵐ □(∃ᴱ x, G x)⌋ :=
    fun _ ⟨x, hG⟩ => hG NE (A5 _) G (T2 x _ hG)
  intro w
  have ⟨v, hv, hex⟩ := Coro w
  have ⟨x, _, hG⟩ := h2 v hex w (Rsymm w v hv)
  exact h2 w ⟨x, hG⟩

theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by                   -- modal collapse
  intro w hφ v hv
  have ⟨x, _, hGx⟩ := T3 v w (Rsymm w v hv)
  have ⟨z, _, hGz⟩ := T3 w v hv
  exact (T2 x w hGx).2 (fun _ => φ) hφ v hv z hGz

theorem PosProps : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨Classical.byContradiction fun hn => let ⟨_, _, _, hx⟩ := T1 _ w ((A1 _ w).1 hn); hx trivial,
   Classical.byContradiction fun hn => let ⟨_, _, _, hx⟩ := T1 _ w ((A1 _ w).1 hn); hx rfl⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hp => let ⟨_, _, _, hx⟩ := T1 _ w hp; hx,
   fun hp => let ⟨_, _, _, hx⟩ := T1 _ w hp; hx rfl⟩

theorem UniqueEss1 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋ :=
  fun _ ⟨⟨hφx, hφ⟩, ⟨hψx, hψ⟩⟩ v hv y => ⟨hφ ψ hψx v hv y, hψ φ hφx v hv y⟩

-- UniqueEss2 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ =ᵐ ψ)⌋   -- `nitpick[card i=2]`: countermodel found
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ =ᵐ ψ)⌋ := by countermodel

theorem UniqueEss3 (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ ⟨_, h⟩ => h (fun z => z ≡ᵐ x) (fun _ hp => hp)

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)

/-- Everything true of every God-like being at every successor world is positive: by `Coro`
some successor holds a God-like being, which has every positive property, and positivity is
necessary (`A4`).  No frame condition is used. -/
theorem Pos (χ : e → σ) (w : i) (h : ∀ v, w 𝗿 v → ∀ x, G x v → χ x v) : P χ w :=
  Classical.byContradiction fun hn =>
    let ⟨v, hv, x, hG⟩ := Coro w
    hG ~ᵐχ (A4 ~ᵐχ w ((A1 χ w).1 hn) v hv) (h v hv x hG)

theorem PisFilter : ⌊Filter P⌋ := fun w =>
  ⟨⟨⟨(PosProps w).1, (NegProps w).1⟩,
    -- `φ ⊆ᴱ ψ` is an actualist inclusion, `A2` needs a possibilist one; so argue directly: `MC`
    -- carries the inclusion to a successor `v` (one exists by `Coro`) holding an actual God-like
    -- being `x` (`T3`), `x` has every positive property, and positivity is necessary (`A4`)
    fun φ ψ ⟨hφ, hsub⟩ => Classical.byContradiction fun hn =>
      let ⟨v, hv, _⟩ := Coro w
      let ⟨x, hxa, hGx⟩ := T3 w v hv
      hGx ~ᵐψ (A4 ~ᵐψ w ((A1 ψ w).1 hn) v hv)
        (MC (∀ᴱ x, φ x →ᵐ ψ x) w hsub v hv x hxa (hGx φ (A4 φ w hφ v hv)))⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Pos _ w (fun v hv _ hG => ⟨hG φ (A4 φ w hφ v hv), hG ψ (A4 ψ w hψ v hv)⟩)⟩

theorem PisUFilter : ⌊UFilter P⌋ := fun w =>
  ⟨PisFilter w, fun φ => (Classical.em (P φ w)).imp id (A1 φ w).1⟩

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)


==> anc/Notes/ScottVariantHOMLinK.lean <==
import Notes.HOMLinHOLonlyK
/-! ## ScottVariantHOMLinK.lean (Figure 13 of [J75])
Scott's variant of Gödel's argument fails for base logic K (but only in the last step). -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom A1 (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋

axiom A2 (φ ψ : e → σ) : ⌊P φ ∧ᵐ □(∀ᴱ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋

theorem T1 (φ : e → σ) : ⌊P φ →ᵐ ◇(∃ᴱ x, φ x)⌋ := fun w h =>
  Classical.byContradiction fun hn =>
    (A1 φ w).2 (A2 φ ~ᵐφ w ⟨h, fun v hv y hy hφ _ => hn ⟨v, hv, y, hy, hφ⟩⟩) h

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

axiom A3 : ⌊P G⌋

-- `nitpick[satisfy,eval="G"]` inspects a model of `Coro` and the value of `G` in it.
theorem Coro : ⌊◇(∃ᴱ x, G x)⌋ := fun w => T1 G w (A3 w)

axiom A4 (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ □(∀ᴱ y, φ y →ᵐ ψ y))

/-- A property exemplified by a God-like being is positive (a consequence of `A1`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((A1 ψ w).1 hn) h

theorem T2 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (A4 ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def NE (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom A5 : ⌊P NE⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊤)⌋"] oops`
--   One model found of cardinality one (consistency check)

-- T3 : ⌊□(∃ᴱ x, G x)⌋   -- `nitpick[card e=1, card i=2, eval="G"]`: countermodel found
example : ⌊□(∃ᴱ x, G x)⌋ := by countermodel

-- MC : ⌊φ →ᵐ □φ⌋   -- `nitpick[card e=1, card i=2, eval="G"]`: countermodel found
example (φ : σ) : ⌊φ →ᵐ □φ⌋ := by countermodel


==> anc/Notes/ScottVariantHOMLinS4.lean <==
import Notes.HOMLinHOLonlyS4
/-! ## ScottVariantHOMLinS4.lean
The same as ScottVariantHOML, but now in logic S4, where `T3` and `MC` fail. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom A1 (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋

axiom A2 (φ ψ : e → σ) : ⌊P φ ∧ᵐ □(∀ᴱ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋

theorem T1 (φ : e → σ) : ⌊P φ →ᵐ ◇(∃ᴱ x, φ x)⌋ := fun w h =>
  Classical.byContradiction fun hn =>
    (A1 φ w).2 (A2 φ ~ᵐφ w ⟨h, fun v hv y hy hφ _ => hn ⟨v, hv, y, hy, hφ⟩⟩) h

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

axiom A3 : ⌊P G⌋

theorem Coro : ⌊◇(∃ᴱ x, G x)⌋ := fun w => T1 G w (A3 w)

axiom A4 (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ □(∀ᴱ y, φ y →ᵐ ψ y))

/-- A property exemplified by a God-like being is positive (a consequence of `A1`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((A1 ψ w).1 hn) h

theorem T2 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y _ hGy => hGy ψ (A4 ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def NE (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᴱ x, φ x)

axiom A5 : ⌊P NE⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊤)⌋"] oops`
--   One model found of cardinality one (consistency check)

-- T3 : ⌊□(∃ᴱ x, G x)⌋   -- `nitpick[card e=1, card i=2]`: countermodel found
example : ⌊□(∃ᴱ x, G x)⌋ := by countermodel

-- MC : ⌊φ →ᵐ □φ⌋   -- `nitpick[card e=1, card i=2]`: countermodel found
example (φ : σ) : ⌊φ →ᵐ □φ⌋ := by countermodel


==> anc/Notes/ScottVariantHOMLposs.lean <==
import Notes.HOMLinHOL
import Notes.ModalFilter
/-! ## ScottVariantHOMLposs.lean (Figure 19 of [J75])
Scott's variant of Gödel's ontological proof is still valid when using possibilist quantifiers only. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom A1 (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋

axiom A2 (φ ψ : e → σ) : ⌊P φ ∧ᵐ □(∀ᵐ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋

theorem T1 (φ : e → σ) : ⌊P φ →ᵐ ◇(∃ᵐ x, φ x)⌋ := fun w h =>
  Classical.byContradiction fun hn =>
    (A1 φ w).2 (A2 φ ~ᵐφ w ⟨h, fun v hv y hφ _ => hn ⟨v, hv, y, hφ⟩⟩) h

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

axiom A3 : ⌊P G⌋

theorem Coro : ⌊◇(∃ᵐ x, G x)⌋ := fun w => T1 G w (A3 w)

axiom A4 (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ □(∀ᵐ (y : e), φ y →ᵐ ψ y))

/-- A property exemplified by a God-like being is positive (a consequence of `A1`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((A1 ψ w).1 hn) h

theorem T2 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y hGy => hGy ψ (A4 ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def NE (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom A5 : ⌊P NE⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)

theorem T3 : ⌊□(∃ᵐ x, G x)⌋ := by
  have h2 : ⌊(∃ᵐ x, G x) →ᵐ □(∃ᵐ x, G x)⌋ :=
    fun _ ⟨x, hG⟩ => hG NE (A5 _) G (T2 x _ hG)
  intro w
  have ⟨v, hv, hex⟩ := Coro w
  exact h2 w (h2 v hex w (Rsymm w v hv))

theorem MC (φ : σ) : ⌊φ →ᵐ □φ⌋ := by                   -- modal collapse
  intro w hφ v hv
  have ⟨x, hGx⟩ := T3 v w (Rsymm w v hv)
  have ⟨z, hGz⟩ := T3 w v hv
  exact (T2 x w hGx).2 (fun _ => φ) hφ v hv z hGz

theorem PosProps : ⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋ := fun w =>
  ⟨Classical.byContradiction fun hn => let ⟨_, _, _, hx⟩ := T1 _ w ((A1 _ w).1 hn); hx trivial,
   Classical.byContradiction fun hn => let ⟨_, _, _, hx⟩ := T1 _ w ((A1 _ w).1 hn); hx rfl⟩

theorem NegProps : ⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋ := fun w =>
  ⟨fun hp => let ⟨_, _, _, hx⟩ := T1 _ w hp; hx,
   fun hp => let ⟨_, _, _, hx⟩ := T1 _ w hp; hx rfl⟩

theorem UniqueEss1 (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋ :=
  fun _ ⟨⟨hφx, hφ⟩, ⟨hψx, hψ⟩⟩ v hv y => ⟨hφ ψ hψx v hv y, hψ φ hφx v hv y⟩

-- UniqueEss2 : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋   -- `nitpick[card i=2]`: countermodel found
example (φ ψ : e → σ) (x : e) : ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋ := by countermodel

theorem UniqueEss3 (φ : e → σ) (x : e) : ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋ :=
  fun _ ⟨_, h⟩ => h (fun z => z ≡ᵐ x) (fun _ hp => hp)

theorem Monotheism (x y : e) : ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋ :=
  fun _ ⟨hx, hy⟩ Q hQ => hy Q (PosOfGod hx hQ)

/-- Everything true of every God-like being at every successor world is positive: by `Coro`
some successor holds a God-like being, which has every positive property, and positivity is
necessary (`A4`).  No frame condition is used. -/
theorem Pos (χ : e → σ) (w : i) (h : ∀ v, w 𝗿 v → ∀ x, G x v → χ x v) : P χ w :=
  Classical.byContradiction fun hn =>
    let ⟨v, hv, x, hG⟩ := Coro w
    hG ~ᵐχ (A4 ~ᵐχ w ((A1 χ w).1 hn) v hv) (h v hv x hG)

theorem PisFilterP : ⌊FilterP P⌋ := fun w =>
  ⟨⟨⟨(PosProps w).1, (NegProps w).1⟩,
    -- the inclusion holds at `w`; `MC` carries it to the successor worlds, then `A2` applies
    fun φ ψ ⟨hφ, hsub⟩ => A2 φ ψ w ⟨hφ, MC (∀ᵐ x, φ x →ᵐ ψ x) w hsub⟩⟩,
   fun φ ψ ⟨hφ, hψ⟩ => Pos _ w (fun v hv _ hG => ⟨hG φ (A4 φ w hφ v hv), hG ψ (A4 ψ w hψ v hv)⟩)⟩

theorem PisUFilterP : ⌊UFilterP P⌋ := fun w =>
  ⟨PisFilterP w, fun φ => (Classical.em (P φ w)).imp id (A1 φ w).1⟩

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)


==> anc/Notes/ScottVariantHOMLpossInS4.lean <==
import Notes.HOMLinHOLonlyS4
/-! ## ScottVariantHOMLpossInS4.lean
The same as ScottVariantHOMLposs, but now in logic S4, where `T3` and `MC` fail. -/

/-- Positive property -/
axiom P : (e → σ) → σ

axiom A1 (φ : e → σ) : ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋

axiom A2 (φ ψ : e → σ) : ⌊P φ ∧ᵐ □(∀ᵐ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋

theorem T1 (φ : e → σ) : ⌊P φ →ᵐ ◇(∃ᵐ x, φ x)⌋ := fun w h =>
  Classical.byContradiction fun hn =>
    (A1 φ w).2 (A2 φ ~ᵐφ w ⟨h, fun v hv y hφ _ => hn ⟨v, hv, y, hφ⟩⟩) h

/-- God-like -/
def G (x : e) : σ := ∀ᵐ (φ : e → σ), P φ →ᵐ φ x

axiom A3 : ⌊P G⌋

theorem Coro : ⌊◇(∃ᵐ x, G x)⌋ := fun w => T1 G w (A3 w)

axiom A4 (φ : e → σ) : ⌊P φ →ᵐ □ P φ⌋

/-- `Ess φ x`: φ is an essence of x -/
def Ess (φ : e → σ) (x : e) : σ := φ x ∧ᵐ (∀ᵐ (ψ : e → σ), ψ x →ᵐ □(∀ᵐ (y : e), φ y →ᵐ ψ y))

/-- A property exemplified by a God-like being is positive (a consequence of `A1`). -/
theorem PosOfGod {x : e} {ψ : e → σ} {w : i} (hG : G x w) (h : ψ x w) : P ψ w :=
  Classical.byContradiction fun hn => hG ~ᵐψ ((A1 ψ w).1 hn) h

theorem T2 (x : e) : ⌊G x →ᵐ Ess G x⌋ := fun w hG =>
  ⟨hG, fun ψ hψ v hv _y hGy => hGy ψ (A4 ψ w (PosOfGod hG hψ) v hv)⟩

/-- Necessary existence -/
def NE (x : e) : σ := ∀ᵐ (φ : e → σ), Ess φ x →ᵐ □(∃ᵐ x, φ x)

axiom A5 : ⌊P NE⌋

-- `lemma True nitpick[satisfy,card=1,eval="⌊P (λx.⊥)⌋"] oops`
--   One model found of cardinality one (consistency check)

-- T3 : ⌊□(∃ᵐ x, G x)⌋   -- `nitpick[card e=1, card i=2]`: countermodel found
example : ⌊□(∃ᵐ x, G x)⌋ := by countermodel

-- MC : ⌊φ →ᵐ □φ⌋   -- `nitpick[card e=1, card i=2]`: countermodel found
example (φ : σ) : ⌊φ →ᵐ □φ⌋ := by countermodel


==> anc/Notes/SurjectiveCantor.lean <==
/-! # Interactive and automated theorem proving
## SurjectiveCantor.lean (Figure 2 of [J75])
The surjective Cantor theorem is used in [J75] to illustrate some aspects of interactive and
automated theorem proving as relevant for the paper. -/

/-- Auxiliary: no proposition is equivalent to its own negation. -/
theorem noFixpoint {p : Prop} (h : p = ¬p) : False :=
  have k : ¬p := fun x => (iff_of_eq h).1 x x
  k ((iff_of_eq h).2 k)

/-! Surjective Cantor theorem: traditional interactive proof -/
theorem SurjectiveCantor {α : Type} : ¬ ∃ G : α → (α → Prop), ∀ F : α → Prop, ∃ X : α, G X = F := by
  intro h1
  let ⟨g, h2⟩ := h1                                   -- `g` is assumed surjective
  let F := fun X => ¬ g X X                           -- the diagonal property
  let ⟨a, h4⟩ := h2 F                                 -- `g a = F`
  have h5 : g a a = F a := congrFun h4 a
  exact noFixpoint h5

/-! Avoiding proof by contradiction (Fuenmayor & Benzmüller, 2021) -/
theorem SurjectiveCantor' {α : Type} : ¬ ∃ G : α → (α → Prop), ∀ F : α → Prop, ∃ X : α, G X = F :=
  have h5 : ∀ G : α → (α → Prop), ∃ F : α → Prop, ∀ X : α, ¬ (G X = F) :=
    fun g => ⟨fun Z => ¬ g Z Z, fun X h => noFixpoint (congrFun h X)⟩
  fun ⟨G, h⟩ => let ⟨F, hF⟩ := h5 G; let ⟨X, hX⟩ := h F; hF X hX

/-! Surjective Cantor theorem: automated proof by some internal/external theorem provers -/
-- SurjectiveCantor'' : ¬ ∃ G : α → (α → Prop), ∀ F : α → Prop, ∃ X : α, G X = F
--   `nitpick[expect=none]`: no counterexample found.
--   `sledgehammer`: most internal provers give up; `remote_leo2`/`remote_leo3` find a proof.
--   Abandoned in Isabelle with `oops`.  In Lean, `grind` likewise gives up: the proof needs the
--   diagonal witness supplied explicitly, as above.

/-! Surjective Cantor theorem (wrong formalization attempt): the types are crucial -/
-- SurjectiveCantor''' : ¬ ∃ G : α → β, ∀ F : β, ∃ X : α, G X = F
--   `nitpick`: countermodel found for card α = 1 and card β = 1 (G = λx. (a1 := b1)).
--   `nitpick[satisfy, expect=genuine]`: model found for card α = 1 and card β = 2.
--   `nitpick[card α=2, card β=3, expect=none]`: no counterexample found.
--   Abandoned in Isabelle with `oops`.


==> anc/Notes/TestsHOML.lean <==
import Notes.HOMLinHOL
/-! ## TestsHOML.lean (Figure 4 of [J75])
Tests and verifications of properties for the embedding of HOML (S5) in HOL. -/

variable {α : Type} {A B C φ ψ : σ} {p q : α → σ} {P Q : e → σ} {x y z t : α}

/-! Test for S5 modal logic -/
theorem axM : ⌊□φ →ᵐ φ⌋ := fun w h => h w (Rrefl w)
theorem axD : ⌊□φ →ᵐ ◇φ⌋ := fun w h => ⟨w, Rrefl w, h w (Rrefl w)⟩
theorem axB : ⌊φ →ᵐ □◇φ⌋ := fun w h v hv => ⟨w, Rsymm w v hv, h⟩
theorem ax4 : ⌊□φ →ᵐ □□φ⌋ := fun w h v hv u hu => h u (Rtrans w v u ⟨hv, hu⟩)
theorem ax5 : ⌊◇φ →ᵐ □◇φ⌋ :=
  fun w ⟨u, hu, h⟩ v hv => ⟨u, Rtrans v w u ⟨Rsymm w v hv, hu⟩, h⟩

/-! Test for Barcan and converse Barcan formula -/
-- BarcanAct   -- `nitpick[expect=genuine]`: countermodel found
example : ⌊(∀ᴱ x, □(P x)) →ᵐ □(∀ᴱ x, P x)⌋ := by countermodel
-- ConvBarcanAct   -- `nitpick[expect=genuine]`: countermodel found
example : ⌊□(∀ᴱ x, P x) →ᵐ (∀ᴱ x, □(P x))⌋ := by countermodel
theorem BarcanPoss : ⌊(∀ᵐ x, □(p x)) →ᵐ □(∀ᵐ x, p x)⌋ := fun _ h v hv x => h x v hv
theorem ConvBarcanPoss : ⌊□(∀ᵐ x, p x) →ᵐ (∀ᵐ x, □(p x))⌋ := fun _ h x v hv => h v hv x

/-! A simple Hilbert system for classical propositional logic is derived -/
theorem Hilbert_A1 : ⌊A →ᵐ (B →ᵐ A)⌋ := by grind
theorem Hilbert_A2 : ⌊(A →ᵐ (B →ᵐ C)) →ᵐ ((A →ᵐ B) →ᵐ (A →ᵐ C))⌋ := by grind
theorem Hilbert_MP (h1 : ⌊A⌋) (h2 : ⌊A →ᵐ B⌋) : ⌊B⌋ := fun w => h2 w (h1 w)

/-! We have a polymorphic possibilist quantifier for which existential import holds -/
theorem Quant_1 (h : ⌊A⌋) : ⌊∀ᵐ (_ : α), A⌋ := by grind

/-! Existential import holds for possibilist quantifiers -/
theorem ExImPossibilist1 : ⌊∃ᵐ (x : e), x =ᵐ x⌋ := fun _ => ⟨Classical.ofNonempty, rfl⟩
theorem ExImPossibilist2 : ⌊∃ᵐ (x : e), x ≡ᵐ x⌋ := fun _ => ⟨Classical.ofNonempty, fun _ h => h⟩
theorem ExImPossibilist3 {t : e} : ⌊∃ᵐ (x : e), x =ᵐ t⌋ := fun _ => ⟨t, rfl⟩
theorem ExImPossibilist4 : ⌊∃ᵐ (x : α), x ≡ᵐ t⌋ := fun _ => ⟨t, fun _ h => h⟩
theorem ExImPossibilist [Nonempty α] : ⌊∃ᵐ (_ : α), ⊤ᵐ⌋ := fun _ => ⟨Classical.ofNonempty, trivial⟩

/-! We have an actualist quantifier for individuals for which existential import does not hold -/
theorem Quant_2 (h : ⌊A⌋) : ⌊∀ᴱ (_ : e), A⌋ := by grind

/-! Existential import does not hold for our actualist quantifiers (for individuals) -/
-- ExImActualist1   -- `nitpick[card=1,expect=genuine]`: countermodel found
example : ⌊∃ᴱ (x : e), x =ᵐ x⌋ := by countermodel
-- ExImActualist2   -- `nitpick[card=1,expect=genuine]`: countermodel found
example : ⌊∃ᴱ (x : e), x ≡ᵐ x⌋ := by countermodel
-- ExImActualist3   -- `nitpick[card=1,expect=genuine]`: countermodel found
example {t : e} : ⌊∃ᴱ (x : e), x =ᵐ t⌋ := by countermodel
-- ExImActualist   -- `nitpick[card=1,expect=genuine]`: countermodel found
example : ⌊∃ᴱ (_ : e), ⊤ᵐ⌋ := by countermodel

/-! Properties of the embedded primitive equality, which coincides with Leibniz equality -/
theorem EqRefl : ⌊x =ᵐ x⌋ := by grind
theorem EqSym : ⌊(x =ᵐ y) ↔ᵐ (y =ᵐ x)⌋ := by grind
theorem EqTrans : ⌊((x =ᵐ y) ∧ᵐ (y =ᵐ z)) →ᵐ (x =ᵐ z)⌋ := by grind
theorem EQCong {β} {f : α → β} : ⌊(x =ᵐ y) →ᵐ ((f x) =ᵐ (f y))⌋ := by grind
theorem EQFuncExt : ⌊(p =ᵐ q) →ᵐ (∀ᵐ x, ((p x) =ᵐ (q x)))⌋ := by grind
theorem EQBoolExt1 : ⌊(φ =ᵐ ψ) →ᵐ (φ ↔ᵐ ψ)⌋ := by grind
-- EQBoolExt2   -- `nitpick[card=2]`: countermodel found
example : ⌊(φ ↔ᵐ ψ) →ᵐ (φ =ᵐ ψ)⌋ := by countermodel
theorem EQBoolExt3 : ⌊φ ↔ᵐ ψ⌋ → ⌊φ =ᵐ ψ⌋ := fun h _ => funext fun v => propext (h v)
theorem EqPrimLeib : ⌊(x =ᵐ y) ↔ᵐ (x ≡ᵐ y)⌋ :=
  fun _ => ⟨fun h _ hp => h ▸ hp, fun h => h (fun z _ => x = z) rfl⟩

/-! Comprehension is natively supported in HOL (due to lambda-abstraction) -/
theorem Comprehension1 : ⌊∃ᵐ (f : α → σ), ∀ᵐ x, (f x) ↔ᵐ A⌋ :=
  fun _ => ⟨fun _ => A, fun _ => Iff.rfl⟩
theorem Comprehension2 {A1 : α → σ} : ⌊∃ᵐ (f : α → σ), ∀ᵐ x, (f x) ↔ᵐ (A1 x)⌋ :=
  fun _ => ⟨A1, fun _ => Iff.rfl⟩
theorem Comprehension3 {β} {A2 : α → β → σ} :
    ⌊∃ᵐ (f : α → β → σ), ∀ᵐ x, ∀ᵐ y, (f x y) ↔ᵐ (A2 x y)⌋ := fun _ => ⟨A2, fun _ _ => Iff.rfl⟩

/-! Modal collapse does not hold -/
-- ModalCollapse   -- `nitpick[card=2,expect=genuine]`: countermodel found
example : ⌊∀ᵐ (f : σ), f →ᵐ □f⌋ := by countermodel

/-! Empty property and self-difference -/
theorem TruePropertyAndSelfIdentity : ⌊(fun _ : e => ⊤ᵐ) =ᵐ (fun x : e => x =ᵐ x)⌋ := by
  intro _; funext x v; simp
theorem EmptyPropertyAndSelfDifference : ⌊(fun _ : e => ⊥ᵐ) =ᵐ (fun x : e => x ≠ᵐ x)⌋ := by
  intro _; funext x v; simp
theorem EmptyProperty2 : ⌊∃ᵐ x, P x⌋ → ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ := by
  intro h w hEq; have ⟨x, hx⟩ := h w; rw [hEq] at hx; exact hx
theorem EmptyProperty3 : ⌊∃ᴱ x, P x⌋ → ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ := by
  intro h w hEq; have ⟨x, _, hx⟩ := h w; rw [hEq] at hx; exact hx
-- EmptyProperty4   -- `nitpick[expect=genuine]`: countermodel found
example : ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ → ⌊∃ᵐ x, P x⌋ := by countermodel
-- EmptyProperty5   -- `nitpick[expect=genuine]`: countermodel found
example : ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ → ⌊∃ᴱ x, P x⌋ := by countermodel


==> anc/Notes/TestsHOMLinS4.lean <==
import Notes.HOMLinHOLonlyS4
/-! ## TestsHOMLinS4.lean
Tests and verifications of properties for the embedding of HOML (S4) in HOL. -/

variable {α : Type} {A B C φ ψ : σ} {p q : α → σ} {P Q : e → σ} {x y z t : α}

/-! Test for S4 modal logic -/
theorem axM : ⌊□φ →ᵐ φ⌋ := fun w h => h w (Rrefl w)
theorem axD : ⌊□φ →ᵐ ◇φ⌋ := fun w h => ⟨w, Rrefl w, h w (Rrefl w)⟩
-- axB   -- `nitpick[expect=genuine]`: countermodel found
example : ⌊φ →ᵐ □◇φ⌋ := by countermodel
theorem ax4 : ⌊□φ →ᵐ □□φ⌋ := fun w h v hv u hu => h u (Rtrans w v u ⟨hv, hu⟩)
-- ax5   -- `nitpick[expect=genuine]`: countermodel found
example : ⌊◇φ →ᵐ □◇φ⌋ := by countermodel

/-! Test for Barcan and converse Barcan formula -/
-- BarcanAct   -- `nitpick[expect=genuine]`: countermodel found
example : ⌊(∀ᴱ x, □(P x)) →ᵐ □(∀ᴱ x, P x)⌋ := by countermodel
-- ConvBarcanAct   -- `nitpick[expect=genuine]`: countermodel found
example : ⌊□(∀ᴱ x, P x) →ᵐ (∀ᴱ x, □(P x))⌋ := by countermodel
theorem BarcanPoss : ⌊(∀ᵐ x, □(p x)) →ᵐ □(∀ᵐ x, p x)⌋ := fun _ h v hv x => h x v hv
theorem ConvBarcanPoss : ⌊□(∀ᵐ x, p x) →ᵐ (∀ᵐ x, □(p x))⌋ := fun _ h x v hv => h v hv x

/-! A simple Hilbert system for classical propositional logic is derived -/
theorem Hilbert_A1 : ⌊A →ᵐ (B →ᵐ A)⌋ := by grind
theorem Hilbert_A2 : ⌊(A →ᵐ (B →ᵐ C)) →ᵐ ((A →ᵐ B) →ᵐ (A →ᵐ C))⌋ := by grind
theorem Hilbert_MP (h1 : ⌊A⌋) (h2 : ⌊A →ᵐ B⌋) : ⌊B⌋ := fun w => h2 w (h1 w)

/-! We have a polymorphic possibilist quantifier for which existential import holds -/
theorem Quant_1 (h : ⌊A⌋) : ⌊∀ᵐ (_ : α), A⌋ := by grind

/-! Existential import holds for possibilist quantifiers -/
theorem ExImPossibilist1 : ⌊∃ᵐ (x : e), x =ᵐ x⌋ := fun _ => ⟨Classical.ofNonempty, rfl⟩
theorem ExImPossibilist2 : ⌊∃ᵐ (x : e), x ≡ᵐ x⌋ := fun _ => ⟨Classical.ofNonempty, fun _ h => h⟩
theorem ExImPossibilist3 {t : e} : ⌊∃ᵐ (x : e), x =ᵐ t⌋ := fun _ => ⟨t, rfl⟩
theorem ExImPossibilist4 : ⌊∃ᵐ (x : α), x ≡ᵐ t⌋ := fun _ => ⟨t, fun _ h => h⟩
theorem ExImPossibilist [Nonempty α] : ⌊∃ᵐ (_ : α), ⊤ᵐ⌋ := fun _ => ⟨Classical.ofNonempty, trivial⟩

/-! We have an actualist quantifier for individuals for which existential import does not hold -/
theorem Quant_2 (h : ⌊A⌋) : ⌊∀ᴱ (_ : e), A⌋ := by grind

/-! Existential import does not hold for our actualist quantifiers (for individuals) -/
-- ExImActualist1   -- `nitpick[card=1,expect=genuine]`: countermodel found
example : ⌊∃ᴱ (x : e), x =ᵐ x⌋ := by countermodel
-- ExImActualist2   -- `nitpick[card=1,expect=genuine]`: countermodel found
example : ⌊∃ᴱ (x : e), x ≡ᵐ x⌋ := by countermodel
-- ExImActualist3   -- `nitpick[card=1,expect=genuine]`: countermodel found
example {t : e} : ⌊∃ᴱ (x : e), x =ᵐ t⌋ := by countermodel
-- ExImActualist   -- `nitpick[card=1,expect=genuine]`: countermodel found
example : ⌊∃ᴱ (_ : e), ⊤ᵐ⌋ := by countermodel

/-! Properties of the embedded primitive equality, which coincides with Leibniz equality -/
theorem EqRefl : ⌊x =ᵐ x⌋ := by grind
theorem EqSym : ⌊(x =ᵐ y) ↔ᵐ (y =ᵐ x)⌋ := by grind
theorem EqTrans : ⌊((x =ᵐ y) ∧ᵐ (y =ᵐ z)) →ᵐ (x =ᵐ z)⌋ := by grind
theorem EQCong {β} {f : α → β} : ⌊(x =ᵐ y) →ᵐ ((f x) =ᵐ (f y))⌋ := by grind
theorem EQFuncExt : ⌊(p =ᵐ q) →ᵐ (∀ᵐ x, ((p x) =ᵐ (q x)))⌋ := by grind
theorem EQBoolExt1 : ⌊(φ =ᵐ ψ) →ᵐ (φ ↔ᵐ ψ)⌋ := by grind
-- EQBoolExt2   -- `nitpick[card=2]`: countermodel found
example : ⌊(φ ↔ᵐ ψ) →ᵐ (φ =ᵐ ψ)⌋ := by countermodel
theorem EQBoolExt3 : ⌊φ ↔ᵐ ψ⌋ → ⌊φ =ᵐ ψ⌋ := fun h _ => funext fun v => propext (h v)
theorem EqPrimLeib : ⌊(x =ᵐ y) ↔ᵐ (x ≡ᵐ y)⌋ :=
  fun _ => ⟨fun h _ hp => h ▸ hp, fun h => h (fun z _ => x = z) rfl⟩

/-! Comprehension is natively supported in HOL (due to lambda-abstraction) -/
theorem Comprehension1 : ⌊∃ᵐ (f : α → σ), ∀ᵐ x, (f x) ↔ᵐ A⌋ :=
  fun _ => ⟨fun _ => A, fun _ => Iff.rfl⟩
theorem Comprehension2 {A1 : α → σ} : ⌊∃ᵐ (f : α → σ), ∀ᵐ x, (f x) ↔ᵐ (A1 x)⌋ :=
  fun _ => ⟨A1, fun _ => Iff.rfl⟩
theorem Comprehension3 {β} {A2 : α → β → σ} :
    ⌊∃ᵐ (f : α → β → σ), ∀ᵐ x, ∀ᵐ y, (f x y) ↔ᵐ (A2 x y)⌋ := fun _ => ⟨A2, fun _ _ => Iff.rfl⟩

/-! Modal collapse does not hold -/
-- ModalCollapse   -- `nitpick[card=2,expect=genuine]`: countermodel found
example : ⌊∀ᵐ (f : σ), f →ᵐ □f⌋ := by countermodel

/-! Empty property and self-difference -/
theorem TruePropertyAndSelfIdentity : ⌊(fun _ : e => ⊤ᵐ) =ᵐ (fun x : e => x =ᵐ x)⌋ := by
  intro _; funext x v; simp
theorem EmptyPropertyAndSelfDifference : ⌊(fun _ : e => ⊥ᵐ) =ᵐ (fun x : e => x ≠ᵐ x)⌋ := by
  intro _; funext x v; simp
theorem EmptyProperty2 : ⌊∃ᵐ x, P x⌋ → ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ := by
  intro h w hEq; have ⟨x, hx⟩ := h w; rw [hEq] at hx; exact hx
theorem EmptyProperty3 : ⌊∃ᴱ x, P x⌋ → ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ := by
  intro h w hEq; have ⟨x, _, hx⟩ := h w; rw [hEq] at hx; exact hx
-- EmptyProperty4   -- `nitpick[expect=genuine]`: countermodel found
example : ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ → ⌊∃ᵐ x, P x⌋ := by countermodel
-- EmptyProperty5   -- `nitpick[expect=genuine]`: countermodel found
example : ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ → ⌊∃ᴱ x, P x⌋ := by countermodel


==> anc/Notes/ThereIsNoEvil1.lean <==
import Notes.GoedelVariantHOML2
/-! ## ThereIsNoEvil1.lean (Figure 10 of [J75])
Importing Gödel's modified axioms from Figure 7 we can prove that necessarily there exists
no entity that possesses all non-positive (= negative) properties. -/

/-- An entity possessing all non-positive properties -/
def Evil (x : e) : σ := ∀ᵐ (φ : e → σ), ¬ᵐ(P φ) →ᵐ φ x

theorem NecNoEvil : ⌊□(¬ᵐ(∃ᴱ x, Evil x))⌋ :=
  fun _ v _ ⟨_, _, hE⟩ => hE (fun _ : e => ⊥ᵐ) (NegProps v).1


==> anc/Notes/ThereIsNoEvil2.lean <==
import Notes.GoedelVariantHOML3
/-! ## ThereIsNoEvil2.lean (Figure 11 of [J75])
Importing Gödel's modified axioms from Figure 8 we can prove that necessarily there exists
no entity that possesses all non-positive (= negative) properties. -/

/-- An entity possessing all non-positive properties -/
def Evil (x : e) : σ := ∀ᵐ (φ : e → σ), ¬ᵐ(P φ) →ᵐ φ x

/-- Necessarily there is no actual Evil-like being.  The article presents this derivation
(Figure 11) as succeeding from `Ax1Gen` and `Ax2a`; the AFP source closes it with `oops`, no
trusted tactic having replayed the sledgehammer proof.  Here is one: at any world `v`,
`Ax1Gen` makes the universal property positive (as the conjunction of `∅`), so by the
exclusivity in `Ax2a` the empty property is not positive, and an Evil-like being would have
to possess it. -/
theorem NecNoEvil : ⌊□(¬ᵐ(∃ᴱ x, Evil x))⌋ := fun _ v _ ⟨_, _, hE⟩ =>
  have htop : P (fun _ : e => ⊤ᵐ) v :=
    Ax1Gen (fun _ => ⊥ᵐ) (fun _ => ⊤ᵐ) v
      ⟨fun _ h => h.elim, fun _ _ _ _ => ⟨fun _ _ h => h.elim, fun _ => trivial⟩⟩
  have hnb : ¬ P (fun _ : e => ⊥ᵐ) v := fun hb =>
    (Ax2a (fun _ => ⊥ᵐ) v).2 ⟨hb, (show (~ᵐ(fun _ : e => ⊥ᵐ)) = (fun _ : e => ⊤ᵐ) by
      funext x v; simp) ▸ htop⟩
  hE (fun _ => ⊥ᵐ) hnb


==> anc/README.md <==
# Ancillary files: the Lean 4 sources

This directory contains the complete Lean 4 development described in the paper,
as a self-contained `lake` package:

    lean-toolchain        Lean version (leanprover/lean4:v4.33.1)
    lakefile.toml         package description (library `Notes`, no dependencies)
    lake-manifest.json    dependency manifest (empty)
    Notes/*.lean          the 30 modules, one per Isabelle/HOL theory
    document/sources.pdf  the 30 modules typeset with their prose, in the order of the
                          Isabelle ROOT file (generated from the sources by document/mkdoc.py)
    tools/                statement-level comparison against the Isabelle sources
                          (compare_statements.py, documented in VERIFICATION.md); the
                          `#print axioms` tabulation behind Table 4 of the paper
                          (print_axioms.py, axioms-report.txt); the line counts by kind
                          (loc.py, loc-report.txt); the Lean parse-agreement files
                          (lean-check/, one `example ... := rfl` per declaration); and two
                          Isabelle check sessions (isabelle/: the K-only replay of the
                          inconsistency proof; Isar proofs, Replay2026*.thy, of the five
                          statements the AFP sources close with `oops` and of Th3 of the
                          S4 variant from reflexivity alone; and the parse-agreement check
                          of all 417 statements) with the log of their build
                          (isabelle/BUILD-LOG.txt)
    thf/                  the dataset in TPTP THF: the shallow embedding and the axioms of
                          each theory (thf/Axioms/), one problem per theorem
                          (thf/Problems/), the 45 statements the article refutes or leaves
                          open (thf/Problems-NonTheorems/), and the results of the
                          higher-order provers and of Nitpick (thf/results*.csv, with a
                          native Vampire and an emulated Zipperposition for comparison in
                          thf/native-vampire/ and thf/emulated-zipperposition/), with
                          thf/README.md, which says which file holds which column
    smt/                  the same dataset in SMT-LIB with higher-order sorts, for cvc5,
                          which no longer reads TPTP (smt/Theorems/, smt/NonTheorems/,
                          smt/results-cvc5*.csv, smt/README.md)

Requirements: Lean 4.33.1 via `elan` (Linux, macOS, Windows); Python 3.7 or later, standard
library only, for the scripts under `tools/`; Isabelle2025-2 for the two Isabelle sessions.
The Lean sources, the comparison and axiom tools and the THF/SMT-LIB generator run on every
platform.  The prover runners under `tools/thf/` find Isabelle2025-2 through
`ISABELLE_HOME`, the `isabelle` launcher on the PATH, or the default install location, and
take its bundled provers from the platform's own `contrib/` subdirectory; each executable
can also be named directly (`EPROVER`, `VAMPIRE`, `ZIPPERPOSITION`, `CVC5`, `JAVA`; see
`tools/thf/isabelle_env.py`).  They are tested on macOS and Linux; on Windows, Nitpick runs
only through Isabelle's own Cygwin shell.  Leo-II is not bundled with Isabelle; the release the table
measures, 2.2, is at <https://christoph-benzmueller.de/leo/download.html>.  Unpack it, run
`./configure && make opt` in its `src` directory, and point `LEO2_BIN` at the `bin/leo` it
writes.  Leo-III is taken from `LEO3_JAR`; on macOS arm64 its jar cannot start E, and
`tools/thf/treelimitedrun/build.sh` makes one that can.  On macOS, Isabelle bundles Vampire
and Zipperposition as x86-64 builds only; `tools/thf/build_native.sh` builds both natively,
and `ZIPPERPOSITION` and `VAMPIRE` select them.  Zipperposition's own schedules, which the
table measures, are under `tools/thf/zipperposition-portfolio/` and are run through
`tools/thf/zipperposition_portfolio.py`.  A prover whose binary is not found is left out
rather than reported as failing.  To type-check everything, install `elan`
(https://github.com/leanprover/elan) and run

    lake build

in this directory.  The appendix of the paper reproduces these sources verbatim.

`tools/compare_statements.py` and the Isabelle sessions expect the Isabelle theories of
the AFP entry *Notes_On_Goedels_Ontological_Argument* unpacked at
`input/Notes_On_Goedels_Ontological_Argument/` relative to this directory (or wherever
`AFP_NOTES_DIR` points).  `tools/afp-sources.sha256` records the version the comparison was
made against; the tool warns if the sources found differ.  It exits with status 0 if all
statements agree, 1 otherwise, and 2 if the sources are missing.  Run from this directory:

    python3 tools/compare_statements.py
    python3 tools/print_axioms.py
    python3 tools/thf/export.py          # regenerate thf/ and smt/ from the Lean sources
    python3 tools/thf/run_provers.py     # rerun the provers (needs Isabelle2025-2)
    python3 tools/thf/run_nitpick.py     # rerun Nitpick over the 45 unproved statements
    python3 tools/thf/run_cvc5.py        # rerun cvc5 over the SMT-LIB rendering
    for f in tools/lean-check/*.lean; do lake env lean $f; done   # silent = all agree (POSIX shell;
                                                                  #  on Windows run `lake env lean FILE` per file)
    isabelle build -d input/Notes_On_Goedels_Ontological_Argument -D tools/isabelle


==> anc/document/mkdoc.py <==
#!/usr/bin/env python3
"""Generate an AFP-style LaTeX document from the Lean sources (counterpart of
Isabelle's document preparation: `/-! ... -/` becomes prose, everything else is
typeset as Lean code)."""
import re, sys, os

ROOT = [  # same order (and figure annotations) as the Isabelle ROOT file
 ("SurjectiveCantor","Figure 2"),("HOMLinHOL","Figure 3"),("TestsHOML","Figure 4"),
 ("ModalFilter","Figure 5"),("GoedelVariantHOML1","Figure 6"),("GoedelVariantHOML2","Figure 7"),
 ("GoedelVariantHOML3","Figure 8"),("ThereIsNoEvil1","Figure 10"),("ThereIsNoEvil2","Figure 11"),
 ("ScottVariantHOML","Figure 12"),("HOMLinHOLonlyK",None),("ScottVariantHOMLinK","Figure 13"),
 ("ScottVariantHOMLAndersonQuant","Figure 15"),("GoedelVariantHOML1poss","Figure 16"),
 ("GoedelVariantHOML2poss","Figure 17"),("GoedelVariantHOML3poss","Figure 18"),
 ("ScottVariantHOMLposs","Figure 19"),("EvilDerivable","Figure 20"),
 ("GoedelVariantHOML1AndersonQuant",None),("GoedelVariantHOML2AndersonQuant",None),
 ("GoedelVariantHOML3AndersonQuant",None),("HOMLinHOLonlyS4",None),("TestsHOMLinS4",None),
 ("GoedelVariantHOML1inS4",None),("GoedelVariantHOML2inS4",None),("GoedelVariantHOML2possInS4",None),
 ("GoedelVariantHOML3inS4",None),("GoedelVariantHOML3possInS4",None),("ScottVariantHOMLinS4",None),
 ("ScottVariantHOMLpossInS4",None)]

# glyphs the mono font (Menlo) lacks -- used in unicode mode (xelatex)
GLYPH = {'⊓':r'\ensuremath{\sqcap}', '⊤':r'\ensuremath{\top}', '⊥':r'\ensuremath{\bot}',
         '⬝':r'\ensuremath{\centerdot}', '𝗿':r'\textsf{\bfseries r}'}

# complete map, used in --ascii mode: the output is pure ASCII and therefore compiles with
# pdflatex against any TeX Live, with no system font required (needed for arXiv).
ASCII = {
 # superscripts stay in the typewriter font (as an editor renders the modifier letters);
 # NB `^` is an ordinary character inside `Verbatim`, so `\ensuremath{^{..}}` would not work
 'ᵐ':r'\textsuperscript{m}', 'ᴱ':r'\textsuperscript{E}',
 'ᴺ':r'\textsuperscript{N}', 'ᵉ':r'\textsuperscript{e}',
 '⁻':r'\textsuperscript{-}',
 'φ':r'\ensuremath{\varphi}', 'ψ':r'\ensuremath{\psi}', 'σ':r'\ensuremath{\sigma}',
 'τ':r'\ensuremath{\tau}', 'α':r'\ensuremath{\alpha}', 'β':r'\ensuremath{\beta}',
 'χ':r'\ensuremath{\chi}', 'λ':r'\ensuremath{\lambda}',
 'Φ':r'\ensuremath{\Phi}', 'Ψ':r'\ensuremath{\Psi}',
 '→':r'\ensuremath{\rightarrow}', '↔':r'\ensuremath{\leftrightarrow}',
 '⊃':r'\ensuremath{\supset}', '∧':r'\ensuremath{\wedge}', '∨':r'\ensuremath{\vee}',
 '¬':r'\ensuremath{\neg}', '∀':r'\ensuremath{\forall}', '∃':r'\ensuremath{\exists}',
 '≡':r'\ensuremath{\equiv}', '≠':r'\ensuremath{\neq}', '∈':r'\ensuremath{\in}',
 '⊆':r'\ensuremath{\subseteq}', '⊓':r'\ensuremath{\sqcap}', '∅':r'\ensuremath{\emptyset}',
 '⊤':r'\ensuremath{\top}', '⊥':r'\ensuremath{\bot}',
 '□':r'\ensuremath{\Box}', '◇':r'\ensuremath{\Diamond}',
 '⌊':r'\ensuremath{\lfloor}', '⌋':r'\ensuremath{\rfloor}',
 '⟨':r'\ensuremath{\langle}', '⟩':r'\ensuremath{\rangle}',
 '▸':r'\ensuremath{\blacktriangleright}', '⬝':r'\ensuremath{\centerdot}',
 '𝗿':r'\textsf{\bfseries r}', 'ö':r'\"o', 'ü':r'\"u',
 '·':r'\textperiodcentered{}',       # Lean tactic bullet
}
MODE_ASCII = False
DEMOTE = False   # in an appendix, demote section/subsection by one level

def code_escape(s):
    s = s.replace('\\', r'\textbackslash{}').replace('{', r'\{').replace('}', r'\}')
    for k, v in (ASCII if MODE_ASCII else GLYPH).items(): s = s.replace(k, v)
    return s

def prose_escape(s):
    for a, b in (('\\', r'\textbackslash{}'), ('&', r'\&'), ('%', r'\%'), ('#', r'\#'),
                 ('_', r'\_'), ('$', r'\$')):
        s = s.replace(a, b)
    s = re.sub(r'`([^`]*)`', lambda m: r'\texttt{%s}' % code_escape_inline(m.group(1)), s)
    if MODE_ASCII:
        for k, v in ASCII.items(): s = s.replace(k, v)
    return s.replace('[J75]', r'\cite{J75}')

def code_escape_inline(s):
    s = s.replace('\\', r'\textbackslash{}').replace('{', r'\{').replace('}', r'\}')
    for k, v in (ASCII if MODE_ASCII else GLYPH).items(): s = s.replace(k, v)
    return s

# Typeset width of each substituted symbol, in units of one monospace cell, MEASURED with
# LaTeX (\setbox0\hbox{...}\the\wd0) in the very font context used for the listings.
# `fancyvrb` does NOT report an overfull box when a verbatim line is too long -- it simply
# lets it run into the margin -- so wrapping must be computed here, by width and not by
# character count.  ASCII mode: 83.7 cells fit; Menlo/unicode mode: 90.6 cells fit.
CELLS = {
 'ᵐ':0.78,'ᴱ':0.78,'ᴺ':0.78,'ᵉ':0.78,'⁻':0.78,'φ':1.25,'ψ':1.31,'σ':1.16,'τ':1.05,
 'α':1.23,'β':1.18,'χ':1.19,'λ':1.11,'Φ':1.38,'Ψ':1.48,'→':1.91,'↔':1.91,'⊃':1.48,
 '∧':1.27,'∨':1.27,'¬':1.27,'∀':1.06,'∃':1.06,'≡':1.48,'≠':1.48,'∈':1.27,'⊆':1.48,
 '⊓':1.27,'∅':0.95,'⊤':1.48,'⊥':1.48,'□':1.48,'◇':1.27,'⌊':0.85,'⌋':0.85,'⟨':0.74,
 '⟩':0.74,'▸':1.48,'⬝':0.53,'𝗿':0.74,'ö':1.00,'ü':1.00,'·':1.00,
}
# In unicode mode only the five glyphs Menlo lacks are substituted; everything else is a
# genuine monospace cell.  (Widths rescaled to the Menlo cell, which is 1.063x narrower.)
CELLS_UNI = {k: v * 1.063 for k, v in CELLS.items() if k in ('⊓', '⊤', '⊥', '⬝', '𝗿')}

# TeX applies space factors inside `Verbatim` too: a space following `. : , ; ! ?` is one
# whole cell wider (the font's extra_space).  Lean code is full of `x : σ`, so ignoring
# this underestimates a typical line by several cells.  Measured, not guessed.
PUNCT = '.:,;!?'

def cell_width(line):
    tbl = CELLS if MODE_ASCII else CELLS_UNI
    w = sum(tbl.get(ch, 1.0) for ch in line)
    if MODE_ASCII:
        w += sum(1.0 for k in range(1, len(line))
                 if line[k] == ' ' and line[k-1] in PUNCT)
    return w

MAXCELLS_ASCII, MAXCELLS_UNI = 108.0, 96.0
ORPHAN = 14.0   # never leave a continuation line shorter than this
# Listings are set in \footnotesize.  Both limits are calibrated EMPIRICALLY, not from the
# nominal column count: `cell_width` underestimates symbol-dense lines somewhat, and
# `fancyvrb` gives no warning when a verbatim line overflows its measure.  The acceptance
# test is a measurement of the rendered page (`document/inkcheck.py`).  For the pdfLaTeX
# build 88 passes and 92 fails.  For the XeLaTeX build the measure is about 100 Menlo
# columns and the longest code line is 100 characters, so it only just fits; 96 is used to
# keep genuine headroom rather than relying on that coincidence.

def wrap(line):
    """Fold an over-wide source line.  Breaking at the last possible space produces ugly
    one-token continuations, so among the admissible break points we prefer one at the
    shallowest bracket depth near the end of the line, and never leave an orphan shorter
    than ORPHAN cells."""
    limit = MAXCELLS_ASCII if MODE_ASCII else MAXCELLS_UNI
    tbl = CELLS if MODE_ASCII else CELLS_UNI
    if cell_width(line) <= limit: return [line]
    indent = ' ' * (len(line) - len(line.lstrip()) + 4)
    parts, cur = [], line
    while cell_width(cur) > limit:
        cands, depth, w = [], 0, 0.0
        for k, ch in enumerate(cur):
            if ch in '([{': depth += 1
            elif ch in ')]}': depth -= 1
            w += tbl.get(ch, 1.0)
            if w > limit: break
            if ch == ' ' and k > len(indent): cands.append((k, depth, w))
        if not cands:
            parts.append(cur[:int(limit)]); cur = indent + cur[int(limit):].lstrip(); continue
        near = [c for c in cands if c[2] >= limit - 20] or cands
        k, _, _ = min(near, key=lambda c: (c[1], -c[0]))     # shallowest, then latest
        rest = indent + cur[k:].lstrip()
        if cell_width(rest) < ORPHAN:                        # avoid a one-token continuation
            earlier = [c for c in cands
                       if cell_width(indent + cur[c[0]:].lstrip()) >= ORPHAN]
            if earlier: k = max(earlier, key=lambda c: c[0])[0]
        parts.append(cur[:k].rstrip())
        cur = indent + cur[k:].lstrip()
    parts.append(cur)
    return parts

def emit_code(buf, out):
    while buf and not buf[-1].strip(): buf.pop()
    while buf and not buf[0].strip(): buf.pop(0)
    if not buf: return
    out.append(r'\begin{Verbatim}[commandchars=\\\{\},fontsize=\scriptsize,xleftmargin=1em]')
    for l in buf: out += [code_escape(w) for w in wrap(l)]
    out.append(r'\end{Verbatim}')
    buf.clear()

def convert(mod, fig, path):
    out, buf = [], []
    src = open(path, encoding='utf-8').read().splitlines()
    # hold the leading `import` block: it must be printed after this module's heading,
    # not appended to the previous module's listing
    head, i = [], 0
    while i < len(src) and (not src[i].strip() or src[i].startswith('import ')):
        if src[i].strip(): head.append(src[i])
        i += 1
    while i < len(src):
        l = src[i]
        if l.lstrip().startswith('/-!'):                      # module documentation -> prose
            emit_code(buf, out)
            block = []
            while True:
                block.append(src[i]); 
                if '-/' in src[i]: break
                i += 1
            text = '\n'.join(block)
            text = text[text.index('/-!')+3 : text.rindex('-/')]
            para = []
            for pl in text.split('\n'):
                t = pl.strip()
                if t.startswith('## '):
                    if para: out.append(prose_escape(' '.join(para))); para = []
                    name = t[3:].strip()
                    tag = ' (%s of \\texorpdfstring{\\cite{J75}}{the Notes})' % fig if fig and '(' not in name else ''
                    # a citation has no PDF-bookmark form; give the bookmark plain words
                    out.append(r'\%s{%s%s}' % ('subsubsection' if DEMOTE else 'subsection',
                                                prose_escape(name).replace(
                                                    r'\cite{J75}',
                                                    r'\texorpdfstring{\cite{J75}}{the Notes}'),
                                                tag))
                elif t.startswith('# '):
                    if para: out.append(prose_escape(' '.join(para))); para = []
                    out.append(r'\%s{%s}' % ('subsection' if DEMOTE else 'section',
                                               prose_escape(t[2:].strip())))
                elif not t:
                    if para: out.append(prose_escape(' '.join(para))); para = []
                else: para.append(t)
            if para: out.append(prose_escape(' '.join(para)))
            if head: emit_code(head, out); head = []
            out.append('')
        else:
            buf.append(l)
        i += 1
    emit_code(buf, out)
    return '\n'.join(out)

def main(notesdir, target):
    body = []
    for mod, fig in ROOT:
        p = os.path.join(notesdir, mod + '.lean')
        body.append('%% ---------------- %s ----------------' % mod)
        body.append(convert(mod, fig, p))
    open(target, 'w', encoding='utf-8').write('\n'.join(body) + '\n')
    print('wrote', target, '(%d modules)' % len(ROOT))

if __name__ == '__main__':
    args = sys.argv[1:]
    if '--ascii' in args:
        MODE_ASCII = True; args.remove('--ascii')
    if '--appendix' in args:
        DEMOTE = True; args.remove('--appendix')
    main(args[0], args[1])


==> anc/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages": [],
 "name": "notes_on_goedels_ontological_argument",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lakefile.toml <==
name = "notes_on_goedels_ontological_argument"
defaultTargets = ["Notes"]

[[lean_lib]]
name = "Notes"
globs = ["Notes.+"]


==> anc/lean-toolchain <==
leanprover/lean4:v4.33.1


==> anc/palomar/Goedel1970.lean <==
/- Is a frame condition needed at all for the inconsistency of Gödel's 1970 axioms?
   Claim: no.  The argument splits on whether some world is a dead end. -/
theorem goedel_1970_inconsistent_in_K
    {i e : Type} [Nonempty i]
    (R : i → i → Prop) (existsAt : e → i → Prop) (P : (e → i → Prop) → i → Prop)
    (Ess : (e → i → Prop) → e → i → Prop) (E : e → i → Prop)
    -- NO frame condition whatsoever: the base logic is K
    (defEss : ∀ (φ : e → i → Prop) x w, Ess φ x w ↔
                ∀ ψ : e → i → Prop, ψ x w → ∀ v, R w v → ∀ y, existsAt y v → φ y v → ψ y v)
    (defE   : ∀ x w, E x w ↔
                ∀ φ : e → i → Prop, Ess φ x w → ∀ v, R w v → ∃ z, existsAt z v ∧ φ z v)
    (Ax2a : ∀ (φ : e → i → Prop) w,
              (P φ w ∨ P (fun x w => ¬ φ x w) w) ∧ ¬(P φ w ∧ P (fun x w => ¬ φ x w) w))
    (Ax3 : ∀ w, P E w)
    (Ax4 : ∀ (φ ψ : e → i → Prop) w,
             P φ w → (∀ v, R w v → ∀ y, existsAt y v → φ y v → ψ y v) → P ψ w) :
    False := by
  let bot : e → i → Prop := fun _ _ => False
  -- the empty property is never positive (no frame condition used)
  have notPbot : ∀ w, ¬ P bot w := fun w hp =>
    (Ax2a bot w).2 ⟨hp, Ax4 bot _ w hp fun _ _ _ _ h => h.elim⟩
  rcases Classical.em (∃ v : i, ∀ u, ¬ R v u) with ⟨v, hv⟩ | hno
  · -- Case A: some world `v` is a dead end.  Then `Ax4`'s premise is vacuous at `v`,
    -- so `Ax3` makes *every* property positive there, contradicting `Ax2a`.
    exact notPbot v (Ax4 E bot v (Ax3 v) fun u hu => absurd hu (hv u))
  · -- Case B: every world has a successor (seriality is forced, not assumed).
    have ser : ∀ v : i, ∃ u, R v u := fun v =>
      Classical.byContradiction fun h => hno ⟨v, fun u hu => h ⟨u, hu⟩⟩
    have emptyEss : ∀ x w, Ess bot x w := fun x w =>
      (defEss bot x w).2 fun _ _ _ _ _ _ h => h.elim
    let box : e → i → Prop := fun _ w => ∀ v, R w v → ∃ z, existsAt z v ∧ bot z v
    have hbox : ∀ w, P box w := fun w =>
      Ax4 E box w (Ax3 w) fun _ _ y hy hE => (defE y _).1 hE bot (emptyEss y _)
    -- under seriality `box` *is* the empty property, so `hbox` contradicts `notPbot`
    have : box = bot := by
      funext x w
      have ⟨u, hu⟩ := ser w
      exact propext ⟨fun h => match h u hu with | ⟨_, _, f⟩ => f, fun h => h.elim⟩
    exact notPbot Classical.ofNonempty (this ▸ hbox Classical.ofNonempty)

#print axioms goedel_1970_inconsistent_in_K


==> anc/palomar/README.md <==
# Palomar feasibility probes

Palomar (https://palomar-registry.org) requires that a proved `Solution` declaration depend
only on `propext`, `Classical.choice` and `Quot.sound` — no custom axioms, no `sorryAx`.
The `Notes/` development postulates the modal frame, the interpretation and Gödel/Scott's
axioms globally, so every result there depends on 10+ custom axioms and would be rejected.

These two files show the fix: discharge every postulate into an explicit hypothesis.

| file | result | `#print axioms` |
|---|---|---|
| `ScottT3.lean` | Scott's `T3`: necessarily a God-like being exists | `propext, Classical.choice, Quot.sound` |
| `Goedel1970.lean` | Gödel's 1970 axioms are inconsistent, in **K** (no frame condition) | `propext, Classical.choice, Quot.sound` |

Check with:  `lake env lean palomar/Goedel1970.lean`

Discharging also sharpens the statements: the inconsistency becomes "no structure
(worlds, entities, accessibility, actuality, positivity) satisfies Gödel's 1970 axioms"
rather than a global `False`, and Scott's `T3` exposes that only symmetry of `R` is used.

It also exposed a regression in our own port.  The Lean proof in `../Notes/` originally
used reflexivity of `R`, which the Isabelle original does not need (replaying the
Isabelle proof over `HOMLinHOLonlyK` confirms this); it has since been removed.  The
frame-free argument splits on
whether some world is a dead end: at a dead end the premise of `Ax4` is vacuous, so
`Ax3` makes every property positive, contradicting `Ax2a`; and if no world is a dead
end, seriality is forced, under which "necessarily the empty property is exemplified"
*is* the empty property.  Hence the axioms are inconsistent already in **K** — as the
article states, and as the Isabelle proof achieves, though its theory is set in S5.


==> anc/palomar/ScottT3.lean <==
/- Feasibility probe: Scott's variant with the frame, the interpretation and Gödel/Scott's
   axioms discharged into explicit hypotheses, so that nothing is postulated globally. -/
theorem scott_necessarily_God
    {i e : Type}
    (R : i → i → Prop) (existsAt : e → i → Prop) (P : (e → i → Prop) → i → Prop)
    (G : e → i → Prop) (Ess : (e → i → Prop) → e → i → Prop) (NE : e → i → Prop)
    -- frame condition (symmetry of the accessibility relation is all that is used)
    (Rsymm : ∀ w v, R w v → R v w)
    -- definitions
    (defG   : ∀ x w, G x w ↔ ∀ φ : e → i → Prop, P φ w → φ x w)
    (defEss : ∀ φ x w, Ess φ x w ↔
                (φ x w ∧ ∀ ψ : e → i → Prop, ψ x w → ∀ v, R w v → ∀ y, existsAt y v → φ y v → ψ y v))
    (defNE  : ∀ x w, NE x w ↔ ∀ φ : e → i → Prop, Ess φ x w → ∀ v, R w v → ∃ y, existsAt y v ∧ φ y v)
    -- Scott's axioms A1-A5
    (A1 : ∀ φ w, ¬ P φ w ↔ P (fun x w => ¬ φ x w) w)
    (A2 : ∀ φ ψ w, P φ w → (∀ v, R w v → ∀ y, existsAt y v → φ y v → ψ y v) → P ψ w)
    (A3 : ∀ w, P G w)
    (A4 : ∀ φ w, P φ w → ∀ v, R w v → P φ v)
    (A5 : ∀ w, P NE w) :
    -- T3: necessarily, a God-like being exists
    ∀ w v, R w v → ∃ x, existsAt x v ∧ G x v := by
  have pos : ∀ {x ψ w}, G x w → ψ x w → P ψ w := fun {x ψ w} hx h =>
    Classical.byContradiction fun hn => (defG x w).1 hx _ ((A1 ψ w).1 hn) h
  have T1 : ∀ φ w, P φ w → ∃ v, R w v ∧ ∃ x, existsAt x v ∧ φ x v := fun φ w h =>
    Classical.byContradiction fun hn =>
      (A1 φ w).2 (A2 φ _ w h fun v hv y hy hφ => (hn ⟨v, hv, y, hy, hφ⟩).elim) h
  have T2 : ∀ x w, G x w → Ess G x w := fun x w hx =>
    (defEss G x w).2 ⟨hx, fun ψ hψ v hv y _ hGy =>
      (defG y v).1 hGy ψ (A4 ψ w (pos hx hψ) v hv)⟩
  have h2 : ∀ w, (∃ x, existsAt x w ∧ G x w) → ∀ v, R w v → ∃ y, existsAt y v ∧ G y v := by
    intro w hw
    have ⟨x, _, hx⟩ := hw
    exact (defNE x w).1 ((defG x w).1 hx NE (A5 w)) G (T2 x w hx)
  intro w v hv
  have ⟨u, hwu, hex⟩ := T1 G w (A3 w)
  exact h2 w (h2 u hex w (Rsymm w u hwu)) v hv

#print axioms scott_necessarily_God


==> anc/smt/NonTheorems/EvilDerivable/UniqueEss2.smt2 <==
; UniqueEss2, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ (@ mprimeq_pred X) X1)))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML2/UniqueEss2.smt2 <==
; UniqueEss2, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_predpred (-> (-> (-> (-> ent mu Bool) mu Bool) mu Bool) mu Bool))
(assert (= mforall_predpred (lambda ((p (-> (-> (-> ent mu Bool) mu Bool) mu Bool)) (w mu)) (forall ((x (-> (-> ent mu Bool) mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mleibeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu))
  (@ (@ mforall_predpred (lambda ((q2 (-> (-> ent mu Bool) mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ (@ mleibeq_pred X) X1)))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.smt2 <==
; UniqueEss2, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_predpred (-> (-> (-> (-> ent mu Bool) mu Bool) mu Bool) mu Bool))
(assert (= mforall_predpred (lambda ((p (-> (-> (-> ent mu Bool) mu Bool) mu Bool)) (w mu)) (forall ((x (-> (-> ent mu Bool) mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mleibeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu))
  (@ (@ mforall_predpred (lambda ((q2 (-> (-> ent mu Bool) mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ (@ mleibeq_pred X) X1)))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML2inS4/Th3.smt2 <==
; Th3, from GoedelVariantHOML2inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: open in the sources
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_act (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML2poss/UniqueEss2.smt2 <==
; UniqueEss2, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_predpred (-> (-> (-> (-> ent mu Bool) mu Bool) mu Bool) mu Bool))
(assert (= mforall_predpred (lambda ((p (-> (-> (-> ent mu Bool) mu Bool) mu Bool)) (w mu)) (forall ((x (-> (-> ent mu Bool) mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mleibeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu))
  (@ (@ mforall_predpred (lambda ((q2 (-> (-> ent mu Bool) mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ (@ mleibeq_pred X) X1)))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML2possInS4/Th3.smt2 <==
; Th3, from GoedelVariantHOML2possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: open in the sources
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_ent (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML3/UniqueEss1.smt2 <==
; UniqueEss1, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: open in the sources
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_predpred (-> (-> (-> (-> ent mu Bool) mu Bool) mu Bool) mu Bool))
(assert (= mforall_predpred (lambda ((p (-> (-> (-> ent mu Bool) mu Bool) mu Bool)) (w mu)) (forall ((x (-> (-> ent mu Bool) mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mleibeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu))
  (@ (@ mforall_predpred (lambda ((q2 (-> (-> ent mu Bool) mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mequiv (@ X Y)) (@ X1 Y)) X4)))))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML3/UniqueEss2.smt2 <==
; UniqueEss2, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: open in the sources
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_predpred (-> (-> (-> (-> ent mu Bool) mu Bool) mu Bool) mu Bool))
(assert (= mforall_predpred (lambda ((p (-> (-> (-> ent mu Bool) mu Bool) mu Bool)) (w mu)) (forall ((x (-> (-> ent mu Bool) mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mleibeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu))
  (@ (@ mforall_predpred (lambda ((q2 (-> (-> ent mu Bool) mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ (@ mleibeq_pred X) X1)))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.smt2 <==
; UniqueEss1, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: open in the sources
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_predpred (-> (-> (-> (-> ent mu Bool) mu Bool) mu Bool) mu Bool))
(assert (= mforall_predpred (lambda ((p (-> (-> (-> ent mu Bool) mu Bool) mu Bool)) (w mu)) (forall ((x (-> (-> ent mu Bool) mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mleibeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu))
  (@ (@ mforall_predpred (lambda ((q2 (-> (-> ent mu Bool) mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mequiv (@ X Y)) (@ X1 Y)) X4)))))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.smt2 <==
; UniqueEss2, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: open in the sources
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_predpred (-> (-> (-> (-> ent mu Bool) mu Bool) mu Bool) mu Bool))
(assert (= mforall_predpred (lambda ((p (-> (-> (-> ent mu Bool) mu Bool) mu Bool)) (w mu)) (forall ((x (-> (-> ent mu Bool) mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mleibeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu))
  (@ (@ mforall_predpred (lambda ((q2 (-> (-> ent mu Bool) mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ (@ mleibeq_pred X) X1)))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML3inS4/Th3.smt2 <==
; Th3, from GoedelVariantHOML3inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: open in the sources
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_act (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML3poss/UniqueEss1.smt2 <==
; UniqueEss1, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: open in the sources
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_predpred (-> (-> (-> (-> ent mu Bool) mu Bool) mu Bool) mu Bool))
(assert (= mforall_predpred (lambda ((p (-> (-> (-> ent mu Bool) mu Bool) mu Bool)) (w mu)) (forall ((x (-> (-> ent mu Bool) mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mleibeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu))
  (@ (@ mforall_predpred (lambda ((q2 (-> (-> ent mu Bool) mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mequiv (@ X Y)) (@ X1 Y)) X4)))))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML3poss/UniqueEss2.smt2 <==
; UniqueEss2, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: open in the sources
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_predpred (-> (-> (-> (-> ent mu Bool) mu Bool) mu Bool) mu Bool))
(assert (= mforall_predpred (lambda ((p (-> (-> (-> ent mu Bool) mu Bool) mu Bool)) (w mu)) (forall ((x (-> (-> ent mu Bool) mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mleibeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu))
  (@ (@ mforall_predpred (lambda ((q2 (-> (-> ent mu Bool) mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ (@ mleibeq_pred X) X1)))))))))
(check-sat)


==> anc/smt/NonTheorems/GoedelVariantHOML3possInS4/Th3.smt2 <==
; Th3, from GoedelVariantHOML3possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: open in the sources
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_ent (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/NonTheorems/ScottVariantHOML/UniqueEss2.smt2 <==
; UniqueEss2, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_predpred (-> (-> (-> (-> ent mu Bool) mu Bool) mu Bool) mu Bool))
(assert (= mforall_predpred (lambda ((p (-> (-> (-> ent mu Bool) mu Bool) mu Bool)) (w mu)) (forall ((x (-> (-> ent mu Bool) mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mleibeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu))
  (@ (@ mforall_predpred (lambda ((q2 (-> (-> ent mu Bool) mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ (@ mleibeq_pred X) X1)))))))))
(check-sat)


==> anc/smt/NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.smt2 <==
; UniqueEss2, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ (@ mprimeq_pred X) X1)))))))))
(check-sat)


==> anc/smt/NonTheorems/ScottVariantHOMLinK/MC.smt2 <==
; MC, from ScottVariantHOMLinK of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  no condition is imposed on the accessibility relation (modal logic K).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/NonTheorems/ScottVariantHOMLinK/T3.smt2 <==
; T3, from ScottVariantHOMLinK of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  no condition is imposed on the accessibility relation (modal logic K).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mbox (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/NonTheorems/ScottVariantHOMLinS4/MC.smt2 <==
; MC, from ScottVariantHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/NonTheorems/ScottVariantHOMLinS4/T3.smt2 <==
; T3, from ScottVariantHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mbox (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/NonTheorems/ScottVariantHOMLposs/UniqueEss2.smt2 <==
; UniqueEss2, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_predpred (-> (-> (-> (-> ent mu Bool) mu Bool) mu Bool) mu Bool))
(assert (= mforall_predpred (lambda ((p (-> (-> (-> ent mu Bool) mu Bool) mu Bool)) (w mu)) (forall ((x (-> (-> ent mu Bool) mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mleibeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu))
  (@ (@ mforall_predpred (lambda ((q2 (-> (-> ent mu Bool) mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ (@ mleibeq_pred X) X1)))))))))
(check-sat)


==> anc/smt/NonTheorems/ScottVariantHOMLpossInS4/MC.smt2 <==
; MC, from ScottVariantHOMLpossInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/NonTheorems/ScottVariantHOMLpossInS4/T3.smt2 <==
; T3, from ScottVariantHOMLpossInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mbox (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOML/BarcanAct.smt2 <==
; BarcanAct, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mforall_act (lambda ((X ent) (X2 mu)) (@ (@ mbox (@ P X)) X2)))) (@ mbox (@ mforall_act (lambda ((X ent) (X2 mu)) (@ (@ P X) X2)))))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOML/ConvBarcanAct.smt2 <==
; ConvBarcanAct, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mbox (@ mforall_act (lambda ((X ent) (X2 mu)) (@ (@ P X) X2))))) (@ mforall_act (lambda ((X ent) (X2 mu)) (@ (@ mbox (@ P X)) X2))))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOML/EQBoolExt2.smt2 <==
; EQBoolExt2, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (forall ((X1 (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mequiv X) X1)) (@ (@ mprimeq_prop X) X1)))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOML/EmptyProperty4.smt2 <==
; EmptyProperty4, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (=> (@ mvalid (@ (@ mprimneg_pred P) (lambda ((X ent) (X2 mu)) (@ mfalse X2)))) (@ mvalid (@ mexists_ent (lambda ((X ent) (X2 mu)) (@ (@ P X) X2))))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOML/EmptyProperty5.smt2 <==
; EmptyProperty5, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (=> (@ mvalid (@ (@ mprimneg_pred P) (lambda ((X ent) (X2 mu)) (@ mfalse X2)))) (@ mvalid (@ mexists_act (lambda ((X ent) (X2 mu)) (@ (@ P X) X2))))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOML/ExImActualist.smt2 <==
; ExImActualist, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_act (lambda ((X ent) (X1 mu)) (@ mtrue X1))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOML/ExImActualist1.smt2 <==
; ExImActualist1, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOML/ExImActualist2.smt2 <==
; ExImActualist2, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ (@ mleibeq_ent X) X) X1))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOML/ExImActualist3.smt2 <==
; ExImActualist3, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((T ent)) (@ mvalid (@ mexists_act (lambda ((X ent) (X2 mu)) (@ (@ (@ mprimeq_ent X) T) X2)))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOML/ModalCollapse.smt2 <==
; ModalCollapse, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mforall_prop (lambda ((F (-> mu Bool)) (X mu)) (@ (@ (@ mimplies F) (@ mbox F)) X))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/BarcanAct.smt2 <==
; BarcanAct, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mforall_act (lambda ((X ent) (X2 mu)) (@ (@ mbox (@ P X)) X2)))) (@ mbox (@ mforall_act (lambda ((X ent) (X2 mu)) (@ (@ P X) X2)))))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/ConvBarcanAct.smt2 <==
; ConvBarcanAct, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mbox (@ mforall_act (lambda ((X ent) (X2 mu)) (@ (@ P X) X2))))) (@ mforall_act (lambda ((X ent) (X2 mu)) (@ (@ mbox (@ P X)) X2))))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/EQBoolExt2.smt2 <==
; EQBoolExt2, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (forall ((X1 (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mequiv X) X1)) (@ (@ mprimeq_prop X) X1)))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/EmptyProperty4.smt2 <==
; EmptyProperty4, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (=> (@ mvalid (@ (@ mprimneg_pred P) (lambda ((X ent) (X2 mu)) (@ mfalse X2)))) (@ mvalid (@ mexists_ent (lambda ((X ent) (X2 mu)) (@ (@ P X) X2))))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/EmptyProperty5.smt2 <==
; EmptyProperty5, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (=> (@ mvalid (@ (@ mprimneg_pred P) (lambda ((X ent) (X2 mu)) (@ mfalse X2)))) (@ mvalid (@ mexists_act (lambda ((X ent) (X2 mu)) (@ (@ P X) X2))))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/ExImActualist.smt2 <==
; ExImActualist, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_act (lambda ((X ent) (X1 mu)) (@ mtrue X1))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/ExImActualist1.smt2 <==
; ExImActualist1, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/ExImActualist2.smt2 <==
; ExImActualist2, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ (@ mleibeq_ent X) X) X1))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/ExImActualist3.smt2 <==
; ExImActualist3, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((T ent)) (@ mvalid (@ mexists_act (lambda ((X ent) (X2 mu)) (@ (@ (@ mprimeq_ent X) T) X2)))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/ModalCollapse.smt2 <==
; ModalCollapse, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mforall_prop (lambda ((F (-> mu Bool)) (X mu)) (@ (@ (@ mimplies F) (@ mbox F)) X))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/ax5.smt2 <==
; ax5, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ mdia X)) (@ mbox (@ mdia X)))))))
(check-sat)


==> anc/smt/NonTheorems/TestsHOMLinS4/axB.smt2 <==
; axB, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: sat with --finite-model-find (the sources record a countermodel)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_prop (-> (-> (-> mu Bool) mu Bool) mu Bool))
(assert (= mforall_prop (lambda ((p (-> (-> mu Bool) mu Bool)) (w mu)) (forall ((x (-> mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox (@ mdia X)))))))
(check-sat)


==> anc/smt/README.md <==
# The dataset in SMT-LIB, for cvc5

The same statements as in `../thf`, rendered in SMT-LIB 2.6 with cvc5's higher-order sorts,
generated from the Lean 4 port by `../tools/thf/export.py`.  cvc5 1.2 no longer reads TPTP,
which is the only reason this second rendering exists.

```
Theorems/<Module>/<Thm>.smt2       one problem per theorem; expected answer unsat
NonTheorems/<Module>/<S>.smt2      the statements the sources refute or leave open;
                                   expected answer sat, with --finite-model-find
results-cvc5.csv                   result and time for each problem, plain call (60 s: -60s)
results-cvc5-fsq.csv               the theorems with --full-saturate-quant, the table's setting (60 s: -60s)
```

Each file is self-contained: SMT-LIB has no include mechanism, so the embedding, the
definitions and the axioms of the theory are repeated in every problem.  The conjecture is
asserted negated, followed by `(check-sat)`, so that `unsat` means the statement follows from
the axioms and `sat` means a countermodel was found.

## The encoding

Worlds have sort `mu`, individuals `ent`; a modal proposition is a term of sort `(-> mu Bool)`.
Four things differ from the THF rendering, all forced by what cvc5 accepts:

* every operator is a **constant of function sort defined by an equation**, not a
  `define-fun` macro, so that it can be passed around and partially applied;
* function sorts are **flat**: `(-> A B Bool)`, never `(-> A (-> B Bool))`;
* every application uses the higher-order apply, `(@ f x)`;
* lambdas are **fully applied**: a lambda whose body is itself a function is rejected in
  argument position, so all terms are eta-expanded before printing.

```
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
```

The polymorphic constants of the embedding are monomorphised exactly as in the THF rendering,
and the same three conventions apply: statements polymorphic in the sources are instantiated
at the type of entities, a problem carries the axioms of its theory and nothing else, and the
frame conditions are axioms of the theory they belong to.

## Running

```
python3 tools/thf/run_cvc5.py --timeout 10      # writes smt/results-cvc5.csv
python3 tools/thf/run_cvc5.py --timeout 10 --theorems-only --options=--full-saturate-quant \
        --out smt/results-cvc5-fsq.csv
```

For proving, cvc5 is called with `--full-saturate-quant`, which every slice Sledgehammer
gives it for proving carries; plainly it proves twelve problems fewer at ten seconds.  For the
statements the sources do not prove, `--finite-model-find` is added:

    cvc5 --full-saturate-quant --tlimit 1000*T PROBLEM  (proving; --tlimit is in ms)
    cvc5 --tlimit 1000*T --finite-model-find PROBLEM    (refuting)

cvc5 comes with Isabelle2025-2, so no separate installation is needed.


==> anc/smt/Theorems/EvilDerivable/MC.smt2 <==
; MC, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/Monoevilism.smt2 <==
; Monoevilism, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ evil X)) (@ evil Y))) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/NegOfEvil.smt2 <==
; NegOfEvil, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ evil X) W) (=> (@ (@ X1 X) W) (@ (@ mnot (@ p X1)) W))))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/NegP.smt2 <==
; NegP, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((W mu)) (=> (forall ((V mu)) (=> (@ (@ r W) V) (forall ((X3 ent)) (=> (@ (@ existsat X3) V) (=> (@ (@ evil X3) V) (@ (@ X X3) V)))))) (@ (@ mnot (@ p X)) W))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/NegProps.smt2 <==
; NegProps, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (@ mvalid (@ (@ mand (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ mtrue X1))))) (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1))))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/NisFilter.smt2 <==
; NisFilter, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (@ mvalid (@ filter (lambda ((X (-> ent mu Bool)) (X1 mu)) (@ (@ mnot (@ p X)) X1))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/NisUFilter.smt2 <==
; NisUFilter, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (@ mvalid (@ ufilter (lambda ((X (-> ent mu Bool)) (X1 mu)) (@ (@ mnot (@ p X)) X1))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/PosProps.smt2 <==
; PosProps, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (@ mvalid (@ (@ mand (@ p (lambda ((X ent) (X1 mu)) (@ mfalse X1)))) (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1)))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/T1.smt2 <==
; T1, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mdia (@ mexists_act (lambda ((X1 ent) (X2 mu)) (@ (@ X X1) X2)))))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/T2.smt2 <==
; T2, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (@ mvalid (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ evil X) X1)))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/T3.smt2 <==
; T3, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ evil X)) (@ (@ ess evil) X))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/T4.smt2 <==
; T4, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ evil X) X1))))) (@ mbox (@ mexists_act (lambda ((Y ent) (X mu)) (@ (@ evil Y) X))))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/T5.smt2 <==
; T5, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (@ mvalid (@ mbox (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ evil X) X1)))))))
(check-sat)


==> anc/smt/Theorems/EvilDerivable/UniqueEss1.smt2 <==
; UniqueEss1, from EvilDerivable of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ mnot (@ p X))) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ mnot (@ p X1)))))))
(assert (@ mvalid (@ mnot (@ p evil))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X)))))))
(assert (@ mvalid (@ mnot (@ p e))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mequiv (@ X Y)) (@ X1 Y)) X4)))))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML1 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML1 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1/EmptyEssL.smt2 <==
; EmptyEssL, from GoedelVariantHOML1 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ ess (lambda ((X1 ent) (X2 mu)) (@ mfalse X2))) X)))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1/Inconsistency.smt2 <==
; Inconsistency, from GoedelVariantHOML1 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not false))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML1 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1/Th1.smt2 <==
; Th1, from GoedelVariantHOML1 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1/Th2.smt2 <==
; Th2, from GoedelVariantHOML1 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_act (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1/Th3.smt2 <==
; Th3, from GoedelVariantHOML1 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_act (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML1AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML1AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1AndersonQuant/EmptyEssL.smt2 <==
; EmptyEssL, from GoedelVariantHOML1AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ ess (lambda ((X1 ent) (X2 mu)) (@ mfalse X2))) X)))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1AndersonQuant/Inconsistency.smt2 <==
; Inconsistency, from GoedelVariantHOML1AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not false))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1AndersonQuant/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML1AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1AndersonQuant/Th1.smt2 <==
; Th1, from GoedelVariantHOML1AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1AndersonQuant/Th2.smt2 <==
; Th2, from GoedelVariantHOML1AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_act (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1AndersonQuant/Th3.smt2 <==
; Th3, from GoedelVariantHOML1AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_act (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1inS4/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML1inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1inS4/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML1inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1inS4/EmptyEssL.smt2 <==
; EmptyEssL, from GoedelVariantHOML1inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ ess (lambda ((X1 ent) (X2 mu)) (@ mfalse X2))) X)))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1inS4/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML1inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1inS4/Th1.smt2 <==
; Th1, from GoedelVariantHOML1inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1inS4/Th2.smt2 <==
; Th2, from GoedelVariantHOML1inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_act (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1inS4/Th3.smt2 <==
; Th3, from GoedelVariantHOML1inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_act (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1poss/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML1poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1poss/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML1poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1poss/EmptyEssL.smt2 <==
; EmptyEssL, from GoedelVariantHOML1poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ ess (lambda ((X1 ent) (X2 mu)) (@ mfalse X2))) X)))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1poss/Inconsistency.smt2 <==
; Inconsistency, from GoedelVariantHOML1poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not false))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1poss/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML1poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1poss/Th1.smt2 <==
; Th1, from GoedelVariantHOML1poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1poss/Th2.smt2 <==
; Th2, from GoedelVariantHOML1poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_ent (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML1poss/Th3.smt2 <==
; Th3, from GoedelVariantHOML1poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_ent (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/L.smt2 <==
; L, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ p g))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/MC.smt2 <==
; MC, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/Monotheism.smt2 <==
; Monotheism, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ g X)) (@ g Y))) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/NegProps.smt2 <==
; NegProps, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ mfalse X1))))) (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/PisFilter.smt2 <==
; PisFilter, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ filter p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/PisUFilter.smt2 <==
; PisUFilter, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ ufilter p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/PosProps_prime.smt2 <==
; PosProps', from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ p (lambda ((X ent) (X1 mu)) (@ mtrue X1)))) (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/PosTop.smt2 <==
; PosTop, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((W mu)) (@ (@ p (lambda ((X ent) (X2 mu)) (@ mtrue X2))) W))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/Th1.smt2 <==
; Th1, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/Th2.smt2 <==
; Th2, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_act (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/Th3.smt2 <==
; Th3, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_act (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/Th4.smt2 <==
; Th4, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/Th5.smt2 <==
; Th5, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mbox (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/UniqueEss1.smt2 <==
; UniqueEss1, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mequiv (@ X Y)) (@ X1 Y)) X4)))))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2/UniqueEss3.smt2 <==
; UniqueEss3, from GoedelVariantHOML2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 ent)) (@ mvalid (@ (@ mimplies (@ (@ ess X) X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ (@ mleibeq_ent Y) X1)) X3))))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/L.smt2 <==
; L, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ p g))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/MC.smt2 <==
; MC, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/Monotheism.smt2 <==
; Monotheism, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ g X)) (@ g Y))) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/NegProps.smt2 <==
; NegProps, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ mfalse X1))))) (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/PisFilter.smt2 <==
; PisFilter, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ filter p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/PisUFilter.smt2 <==
; PisUFilter, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ ufilter p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/PosProps_prime.smt2 <==
; PosProps', from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ p (lambda ((X ent) (X1 mu)) (@ mtrue X1)))) (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/PosTop.smt2 <==
; PosTop, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((W mu)) (@ (@ p (lambda ((X ent) (X2 mu)) (@ mtrue X2))) W))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/Th1.smt2 <==
; Th1, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/Th2.smt2 <==
; Th2, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_act (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/Th3.smt2 <==
; Th3, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_act (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/Th4.smt2 <==
; Th4, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/Th5.smt2 <==
; Th5, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mbox (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/UniqueEss1.smt2 <==
; UniqueEss1, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mequiv (@ X Y)) (@ X1 Y)) X4)))))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2AndersonQuant/UniqueEss3.smt2 <==
; UniqueEss3, from GoedelVariantHOML2AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 ent)) (@ mvalid (@ (@ mimplies (@ (@ ess X) X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ (@ mleibeq_ent Y) X1)) X3))))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2inS4/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML2inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2inS4/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML2inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2inS4/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML2inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2inS4/Th1.smt2 <==
; Th1, from GoedelVariantHOML2inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2inS4/Th2.smt2 <==
; Th2, from GoedelVariantHOML2inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_act (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/L.smt2 <==
; L, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ p g))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/MC.smt2 <==
; MC, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/Monotheism.smt2 <==
; Monotheism, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ g X)) (@ g Y))) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/NegProps.smt2 <==
; NegProps, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ mfalse X1))))) (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/PisFilterP.smt2 <==
; PisFilterP, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ filterp p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/PisUFilterP.smt2 <==
; PisUFilterP, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ ufilterp p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/PosProps_prime.smt2 <==
; PosProps', from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ p (lambda ((X ent) (X1 mu)) (@ mtrue X1)))) (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/PosTop.smt2 <==
; PosTop, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((W mu)) (@ (@ p (lambda ((X ent) (X2 mu)) (@ mtrue X2))) W))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/Th1.smt2 <==
; Th1, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/Th2.smt2 <==
; Th2, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_ent (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/Th3.smt2 <==
; Th3, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_ent (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/Th4.smt2 <==
; Th4, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mdia (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/Th5.smt2 <==
; Th5, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mbox (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/UniqueEss1.smt2 <==
; UniqueEss1, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mequiv (@ X Y)) (@ X1 Y)) X4)))))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2poss/UniqueEss3.smt2 <==
; UniqueEss3, from GoedelVariantHOML2poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 ent)) (@ mvalid (@ (@ mimplies (@ (@ ess X) X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ (@ mleibeq_ent Y) X1)) X3))))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2possInS4/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML2possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2possInS4/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML2possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2possInS4/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML2possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2possInS4/Th1.smt2 <==
; Th1, from GoedelVariantHOML2possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML2possInS4/Th2.smt2 <==
; Th2, from GoedelVariantHOML2possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_ent (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/GNonempty.smt2 <==
; GNonempty, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((W mu)) (distinct g (lambda ((X ent) (X2 mu)) (@ mfalse X2))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/L.smt2 <==
; L, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ p g))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/MC.smt2 <==
; MC, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/Monotheism.smt2 <==
; Monotheism, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ g X)) (@ g Y))) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/NegProps.smt2 <==
; NegProps, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ mfalse X1))))) (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/PisFilter.smt2 <==
; PisFilter, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ filter p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/PisUFilter.smt2 <==
; PisUFilter, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ ufilter p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/PosIncl.smt2 <==
; PosIncl, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((W mu)) (=> (forall ((V mu)) (=> (@ (@ r W) V) (forall ((X3 ent)) (=> (@ (@ existsat X3) V) (=> (@ (@ g X3) V) (@ (@ X X3) V)))))) (@ (@ p X) W))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/PosProps_prime.smt2 <==
; PosProps', from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ p (lambda ((X ent) (X1 mu)) (@ mtrue X1)))) (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/Th1.smt2 <==
; Th1, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/Th2.smt2 <==
; Th2, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_act (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/Th3.smt2 <==
; Th3, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_act (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/Th4.smt2 <==
; Th4, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/Th5.smt2 <==
; Th5, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mbox (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3/UniqueEss3.smt2 <==
; UniqueEss3, from GoedelVariantHOML3 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 ent)) (@ mvalid (@ (@ mimplies (@ (@ ess X) X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ (@ mleibeq_ent Y) X1)) X3))))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/GNonempty.smt2 <==
; GNonempty, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((W mu)) (distinct g (lambda ((X ent) (X2 mu)) (@ mfalse X2))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/L.smt2 <==
; L, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ p g))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/MC.smt2 <==
; MC, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/Monotheism.smt2 <==
; Monotheism, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ g X)) (@ g Y))) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/NegProps.smt2 <==
; NegProps, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ mfalse X1))))) (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/PisFilter.smt2 <==
; PisFilter, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ filter p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/PisUFilter.smt2 <==
; PisUFilter, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ ufilter p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/PosIncl.smt2 <==
; PosIncl, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((W mu)) (=> (forall ((V mu)) (=> (@ (@ r W) V) (forall ((X3 ent)) (=> (@ (@ g X3) V) (@ (@ X X3) V))))) (@ (@ p X) W))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/PosProps_prime.smt2 <==
; PosProps', from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ p (lambda ((X ent) (X1 mu)) (@ mtrue X1)))) (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/Th1.smt2 <==
; Th1, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/Th2.smt2 <==
; Th2, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_act (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/Th3.smt2 <==
; Th3, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_act (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/Th4.smt2 <==
; Th4, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/Th5.smt2 <==
; Th5, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mbox (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3AndersonQuant/UniqueEss3.smt2 <==
; UniqueEss3, from GoedelVariantHOML3AndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 ent)) (@ mvalid (@ (@ mimplies (@ (@ ess X) X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ (@ mleibeq_ent Y) X1)) X3))))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3inS4/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML3inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3inS4/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML3inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3inS4/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML3inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3inS4/Th1.smt2 <==
; Th1, from GoedelVariantHOML3inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3inS4/Th2.smt2 <==
; Th2, from GoedelVariantHOML3inS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_act (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/GNonempty.smt2 <==
; GNonempty, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((W mu)) (distinct g (lambda ((X ent) (X2 mu)) (@ mfalse X2))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/L.smt2 <==
; L, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ p g))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/MC.smt2 <==
; MC, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/Monotheism.smt2 <==
; Monotheism, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ g X)) (@ g Y))) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/NegProps.smt2 <==
; NegProps, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ mfalse X1))))) (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/PisFilterP.smt2 <==
; PisFilterP, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ filterp p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/PisUFilterP.smt2 <==
; PisUFilterP, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ ufilterp p))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/PosIncl.smt2 <==
; PosIncl, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((W mu)) (=> (forall ((V mu)) (=> (@ (@ r W) V) (forall ((X3 ent)) (=> (@ (@ g X3) V) (@ (@ X X3) V))))) (@ (@ p X) W))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/PosProps_prime.smt2 <==
; PosProps', from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mand (@ p (lambda ((X ent) (X1 mu)) (@ mtrue X1)))) (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/Th1.smt2 <==
; Th1, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/Th2.smt2 <==
; Th2, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_ent (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/Th3.smt2 <==
; Th3, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ (@ mimplies (@ mdia (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1))))) (@ mbox (@ mexists_ent (lambda ((Y ent) (X mu)) (@ (@ g Y) X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/Th4.smt2 <==
; Th4, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mdia (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/Th5.smt2 <==
; Th5, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (@ mvalid (@ mbox (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3poss/UniqueEss3.smt2 <==
; UniqueEss3, from GoedelVariantHOML3poss of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 ent)) (@ mvalid (@ (@ mimplies (@ (@ ess X) X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ (@ mleibeq_ent Y) X1)) X3))))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3possInS4/Ax2a_prime.smt2 <==
; Ax2a', from GoedelVariantHOML3possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X)))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3possInS4/Ax2b_prime.smt2 <==
; Ax2b', from GoedelVariantHOML3possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mnot (@ p X))) (@ mbox (@ mnot (@ p X))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3possInS4/PosOfGod.smt2 <==
; PosOfGod, from GoedelVariantHOML3possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3possInS4/Th1.smt2 <==
; Th1, from GoedelVariantHOML3possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/GoedelVariantHOML3possInS4/Th2.smt2 <==
; Th2, from GoedelVariantHOML3possInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_ent (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ mbox (@ mexists_ent (lambda ((Y ent) (X2 mu)) (@ (@ g Y) X2)))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/Coro.smt2 <==
; Coro, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/MC.smt2 <==
; MC, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/Monotheism.smt2 <==
; Monotheism, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ g X)) (@ g Y))) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/NegProps.smt2 <==
; NegProps, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ (@ mand (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ mfalse X1))))) (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/PisFilter.smt2 <==
; PisFilter, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ filter p))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/PisUFilter.smt2 <==
; PisUFilter, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ ufilter p))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/Pos.smt2 <==
; Pos, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((W mu)) (=> (forall ((V mu)) (=> (@ (@ r W) V) (forall ((X3 ent)) (=> (@ (@ existsat X3) V) (=> (@ (@ g X3) V) (@ (@ X X3) V)))))) (@ (@ p X) W))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/PosOfGod.smt2 <==
; PosOfGod, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/PosProps.smt2 <==
; PosProps, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ (@ mand (@ p (lambda ((X ent) (X1 mu)) (@ mtrue X1)))) (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/T1.smt2 <==
; T1, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mdia (@ mexists_act (lambda ((X1 ent) (X2 mu)) (@ (@ X X1) X2)))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/T2.smt2 <==
; T2, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/T3.smt2 <==
; T3, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mbox (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/UniqueEss1.smt2 <==
; UniqueEss1, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mequiv (@ X Y)) (@ X1 Y)) X4)))))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOML/UniqueEss3.smt2 <==
; UniqueEss3, from ScottVariantHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 ent)) (@ mvalid (@ (@ mimplies (@ (@ ess X) X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ (@ mleibeq_ent Y) X1)) X3))))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/Coro.smt2 <==
; Coro, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mdia (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/MC.smt2 <==
; MC, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/Monotheism.smt2 <==
; Monotheism, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ g X)) (@ g Y))) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/NegProps.smt2 <==
; NegProps, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ (@ mand (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ mfalse X1))))) (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/PisFilter.smt2 <==
; PisFilter, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ filter p))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/PisUFilter.smt2 <==
; PisUFilter, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ ufilter p))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/Pos.smt2 <==
; Pos, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((W mu)) (=> (forall ((V mu)) (=> (@ (@ r W) V) (forall ((X3 ent)) (=> (@ (@ g X3) V) (@ (@ X X3) V))))) (@ (@ p X) W))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/PosOfGod.smt2 <==
; PosOfGod, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/PosProps.smt2 <==
; PosProps, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ (@ mand (@ p (lambda ((X ent) (X1 mu)) (@ mtrue X1)))) (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/T1.smt2 <==
; T1, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mdia (@ mexists_ent (lambda ((X1 ent) (X2 mu)) (@ (@ X X1) X2)))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/T2.smt2 <==
; T2, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/T3.smt2 <==
; T3, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mbox (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/UniqueEss1.smt2 <==
; UniqueEss1, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mequiv (@ X Y)) (@ X1 Y)) X4)))))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLAndersonQuant/UniqueEss3.smt2 <==
; UniqueEss3, from ScottVariantHOMLAndersonQuant of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 ent)) (@ mvalid (@ (@ mimplies (@ (@ ess X) X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ (@ mleibeq_ent Y) X1)) X3))))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLinK/Coro.smt2 <==
; Coro, from ScottVariantHOMLinK of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  no condition is imposed on the accessibility relation (modal logic K).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLinK/PosOfGod.smt2 <==
; PosOfGod, from ScottVariantHOMLinK of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  no condition is imposed on the accessibility relation (modal logic K).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLinK/T1.smt2 <==
; T1, from ScottVariantHOMLinK of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  no condition is imposed on the accessibility relation (modal logic K).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mdia (@ mexists_act (lambda ((X1 ent) (X2 mu)) (@ (@ X X1) X2)))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLinK/T2.smt2 <==
; T2, from ScottVariantHOMLinK of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  no condition is imposed on the accessibility relation (modal logic K).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLinS4/Coro.smt2 <==
; Coro, from ScottVariantHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mdia (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLinS4/PosOfGod.smt2 <==
; PosOfGod, from ScottVariantHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLinS4/T1.smt2 <==
; T1, from ScottVariantHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mdia (@ mexists_act (lambda ((X1 ent) (X2 mu)) (@ (@ X X1) X2)))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLinS4/T2.smt2 <==
; T2, from ScottVariantHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_act (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_act (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/Coro.smt2 <==
; Coro, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mdia (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/MC.smt2 <==
; MC, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox X))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/Monotheism.smt2 <==
; Monotheism, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ g X)) (@ g Y))) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/NegProps.smt2 <==
; NegProps, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ (@ mand (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ mfalse X1))))) (@ mnot (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/PisFilterP.smt2 <==
; PisFilterP, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ filterp p))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/PisUFilterP.smt2 <==
; PisUFilterP, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ ufilterp p))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/Pos.smt2 <==
; Pos, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((W mu)) (=> (forall ((V mu)) (=> (@ (@ r W) V) (forall ((X3 ent)) (=> (@ (@ g X3) V) (@ (@ X X3) V))))) (@ (@ p X) W))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/PosOfGod.smt2 <==
; PosOfGod, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/PosProps.smt2 <==
; PosProps, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ (@ mand (@ p (lambda ((X ent) (X1 mu)) (@ mtrue X1)))) (@ p (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/T1.smt2 <==
; T1, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mdia (@ mexists_ent (lambda ((X1 ent) (X2 mu)) (@ (@ X X1) X2)))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/T2.smt2 <==
; T2, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/T3.smt2 <==
; T3, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mbox (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/UniqueEss1.smt2 <==
; UniqueEss1, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (forall ((X2 ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ ess X) X2)) (@ (@ ess X1) X2))) (@ mbox (@ mforall_ent (lambda ((Y ent) (X4 mu)) (@ (@ (@ mequiv (@ X Y)) (@ X1 Y)) X4)))))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLposs/UniqueEss3.smt2 <==
; UniqueEss3, from ScottVariantHOMLposs of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (forall ((X1 ent)) (@ mvalid (@ (@ mimplies (@ (@ ess X) X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ (@ mleibeq_ent Y) X1)) X3))))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLpossInS4/Coro.smt2 <==
; Coro, from ScottVariantHOMLpossInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (@ mvalid (@ mdia (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ g X) X1)))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLpossInS4/PosOfGod.smt2 <==
; PosOfGod, from ScottVariantHOMLpossInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (forall ((X1 (-> ent mu Bool))) (forall ((W mu)) (=> (@ (@ g X) W) (=> (@ (@ X1 X) W) (@ (@ p X1) W))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLpossInS4/T1.smt2 <==
; T1, from ScottVariantHOMLpossInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mdia (@ mexists_ent (lambda ((X1 ent) (X2 mu)) (@ (@ X X1) X2)))))))))
(check-sat)


==> anc/smt/Theorems/ScottVariantHOMLpossInS4/T2.smt2 <==
; T2, from ScottVariantHOMLpossInS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mequiv (@ mnot (@ p X))) (@ p (@ mnegpred X))))))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X3 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X3)))))) (@ p X1))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(assert (@ mvalid (@ p g)))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ mbox (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X3 Y)) X6))))) X4)))) X2))))
(declare-const ne (-> ent mu Bool))
(assert (= ne (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_ent (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p ne)))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mimplies (@ g X)) (@ (@ ess g) X))))))
(check-sat)


==> anc/smt/Theorems/SurjectiveCantor/SurjectiveCantor.smt2 <==
; SurjectiveCantor, from SurjectiveCantor of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(assert (not (not (exists ((G (-> ent ent Bool))) (forall ((F (-> ent Bool))) (exists ((X ent)) (= (@ G X) F)))))))
(check-sat)


==> anc/smt/Theorems/SurjectiveCantor/SurjectiveCantor_prime.smt2 <==
; SurjectiveCantor', from SurjectiveCantor of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(assert (not (not (exists ((G (-> ent ent Bool))) (forall ((F (-> ent Bool))) (exists ((X ent)) (= (@ G X) F)))))))
(check-sat)


==> anc/smt/Theorems/SurjectiveCantor/noFixpoint.smt2 <==
; noFixpoint, from SurjectiveCantor of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(assert (not (forall ((P Bool)) (=> (= P (not P)) false))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/BarcanPoss.smt2 <==
; BarcanPoss, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mforall_ent (lambda ((X ent) (X2 mu)) (@ (@ mbox (@ P X)) X2)))) (@ mbox (@ mforall_ent (lambda ((X ent) (X2 mu)) (@ (@ P X) X2)))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/Comprehension1.smt2 <==
; Comprehension1, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (@ mvalid (@ mexists_pred (lambda ((F (-> ent mu Bool)) (X mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mequiv (@ F X3)) A) X4))) X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/Comprehension2.smt2 <==
; Comprehension2, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A1 (-> ent mu Bool))) (@ mvalid (@ mexists_pred (lambda ((F (-> ent mu Bool)) (X mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mequiv (@ F X3)) (@ A1 X3)) X4))) X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/Comprehension3.smt2 <==
; Comprehension3, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A2 (-> ent ent mu Bool))) (@ mvalid (@ mexists_pred2 (lambda ((F (-> ent ent mu Bool)) (X mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mequiv (@ (@ F X3) Y)) (@ (@ A2 X3) Y)) X6))) X4))) X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/ConvBarcanPoss.smt2 <==
; ConvBarcanPoss, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mbox (@ mforall_ent (lambda ((X ent) (X2 mu)) (@ (@ P X) X2))))) (@ mforall_ent (lambda ((X ent) (X2 mu)) (@ (@ mbox (@ P X)) X2))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/EQBoolExt1.smt2 <==
; EQBoolExt1, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (forall ((X1 (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mprimeq_prop X) X1)) (@ (@ mequiv X) X1)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/EQBoolExt3.smt2 <==
; EQBoolExt3, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (forall ((X1 (-> mu Bool))) (=> (@ mvalid (@ (@ mequiv X) X1)) (@ mvalid (@ (@ mprimeq_prop X) X1)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/EQCong.smt2 <==
; EQCong, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (forall ((F (-> ent ent))) (@ mvalid (@ (@ mimplies (@ (@ mprimeq_ent X) Y)) (@ (@ mprimeq_ent (@ F X)) (@ F Y)))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/EQFuncExt.smt2 <==
; EQFuncExt, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (forall ((Q (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mprimeq_pred P) Q)) (@ mforall_ent (lambda ((X ent) (X3 mu)) (@ (@ (@ mprimeq_prop (@ P X)) (@ Q X)) X3)))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/EmptyProperty2.smt2 <==
; EmptyProperty2, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (=> (@ mvalid (@ mexists_ent (lambda ((X ent) (X2 mu)) (@ (@ P X) X2)))) (@ mvalid (@ (@ mprimneg_pred P) (lambda ((X ent) (X2 mu)) (@ mfalse X2))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/EmptyProperty3.smt2 <==
; EmptyProperty3, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (=> (@ mvalid (@ mexists_act (lambda ((X ent) (X2 mu)) (@ (@ P X) X2)))) (@ mvalid (@ (@ mprimneg_pred P) (lambda ((X ent) (X2 mu)) (@ mfalse X2))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/EmptyPropertyAndSelfDifference.smt2 <==
; EmptyPropertyAndSelfDifference, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ (@ mprimeq_pred (lambda ((X ent) (X1 mu)) (@ mfalse X1))) (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/EqPrimLeib.smt2 <==
; EqPrimLeib, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mequiv (@ (@ mprimeq_ent X) Y)) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/EqRefl.smt2 <==
; EqRefl, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mprimeq_ent X) X)))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/EqSym.smt2 <==
; EqSym, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mequiv (@ (@ mprimeq_ent X) Y)) (@ (@ mprimeq_ent Y) X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/EqTrans.smt2 <==
; EqTrans, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (forall ((Z ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ mprimeq_ent X) Y)) (@ (@ mprimeq_ent Y) Z))) (@ (@ mprimeq_ent X) Z))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/ExImPossibilist.smt2 <==
; ExImPossibilist, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ mtrue X1))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/ExImPossibilist1.smt2 <==
; ExImPossibilist1, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/ExImPossibilist2.smt2 <==
; ExImPossibilist2, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ (@ mleibeq_ent X) X) X1))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/ExImPossibilist3.smt2 <==
; ExImPossibilist3, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((T ent)) (@ mvalid (@ mexists_ent (lambda ((X ent) (X2 mu)) (@ (@ (@ mprimeq_ent X) T) X2)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/ExImPossibilist4.smt2 <==
; ExImPossibilist4, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((T ent)) (@ mvalid (@ mexists_ent (lambda ((X ent) (X2 mu)) (@ (@ (@ mleibeq_ent X) T) X2)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/Hilbert_A1.smt2 <==
; Hilbert_A1, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (forall ((B (-> mu Bool))) (@ mvalid (@ (@ mimplies A) (@ (@ mimplies B) A)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/Hilbert_A2.smt2 <==
; Hilbert_A2, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (forall ((B (-> mu Bool))) (forall ((C (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mimplies A) (@ (@ mimplies B) C))) (@ (@ mimplies (@ (@ mimplies A) B)) (@ (@ mimplies A) C)))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/Hilbert_MP.smt2 <==
; Hilbert_MP, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (forall ((B (-> mu Bool))) (=> (@ mvalid A) (=> (@ mvalid (@ (@ mimplies A) B)) (@ mvalid B)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/Quant_1.smt2 <==
; Quant_1, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (=> (@ mvalid A) (@ mvalid (@ mforall_ent (lambda ((X ent) (X2 mu)) (@ A X2))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/Quant_2.smt2 <==
; Quant_2, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (=> (@ mvalid A) (@ mvalid (@ mforall_act (lambda ((X ent) (X2 mu)) (@ A X2))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/TruePropertyAndSelfIdentity.smt2 <==
; TruePropertyAndSelfIdentity, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ (@ mprimeq_pred (lambda ((X ent) (X1 mu)) (@ mtrue X1))) (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/ax4.smt2 <==
; ax4, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ mbox X)) (@ mbox (@ mbox X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/ax5.smt2 <==
; ax5, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ mdia X)) (@ mbox (@ mdia X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/axB.smt2 <==
; axB, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies X) (@ mbox (@ mdia X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/axD.smt2 <==
; axD, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ mbox X)) (@ mdia X))))))
(check-sat)


==> anc/smt/Theorems/TestsHOML/axM.smt2 <==
; axM, from TestsHOML of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ mbox X)) X)))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/BarcanPoss.smt2 <==
; BarcanPoss, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mforall_ent (lambda ((X ent) (X2 mu)) (@ (@ mbox (@ P X)) X2)))) (@ mbox (@ mforall_ent (lambda ((X ent) (X2 mu)) (@ (@ P X) X2)))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/Comprehension1.smt2 <==
; Comprehension1, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (@ mvalid (@ mexists_pred (lambda ((F (-> ent mu Bool)) (X mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mequiv (@ F X3)) A) X4))) X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/Comprehension2.smt2 <==
; Comprehension2, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A1 (-> ent mu Bool))) (@ mvalid (@ mexists_pred (lambda ((F (-> ent mu Bool)) (X mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mequiv (@ F X3)) (@ A1 X3)) X4))) X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/Comprehension3.smt2 <==
; Comprehension3, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A2 (-> ent ent mu Bool))) (@ mvalid (@ mexists_pred2 (lambda ((F (-> ent ent mu Bool)) (X mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ mforall_ent (lambda ((Y ent) (X6 mu)) (@ (@ (@ mequiv (@ (@ F X3) Y)) (@ (@ A2 X3) Y)) X6))) X4))) X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/ConvBarcanPoss.smt2 <==
; ConvBarcanPoss, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ mbox (@ mforall_ent (lambda ((X ent) (X2 mu)) (@ (@ P X) X2))))) (@ mforall_ent (lambda ((X ent) (X2 mu)) (@ (@ mbox (@ P X)) X2))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/EQBoolExt1.smt2 <==
; EQBoolExt1, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (forall ((X1 (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mprimeq_prop X) X1)) (@ (@ mequiv X) X1)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/EQBoolExt3.smt2 <==
; EQBoolExt3, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (forall ((X1 (-> mu Bool))) (=> (@ mvalid (@ (@ mequiv X) X1)) (@ mvalid (@ (@ mprimeq_prop X) X1)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/EQCong.smt2 <==
; EQCong, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (forall ((F (-> ent ent))) (@ mvalid (@ (@ mimplies (@ (@ mprimeq_ent X) Y)) (@ (@ mprimeq_ent (@ F X)) (@ F Y)))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/EQFuncExt.smt2 <==
; EQFuncExt, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (forall ((Q (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mprimeq_pred P) Q)) (@ mforall_ent (lambda ((X ent) (X3 mu)) (@ (@ (@ mprimeq_prop (@ P X)) (@ Q X)) X3)))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/EmptyProperty2.smt2 <==
; EmptyProperty2, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (=> (@ mvalid (@ mexists_ent (lambda ((X ent) (X2 mu)) (@ (@ P X) X2)))) (@ mvalid (@ (@ mprimneg_pred P) (lambda ((X ent) (X2 mu)) (@ mfalse X2))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/EmptyProperty3.smt2 <==
; EmptyProperty3, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((P (-> ent mu Bool))) (=> (@ mvalid (@ mexists_act (lambda ((X ent) (X2 mu)) (@ (@ P X) X2)))) (@ mvalid (@ (@ mprimneg_pred P) (lambda ((X ent) (X2 mu)) (@ mfalse X2))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.smt2 <==
; EmptyPropertyAndSelfDifference, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ (@ mprimeq_pred (lambda ((X ent) (X1 mu)) (@ mfalse X1))) (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimneg_ent X) X) X1))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/EqPrimLeib.smt2 <==
; EqPrimLeib, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mequiv (@ (@ mprimeq_ent X) Y)) (@ (@ mleibeq_ent X) Y)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/EqRefl.smt2 <==
; EqRefl, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X ent)) (@ mvalid (@ (@ mprimeq_ent X) X)))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/EqSym.smt2 <==
; EqSym, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (@ mvalid (@ (@ mequiv (@ (@ mprimeq_ent X) Y)) (@ (@ mprimeq_ent Y) X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/EqTrans.smt2 <==
; EqTrans, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X ent)) (forall ((Y ent)) (forall ((Z ent)) (@ mvalid (@ (@ mimplies (@ (@ mand (@ (@ mprimeq_ent X) Y)) (@ (@ mprimeq_ent Y) Z))) (@ (@ mprimeq_ent X) Z))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/ExImPossibilist.smt2 <==
; ExImPossibilist, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ mtrue X1))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/ExImPossibilist1.smt2 <==
; ExImPossibilist1, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/ExImPossibilist2.smt2 <==
; ExImPossibilist2, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ mexists_ent (lambda ((X ent) (X1 mu)) (@ (@ (@ mleibeq_ent X) X) X1))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/ExImPossibilist3.smt2 <==
; ExImPossibilist3, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((T ent)) (@ mvalid (@ mexists_ent (lambda ((X ent) (X2 mu)) (@ (@ (@ mprimeq_ent X) T) X2)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/ExImPossibilist4.smt2 <==
; ExImPossibilist4, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((T ent)) (@ mvalid (@ mexists_ent (lambda ((X ent) (X2 mu)) (@ (@ (@ mleibeq_ent X) T) X2)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/Hilbert_A1.smt2 <==
; Hilbert_A1, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (forall ((B (-> mu Bool))) (@ mvalid (@ (@ mimplies A) (@ (@ mimplies B) A)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/Hilbert_A2.smt2 <==
; Hilbert_A2, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (forall ((B (-> mu Bool))) (forall ((C (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mimplies A) (@ (@ mimplies B) C))) (@ (@ mimplies (@ (@ mimplies A) B)) (@ (@ mimplies A) C)))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/Hilbert_MP.smt2 <==
; Hilbert_MP, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (forall ((B (-> mu Bool))) (=> (@ mvalid A) (=> (@ mvalid (@ (@ mimplies A) B)) (@ mvalid B)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/Quant_1.smt2 <==
; Quant_1, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (=> (@ mvalid A) (@ mvalid (@ mforall_ent (lambda ((X ent) (X2 mu)) (@ A X2))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/Quant_2.smt2 <==
; Quant_2, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((A (-> mu Bool))) (=> (@ mvalid A) (@ mvalid (@ mforall_act (lambda ((X ent) (X2 mu)) (@ A X2))))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/TruePropertyAndSelfIdentity.smt2 <==
; TruePropertyAndSelfIdentity, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (@ mvalid (@ (@ mprimeq_pred (lambda ((X ent) (X1 mu)) (@ mtrue X1))) (lambda ((X ent) (X1 mu)) (@ (@ (@ mprimeq_ent X) X) X1))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/ax4.smt2 <==
; ax4, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ mbox X)) (@ mbox (@ mbox X)))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/axD.smt2 <==
; axD, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ mbox X)) (@ mdia X))))))
(check-sat)


==> anc/smt/Theorems/TestsHOMLinS4/axM.smt2 <==
; axM, from TestsHOMLinS4 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is reflexive and transitive (modal logic S4).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mexists_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_ent (lambda ((p (-> ent mu Bool)) (w mu)) (exists ((x ent)) (@ (@ p x) w)))))
(declare-const mexists_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mexists_pred2 (-> (-> (-> ent ent mu Bool) mu Bool) mu Bool))
(assert (= mexists_pred2 (lambda ((p (-> (-> ent ent mu Bool) mu Bool)) (w mu)) (exists ((x (-> ent ent mu Bool))) (@ (@ p x) w)))))
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mleibeq_ent (-> ent ent mu Bool))
(assert (= mleibeq_ent (lambda ((x ent) (y ent) (w mu))
  (@ (@ mforall_pred (lambda ((q2 (-> ent mu Bool)) (v mu))
    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))
(declare-const mprimeq_ent (-> ent ent mu Bool))
(assert (= mprimeq_ent (lambda ((x ent) (y ent) (w mu)) (= x y))))
(declare-const mprimeq_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimeq_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (= x y))))
(declare-const mprimeq_prop (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mprimeq_prop (lambda ((x (-> mu Bool)) (y (-> mu Bool)) (w mu)) (= x y))))
(declare-const mprimneg_ent (-> ent ent mu Bool))
(assert (= mprimneg_ent (lambda ((x ent) (y ent) (w mu)) (distinct x y))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(assert (not (forall ((X (-> mu Bool))) (@ mvalid (@ (@ mimplies (@ mbox X)) X)))))
(check-sat)


==> anc/smt/Theorems/ThereIsNoEvil1/NecNoEvil.smt2 <==
; NecNoEvil, from ThereIsNoEvil1 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4)))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ (@ mand (@ X X1)) (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4)))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(assert (not (@ mvalid (@ mbox (@ mnot (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ evil X) X1))))))))
(check-sat)


==> anc/smt/Theorems/ThereIsNoEvil2/NecNoEvil.smt2 <==
; NecNoEvil, from ThereIsNoEvil2 of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  the accessibility relation is an equivalence (modal logic S5).
; Expected: unsat (the statement is a theorem)
;---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))
;---- Monomorphic instances of the polymorphic constants of the embedding
(declare-const mforall_ent (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_ent (lambda ((p (-> ent mu Bool)) (w mu)) (forall ((x ent)) (@ (@ p x) w)))))
(declare-const mforall_pred (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= mforall_pred (lambda ((p (-> (-> ent mu Bool) mu Bool)) (w mu)) (forall ((x (-> ent mu Bool))) (@ (@ p x) w)))))
(declare-const mprimneg_pred (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= mprimneg_pred (lambda ((x (-> ent mu Bool)) (y (-> ent mu Bool)) (w mu)) (distinct x y))))
(assert (forall ((X mu)) (@ (@ r X) X)))
(assert (forall ((X mu)) (forall ((Y mu)) (=> (@ (@ r X) Y) (@ (@ r Y) X)))))
(assert (forall ((X mu)) (forall ((Y mu)) (forall ((Z mu)) (=> (and (@ (@ r X) Y) (@ (@ r Y) Z)) (@ (@ r X) Z))))))
(declare-const element (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= element (lambda ((X (-> ent mu Bool)) (S (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ S X) X2))))
(declare-const emptyset (-> ent mu Bool))
(assert (= emptyset (lambda ((X ent) (X1 mu)) (@ mfalse X1))))
(declare-const universalset (-> ent mu Bool))
(assert (= universalset (lambda ((X ent) (X1 mu)) (@ mtrue X1))))
(declare-const subset (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subset (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_ent (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const subsete (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= subsete (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mforall_act (lambda ((X3 ent) (X4 mu)) (@ (@ (@ mimplies (@ X X3)) (@ X1 X3)) X4))) X2))))
(declare-const intersection (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= intersection (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 ent) (X3 mu)) (@ (@ (@ mand (@ X X2)) (@ X1 X2)) X3))))
(declare-const inverse (-> (-> ent mu Bool) ent mu Bool))
(assert (= inverse (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mnot (@ X X1)) X2))))
(declare-const filter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subsete X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilter (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilter (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filter X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const filterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= filterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ (@ mand (@ (@ mand (@ (@ element universalset) X)) (@ mnot (@ (@ element emptyset) X)))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ subset X2) X4))) (@ (@ element X4) X)) X5))) X3))))) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ mforall_pred (lambda ((X4 (-> ent mu Bool)) (X5 mu)) (@ (@ (@ mimplies (@ (@ mand (@ (@ element X2) X)) (@ (@ element X4) X))) (@ (@ element (@ (@ intersection X2) X4)) X)) X5))) X3)))) X1))))
(declare-const ufilterp (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= ufilterp (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ (@ mand (@ filterp X)) (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mor (@ (@ element X2) X)) (@ (@ element (@ inverse X2)) X)) X3)))) X1))))
(declare-const p (-> (-> ent mu Bool) mu Bool))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ p X1))) (@ p (@ (@ mconpred X) X1)))))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mxor (@ p X)) (@ p (@ mnegpred X))))))
(declare-const g (-> ent mu Bool))
(assert (= g (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ p X2)) (@ X2 X)) X3))) X1))))
(declare-const pinc (-> (-> ent mu Bool) (-> ent mu Bool) mu Bool))
(assert (= pinc (lambda ((X (-> ent mu Bool)) (X1 (-> ent mu Bool)) (X2 mu)) (@ (@ mbox (@ (@ mand (@ (@ mprimneg_pred X) (lambda ((X3 ent) (X4 mu)) (@ mfalse X4)))) (@ mforall_act (lambda ((Y ent) (X4 mu)) (@ (@ (@ mimplies (@ X Y)) (@ X1 Y)) X4))))) X2))))
(declare-const ess (-> (-> ent mu Bool) ent mu Bool))
(assert (= ess (lambda ((X (-> ent mu Bool)) (X1 ent) (X2 mu)) (@ (@ mforall_pred (lambda ((X3 (-> ent mu Bool)) (X4 mu)) (@ (@ (@ mimplies (@ X3 X1)) (@ (@ pinc X) X3)) X4))) X2))))
(assert (forall ((X (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ p X)) (@ mbox (@ p X))))))
(declare-const e (-> ent mu Bool))
(assert (= e (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ (@ ess X2) X)) (@ mbox (@ mexists_act (lambda ((X4 ent) (X5 mu)) (@ (@ X2 X4) X5))))) X3))) X1))))
(assert (@ mvalid (@ p e)))
(assert (forall ((X (-> ent mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ p X)) (@ (@ pinc X) X1))) (@ p X1))))))
(declare-const posprops (-> (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= posprops (lambda ((X (-> (-> ent mu Bool) mu Bool)) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ X X2)) (@ p X2)) X3))) X1))))
(declare-const conjofpropsfrom (-> (-> ent mu Bool) (-> (-> ent mu Bool) mu Bool) mu Bool))
(assert (= conjofpropsfrom (lambda ((X (-> ent mu Bool)) (X1 (-> (-> ent mu Bool) mu Bool)) (X2 mu)) (@ (@ mbox (@ mforall_act (lambda ((Z ent) (X4 mu)) (@ (@ (@ mequiv (@ X Z)) (@ mforall_pred (lambda ((X5 (-> ent mu Bool)) (X6 mu)) (@ (@ (@ mimplies (@ X1 X5)) (@ X5 Z)) X6)))) X4)))) X2))))
(assert (forall ((X (-> (-> ent mu Bool) mu Bool))) (forall ((X1 (-> ent mu Bool))) (@ mvalid (@ (@ mimplies (@ (@ mand (@ posprops X)) (@ (@ conjofpropsfrom X1) X))) (@ p X1))))))
(declare-const evil (-> ent mu Bool))
(assert (= evil (lambda ((X ent) (X1 mu)) (@ (@ mforall_pred (lambda ((X2 (-> ent mu Bool)) (X3 mu)) (@ (@ (@ mimplies (@ mnot (@ p X2))) (@ X2 X)) X3))) X1))))
(assert (not (@ mvalid (@ mbox (@ mnot (@ mexists_act (lambda ((X ent) (X1 mu)) (@ (@ evil X) X1))))))))
(check-sat)


==> anc/smt/results-cvc5-60s.csv <==
problem,prover,result,seconds
NonTheorems/EvilDerivable/UniqueEss2.smt2,cvc5-fmf,unknown,0.1
NonTheorems/GoedelVariantHOML2/UniqueEss2.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML2inS4/Th3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML2poss/UniqueEss2.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML2possInS4/Th3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3/UniqueEss1.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3/UniqueEss2.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3inS4/Th3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3poss/UniqueEss1.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3poss/UniqueEss2.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3possInS4/Th3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/ScottVariantHOML/UniqueEss2.smt2,cvc5-fmf,unknown,0.1
NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.smt2,cvc5-fmf,unknown,0.1
NonTheorems/ScottVariantHOMLinK/MC.smt2,cvc5-fmf,unknown,0.0
NonTheorems/ScottVariantHOMLinK/T3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/ScottVariantHOMLinS4/MC.smt2,cvc5-fmf,unknown,0.0
NonTheorems/ScottVariantHOMLinS4/T3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/ScottVariantHOMLposs/UniqueEss2.smt2,cvc5-fmf,unknown,0.1
NonTheorems/ScottVariantHOMLpossInS4/MC.smt2,cvc5-fmf,unknown,0.1
NonTheorems/ScottVariantHOMLpossInS4/T3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/TestsHOML/BarcanAct.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ConvBarcanAct.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/EQBoolExt2.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/EmptyProperty4.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/EmptyProperty5.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ExImActualist.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ExImActualist1.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ExImActualist2.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ExImActualist3.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ModalCollapse.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/BarcanAct.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ConvBarcanAct.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/EQBoolExt2.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/EmptyProperty4.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/EmptyProperty5.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ExImActualist.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ExImActualist1.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ExImActualist2.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ExImActualist3.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ModalCollapse.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ax5.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/axB.smt2,cvc5-fmf,sat,0.0
Theorems/EvilDerivable/MC.smt2,cvc5,unknown,0.2
Theorems/EvilDerivable/Monoevilism.smt2,cvc5,unsat,0.2
Theorems/EvilDerivable/NegOfEvil.smt2,cvc5,unsat,0.2
Theorems/EvilDerivable/NegP.smt2,cvc5,timeout,60.2
Theorems/EvilDerivable/NegProps.smt2,cvc5,unsat,0.0
Theorems/EvilDerivable/NisFilter.smt2,cvc5,timeout,60.0
Theorems/EvilDerivable/NisUFilter.smt2,cvc5,timeout,60.0
Theorems/EvilDerivable/PosProps.smt2,cvc5,unsat,0.0
Theorems/EvilDerivable/T1.smt2,cvc5,unsat,0.0
Theorems/EvilDerivable/T2.smt2,cvc5,unknown,0.0
Theorems/EvilDerivable/T3.smt2,cvc5,timeout,60.0
Theorems/EvilDerivable/T4.smt2,cvc5,unknown,0.0
Theorems/EvilDerivable/T5.smt2,cvc5,unknown,0.0
Theorems/EvilDerivable/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1/EmptyEssL.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1/Inconsistency.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1/Th1.smt2,cvc5,unsat,0.7
Theorems/GoedelVariantHOML1/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/EmptyEssL.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Inconsistency.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1AndersonQuant/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Th1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1inS4/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1inS4/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1inS4/EmptyEssL.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1inS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1inS4/Th1.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML1inS4/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1inS4/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1poss/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1poss/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1poss/EmptyEssL.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1poss/Inconsistency.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1poss/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1poss/Th1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1poss/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1poss/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/L.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/NegProps.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/PisFilter.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2/PisUFilter.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/PosProps_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/PosTop.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/Th1.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/L.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/NegProps.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PisFilter.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/PisUFilter.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PosProps_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PosTop.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Th1.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2inS4/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2inS4/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2inS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2inS4/Th1.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2inS4/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/L.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2poss/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/NegProps.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/PisFilterP.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2poss/PisUFilterP.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2poss/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/PosProps_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/PosTop.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/Th1.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2poss/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2possInS4/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/Th1.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML2possInS4/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3/GNonempty.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/L.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3/NegProps.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3/PisFilter.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3/PisUFilter.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3/PosIncl.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3/PosProps_prime.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3/Th1.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/GNonempty.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/L.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/NegProps.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/PisFilter.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/PisUFilter.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/PosIncl.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/PosProps_prime.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/Th1.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3inS4/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3inS4/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3inS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3inS4/Th1.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3inS4/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3poss/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3poss/GNonempty.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/L.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3poss/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3poss/NegProps.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3poss/PisFilterP.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3poss/PisUFilterP.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3poss/PosIncl.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3poss/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3poss/PosProps_prime.smt2,cvc5,timeout,60.0
Theorems/GoedelVariantHOML3poss/Th1.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3possInS4/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/Th1.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3possInS4/Th2.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOML/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOML/MC.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOML/Monotheism.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/NegProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/PisFilter.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOML/PisUFilter.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOML/Pos.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOML/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/PosProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/T2.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOML/T3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOML/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLAndersonQuant/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLAndersonQuant/MC.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLAndersonQuant/Monotheism.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/NegProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/PisFilter.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOMLAndersonQuant/PisUFilter.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOMLAndersonQuant/Pos.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOMLAndersonQuant/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/PosProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/T2.smt2,cvc5,unsat,47.7
Theorems/ScottVariantHOMLAndersonQuant/T3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLAndersonQuant/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLinK/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLinK/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLinK/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLinK/T2.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOMLinS4/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLinS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLinS4/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLinS4/T2.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOMLposs/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLposs/MC.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLposs/Monotheism.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/NegProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/PisFilterP.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOMLposs/PisUFilterP.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOMLposs/Pos.smt2,cvc5,timeout,60.0
Theorems/ScottVariantHOMLposs/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/PosProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/T2.smt2,cvc5,unsat,49.1
Theorems/ScottVariantHOMLposs/T3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLposs/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLpossInS4/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLpossInS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLpossInS4/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLpossInS4/T2.smt2,cvc5,timeout,60.0
Theorems/SurjectiveCantor/SurjectiveCantor.smt2,cvc5,unknown,0.0
Theorems/SurjectiveCantor/SurjectiveCantor_prime.smt2,cvc5,unknown,0.0
Theorems/SurjectiveCantor/noFixpoint.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/BarcanPoss.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/Comprehension1.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/Comprehension2.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/Comprehension3.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/ConvBarcanPoss.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EQBoolExt1.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EQBoolExt3.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EQCong.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EQFuncExt.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EmptyProperty2.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EmptyProperty3.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EmptyPropertyAndSelfDifference.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EqPrimLeib.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/EqRefl.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EqSym.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EqTrans.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ExImPossibilist.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ExImPossibilist1.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ExImPossibilist2.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ExImPossibilist3.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ExImPossibilist4.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/Hilbert_A1.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/Hilbert_A2.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/Hilbert_MP.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/Quant_1.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/Quant_2.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/TruePropertyAndSelfIdentity.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ax4.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ax5.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/axB.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/axD.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/axM.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/BarcanPoss.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/Comprehension1.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/Comprehension2.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/Comprehension3.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/ConvBarcanPoss.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EQBoolExt1.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EQBoolExt3.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EQCong.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EQFuncExt.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EmptyProperty2.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EmptyProperty3.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EqPrimLeib.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/EqRefl.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EqSym.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EqTrans.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist1.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist2.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist3.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist4.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/Hilbert_A1.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/Hilbert_A2.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/Hilbert_MP.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/Quant_1.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/Quant_2.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/TruePropertyAndSelfIdentity.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ax4.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/axD.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/axM.smt2,cvc5,unsat,0.0
Theorems/ThereIsNoEvil1/NecNoEvil.smt2,cvc5,unknown,0.0
Theorems/ThereIsNoEvil2/NecNoEvil.smt2,cvc5,unknown,0.0


==> anc/smt/results-cvc5-fsq-60s.csv <==
problem,prover,result,seconds
Theorems/EvilDerivable/MC.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/EvilDerivable/Monoevilism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/NegOfEvil.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/NegP.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/EvilDerivable/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/NisFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/EvilDerivable/NisUFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/EvilDerivable/PosProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/T2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/T3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/EvilDerivable/T4.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/EvilDerivable/T5.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/EvilDerivable/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1/EmptyEssL.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1/Inconsistency.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML1/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1/Th1.smt2,cvc5--full-saturate-quant,unsat,0.7
Theorems/GoedelVariantHOML1/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML1/Th3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/EmptyEssL.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Inconsistency.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML1AndersonQuant/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Th1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML1AndersonQuant/Th3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML1inS4/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1inS4/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1inS4/EmptyEssL.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1inS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1inS4/Th1.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML1inS4/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML1inS4/Th3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML1poss/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1poss/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1poss/EmptyEssL.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1poss/Inconsistency.smt2,cvc5--full-saturate-quant,timeout,60.1
Theorems/GoedelVariantHOML1poss/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1poss/Th1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1poss/Th2.smt2,cvc5--full-saturate-quant,timeout,60.1
Theorems/GoedelVariantHOML1poss/Th3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/L.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2/MC.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/PisFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/PosProps_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/PosTop.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/Th1.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2/Th3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2/Th4.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2/Th5.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/L.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/MC.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PisFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PosProps_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PosTop.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Th1.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/Th3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/Th4.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/Th5.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2AndersonQuant/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2inS4/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2inS4/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2inS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2inS4/Th1.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2inS4/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2poss/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/L.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2poss/MC.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2poss/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/PisFilterP.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2poss/PisUFilterP.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2poss/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/PosProps_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/PosTop.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/Th1.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2poss/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2poss/Th3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2poss/Th4.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2poss/Th5.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2poss/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2possInS4/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/Th1.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML2possInS4/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3/GNonempty.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/L.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/MC.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3/NegProps.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/PisFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/PosIncl.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3/PosProps_prime.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/Th1.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/Th3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/Th4.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/Th5.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/GNonempty.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/L.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/MC.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/NegProps.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/PisFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/PosIncl.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/PosProps_prime.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/Th1.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/Th3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/Th4.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/Th5.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3AndersonQuant/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3inS4/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3inS4/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3inS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3inS4/Th1.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3inS4/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3poss/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3poss/GNonempty.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/L.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/MC.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3poss/NegProps.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/PisFilterP.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/PisUFilterP.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/PosIncl.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3poss/PosProps_prime.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/Th1.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/Th3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/Th4.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/Th5.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3poss/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3possInS4/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/Th1.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/GoedelVariantHOML3possInS4/Th2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOML/Coro.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/MC.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOML/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/PisFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOML/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOML/Pos.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOML/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/PosProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/T2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOML/T3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOML/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLAndersonQuant/Coro.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLAndersonQuant/MC.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLAndersonQuant/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/PisFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLAndersonQuant/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLAndersonQuant/Pos.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLAndersonQuant/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/PosProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/T2.smt2,cvc5--full-saturate-quant,unsat,42.3
Theorems/ScottVariantHOMLAndersonQuant/T3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLAndersonQuant/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/UniqueEss3.smt2,cvc5--full-saturate-quant,unsat,17.7
Theorems/ScottVariantHOMLinK/Coro.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinK/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinK/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinK/T2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLinS4/Coro.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinS4/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinS4/T2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLposs/Coro.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLposs/MC.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLposs/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/PisFilterP.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLposs/PisUFilterP.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLposs/Pos.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLposs/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/PosProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/T2.smt2,cvc5--full-saturate-quant,unsat,43.5
Theorems/ScottVariantHOMLposs/T3.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLposs/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/UniqueEss3.smt2,cvc5--full-saturate-quant,unsat,16.9
Theorems/ScottVariantHOMLpossInS4/Coro.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ScottVariantHOMLpossInS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLpossInS4/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLpossInS4/T2.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/SurjectiveCantor/SurjectiveCantor.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/SurjectiveCantor/SurjectiveCantor_prime.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/SurjectiveCantor/noFixpoint.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/BarcanPoss.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Comprehension1.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/TestsHOML/Comprehension2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Comprehension3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ConvBarcanPoss.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EQBoolExt1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EQBoolExt3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EQCong.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EQFuncExt.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EmptyProperty2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EmptyProperty3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EmptyPropertyAndSelfDifference.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EqPrimLeib.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/TestsHOML/EqRefl.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EqSym.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EqTrans.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ExImPossibilist.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ExImPossibilist1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ExImPossibilist2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ExImPossibilist3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ExImPossibilist4.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Hilbert_A1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Hilbert_A2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Hilbert_MP.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Quant_1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Quant_2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/TruePropertyAndSelfIdentity.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ax4.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ax5.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/axB.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/axD.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/axM.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/BarcanPoss.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Comprehension1.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/TestsHOMLinS4/Comprehension2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Comprehension3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ConvBarcanPoss.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EQBoolExt1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EQBoolExt3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EQCong.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EQFuncExt.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EmptyProperty2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EmptyProperty3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EqPrimLeib.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/TestsHOMLinS4/EqRefl.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EqSym.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EqTrans.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist4.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Hilbert_A1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Hilbert_A2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Hilbert_MP.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Quant_1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Quant_2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/TruePropertyAndSelfIdentity.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ax4.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/axD.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/axM.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ThereIsNoEvil1/NecNoEvil.smt2,cvc5--full-saturate-quant,timeout,60.0
Theorems/ThereIsNoEvil2/NecNoEvil.smt2,cvc5--full-saturate-quant,timeout,60.0


==> anc/smt/results-cvc5-fsq.csv <==
problem,prover,result,seconds
Theorems/EvilDerivable/MC.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/EvilDerivable/Monoevilism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/NegOfEvil.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/NegP.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/EvilDerivable/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/NisFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/EvilDerivable/NisUFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/EvilDerivable/PosProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/T2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/EvilDerivable/T3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/EvilDerivable/T4.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/EvilDerivable/T5.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/EvilDerivable/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1/EmptyEssL.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1/Inconsistency.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML1/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1/Th1.smt2,cvc5--full-saturate-quant,unsat,0.7
Theorems/GoedelVariantHOML1/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML1/Th3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/EmptyEssL.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Inconsistency.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML1AndersonQuant/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Th1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML1AndersonQuant/Th3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML1inS4/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1inS4/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1inS4/EmptyEssL.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1inS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1inS4/Th1.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML1inS4/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML1inS4/Th3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML1poss/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1poss/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1poss/EmptyEssL.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1poss/Inconsistency.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML1poss/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1poss/Th1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML1poss/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML1poss/Th3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/L.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2/MC.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/PisFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/PosProps_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/PosTop.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/Th1.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2/Th3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2/Th4.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2/Th5.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/L.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/MC.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PisFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PosProps_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PosTop.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Th1.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/Th3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/Th4.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/Th5.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2inS4/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2inS4/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2inS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2inS4/Th1.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2inS4/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2poss/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/L.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2poss/MC.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2poss/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/PisFilterP.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2poss/PisUFilterP.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2poss/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/PosProps_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/PosTop.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/Th1.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2poss/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2poss/Th3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2poss/Th4.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2poss/Th5.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2poss/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2poss/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2possInS4/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/Th1.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML2possInS4/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3/GNonempty.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/L.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/MC.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3/NegProps.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/PisFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/PosIncl.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3/PosProps_prime.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/Th1.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/Th3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/Th4.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/Th5.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/GNonempty.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/L.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/MC.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/NegProps.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/PisFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/PosIncl.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/PosProps_prime.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/Th1.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/Th3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/Th4.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/Th5.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3inS4/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3inS4/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3inS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3inS4/Th1.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3inS4/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3poss/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3poss/GNonempty.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/L.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/MC.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3poss/NegProps.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/PisFilterP.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/PisUFilterP.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/PosIncl.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3poss/PosProps_prime.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/Th1.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/Th3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/Th4.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/Th5.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3poss/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3possInS4/Ax2a_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/Ax2b_prime.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/Th1.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/GoedelVariantHOML3possInS4/Th2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOML/Coro.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/MC.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOML/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/PisFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOML/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOML/Pos.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOML/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/PosProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/T2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOML/T3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOML/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOML/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/Coro.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/MC.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/PisFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/PisUFilter.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/Pos.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/PosProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/T2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/T3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLinK/Coro.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinK/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinK/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinK/T2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLinS4/Coro.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinS4/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLinS4/T2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLposs/Coro.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLposs/MC.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLposs/Monotheism.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/NegProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/PisFilterP.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLposs/PisUFilterP.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLposs/Pos.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLposs/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/PosProps.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/T2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLposs/T3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLposs/UniqueEss1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLposs/UniqueEss3.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLpossInS4/Coro.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ScottVariantHOMLpossInS4/PosOfGod.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLpossInS4/T1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ScottVariantHOMLpossInS4/T2.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/SurjectiveCantor/SurjectiveCantor.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/SurjectiveCantor/SurjectiveCantor_prime.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/SurjectiveCantor/noFixpoint.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/BarcanPoss.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Comprehension1.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/TestsHOML/Comprehension2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Comprehension3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ConvBarcanPoss.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EQBoolExt1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EQBoolExt3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EQCong.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EQFuncExt.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EmptyProperty2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EmptyProperty3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EmptyPropertyAndSelfDifference.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EqPrimLeib.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/TestsHOML/EqRefl.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EqSym.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/EqTrans.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ExImPossibilist.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ExImPossibilist1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ExImPossibilist2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ExImPossibilist3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ExImPossibilist4.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Hilbert_A1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Hilbert_A2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Hilbert_MP.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Quant_1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/Quant_2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/TruePropertyAndSelfIdentity.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ax4.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/ax5.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/axB.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/axD.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOML/axM.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/BarcanPoss.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Comprehension1.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/TestsHOMLinS4/Comprehension2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Comprehension3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ConvBarcanPoss.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EQBoolExt1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EQBoolExt3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EQCong.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EQFuncExt.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EmptyProperty2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EmptyProperty3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EqPrimLeib.smt2,cvc5--full-saturate-quant,unknown,0.0
Theorems/TestsHOMLinS4/EqRefl.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EqSym.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/EqTrans.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist3.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist4.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Hilbert_A1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Hilbert_A2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Hilbert_MP.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Quant_1.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/Quant_2.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/TruePropertyAndSelfIdentity.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/ax4.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/axD.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/TestsHOMLinS4/axM.smt2,cvc5--full-saturate-quant,unsat,0.0
Theorems/ThereIsNoEvil1/NecNoEvil.smt2,cvc5--full-saturate-quant,timeout,10.0
Theorems/ThereIsNoEvil2/NecNoEvil.smt2,cvc5--full-saturate-quant,timeout,10.0


==> anc/smt/results-cvc5.csv <==
problem,prover,result,seconds
NonTheorems/EvilDerivable/UniqueEss2.smt2,cvc5-fmf,unknown,0.1
NonTheorems/GoedelVariantHOML2/UniqueEss2.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML2inS4/Th3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML2poss/UniqueEss2.smt2,cvc5-fmf,unknown,0.1
NonTheorems/GoedelVariantHOML2possInS4/Th3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3/UniqueEss1.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3/UniqueEss2.smt2,cvc5-fmf,unknown,0.1
NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.smt2,cvc5-fmf,unknown,0.1
NonTheorems/GoedelVariantHOML3inS4/Th3.smt2,cvc5-fmf,unknown,0.1
NonTheorems/GoedelVariantHOML3poss/UniqueEss1.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3poss/UniqueEss2.smt2,cvc5-fmf,unknown,0.0
NonTheorems/GoedelVariantHOML3possInS4/Th3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/ScottVariantHOML/UniqueEss2.smt2,cvc5-fmf,unknown,0.1
NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.smt2,cvc5-fmf,unknown,0.1
NonTheorems/ScottVariantHOMLinK/MC.smt2,cvc5-fmf,unknown,0.0
NonTheorems/ScottVariantHOMLinK/T3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/ScottVariantHOMLinS4/MC.smt2,cvc5-fmf,unknown,0.0
NonTheorems/ScottVariantHOMLinS4/T3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/ScottVariantHOMLposs/UniqueEss2.smt2,cvc5-fmf,unknown,0.1
NonTheorems/ScottVariantHOMLpossInS4/MC.smt2,cvc5-fmf,unknown,0.1
NonTheorems/ScottVariantHOMLpossInS4/T3.smt2,cvc5-fmf,unknown,0.0
NonTheorems/TestsHOML/BarcanAct.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ConvBarcanAct.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/EQBoolExt2.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/EmptyProperty4.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/EmptyProperty5.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ExImActualist.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ExImActualist1.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ExImActualist2.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ExImActualist3.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOML/ModalCollapse.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/BarcanAct.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ConvBarcanAct.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/EQBoolExt2.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/EmptyProperty4.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/EmptyProperty5.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ExImActualist.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ExImActualist1.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ExImActualist2.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ExImActualist3.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ModalCollapse.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/ax5.smt2,cvc5-fmf,sat,0.0
NonTheorems/TestsHOMLinS4/axB.smt2,cvc5-fmf,sat,0.0
Theorems/EvilDerivable/MC.smt2,cvc5,unknown,0.2
Theorems/EvilDerivable/Monoevilism.smt2,cvc5,unsat,0.2
Theorems/EvilDerivable/NegOfEvil.smt2,cvc5,unsat,0.2
Theorems/EvilDerivable/NegP.smt2,cvc5,timeout,10.2
Theorems/EvilDerivable/NegProps.smt2,cvc5,unsat,0.0
Theorems/EvilDerivable/NisFilter.smt2,cvc5,timeout,10.0
Theorems/EvilDerivable/NisUFilter.smt2,cvc5,timeout,10.0
Theorems/EvilDerivable/PosProps.smt2,cvc5,unsat,0.0
Theorems/EvilDerivable/T1.smt2,cvc5,unsat,0.0
Theorems/EvilDerivable/T2.smt2,cvc5,unknown,0.0
Theorems/EvilDerivable/T3.smt2,cvc5,timeout,10.0
Theorems/EvilDerivable/T4.smt2,cvc5,unknown,0.0
Theorems/EvilDerivable/T5.smt2,cvc5,unknown,0.0
Theorems/EvilDerivable/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1/EmptyEssL.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1/Inconsistency.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1/Th1.smt2,cvc5,unsat,0.7
Theorems/GoedelVariantHOML1/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/EmptyEssL.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Inconsistency.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1AndersonQuant/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Th1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1AndersonQuant/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1inS4/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1inS4/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1inS4/EmptyEssL.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1inS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1inS4/Th1.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML1inS4/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1inS4/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1poss/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1poss/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1poss/EmptyEssL.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1poss/Inconsistency.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1poss/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1poss/Th1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML1poss/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML1poss/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/L.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/NegProps.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/PisFilter.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2/PisUFilter.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/PosProps_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/PosTop.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/Th1.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/L.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/NegProps.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PisFilter.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/PisUFilter.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PosProps_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/PosTop.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Th1.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2AndersonQuant/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2AndersonQuant/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2AndersonQuant/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2inS4/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2inS4/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2inS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2inS4/Th1.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2inS4/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/L.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2poss/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/NegProps.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/PisFilterP.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2poss/PisUFilterP.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2poss/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/PosProps_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/PosTop.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/Th1.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2poss/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2poss/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2poss/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML2possInS4/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML2possInS4/Th1.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML2possInS4/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3/GNonempty.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/L.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3/NegProps.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3/PisFilter.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3/PisUFilter.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3/PosIncl.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3/PosProps_prime.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3/Th1.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/GNonempty.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/L.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/NegProps.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/PisFilter.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/PisUFilter.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/PosIncl.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3AndersonQuant/PosProps_prime.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3AndersonQuant/Th1.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3AndersonQuant/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3inS4/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3inS4/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3inS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3inS4/Th1.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3inS4/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3poss/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3poss/GNonempty.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/L.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3poss/MC.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Monotheism.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3poss/NegProps.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3poss/PisFilterP.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3poss/PisUFilterP.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3poss/PosIncl.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3poss/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3poss/PosProps_prime.smt2,cvc5,timeout,10.0
Theorems/GoedelVariantHOML3poss/Th1.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Th2.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Th3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Th4.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/Th5.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3poss/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3possInS4/Ax2a_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/Ax2b_prime.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/GoedelVariantHOML3possInS4/Th1.smt2,cvc5,unknown,0.0
Theorems/GoedelVariantHOML3possInS4/Th2.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOML/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOML/MC.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOML/Monotheism.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/NegProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/PisFilter.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOML/PisUFilter.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOML/Pos.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOML/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/PosProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/T2.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOML/T3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOML/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOML/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLAndersonQuant/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLAndersonQuant/MC.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLAndersonQuant/Monotheism.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/NegProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/PisFilter.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/PisUFilter.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/Pos.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/PosProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/T2.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOMLAndersonQuant/T3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLAndersonQuant/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLAndersonQuant/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLinK/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLinK/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLinK/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLinK/T2.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOMLinS4/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLinS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLinS4/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLinS4/T2.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOMLposs/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLposs/MC.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLposs/Monotheism.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/NegProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/PisFilterP.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOMLposs/PisUFilterP.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOMLposs/Pos.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOMLposs/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/PosProps.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/T2.smt2,cvc5,timeout,10.0
Theorems/ScottVariantHOMLposs/T3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLposs/UniqueEss1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLposs/UniqueEss3.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLpossInS4/Coro.smt2,cvc5,unknown,0.0
Theorems/ScottVariantHOMLpossInS4/PosOfGod.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLpossInS4/T1.smt2,cvc5,unsat,0.0
Theorems/ScottVariantHOMLpossInS4/T2.smt2,cvc5,timeout,10.0
Theorems/SurjectiveCantor/SurjectiveCantor.smt2,cvc5,unknown,0.0
Theorems/SurjectiveCantor/SurjectiveCantor_prime.smt2,cvc5,unknown,0.0
Theorems/SurjectiveCantor/noFixpoint.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/BarcanPoss.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/Comprehension1.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/Comprehension2.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/Comprehension3.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/ConvBarcanPoss.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EQBoolExt1.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EQBoolExt3.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EQCong.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EQFuncExt.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EmptyProperty2.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EmptyProperty3.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EmptyPropertyAndSelfDifference.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EqPrimLeib.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/EqRefl.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EqSym.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/EqTrans.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ExImPossibilist.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ExImPossibilist1.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ExImPossibilist2.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ExImPossibilist3.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ExImPossibilist4.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/Hilbert_A1.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/Hilbert_A2.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/Hilbert_MP.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/Quant_1.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/Quant_2.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/TruePropertyAndSelfIdentity.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ax4.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/ax5.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/axB.smt2,cvc5,unsat,0.0
Theorems/TestsHOML/axD.smt2,cvc5,unknown,0.0
Theorems/TestsHOML/axM.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/BarcanPoss.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/Comprehension1.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/Comprehension2.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/Comprehension3.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/ConvBarcanPoss.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EQBoolExt1.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EQBoolExt3.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EQCong.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EQFuncExt.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EmptyProperty2.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EmptyProperty3.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EqPrimLeib.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/EqRefl.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EqSym.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/EqTrans.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist1.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist2.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist3.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ExImPossibilist4.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/Hilbert_A1.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/Hilbert_A2.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/Hilbert_MP.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/Quant_1.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/Quant_2.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/TruePropertyAndSelfIdentity.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/ax4.smt2,cvc5,unsat,0.0
Theorems/TestsHOMLinS4/axD.smt2,cvc5,unknown,0.0
Theorems/TestsHOMLinS4/axM.smt2,cvc5,unsat,0.0
Theorems/ThereIsNoEvil1/NecNoEvil.smt2,cvc5,unknown,0.0
Theorems/ThereIsNoEvil2/NecNoEvil.smt2,cvc5,unknown,0.0


==> anc/thf/Axioms/EvilDerivable-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of EvilDerivable.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mprimeq_pred_type, type, mprimeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimeq_pred_def, definition, mprimeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X = Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(evil_type, type, evil: (ent > (mu > $o))).
thf(evil_def, definition, evil = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (mnot @ (p @ X1))) @ (X1 @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (mnot @ (p @ X))) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (mnot @ (p @ X1))))))).
thf(a4, axiom, (mvalid @ (mnot @ (p @ evil)))).
thf(a3, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
thf(a5, axiom, (mvalid @ (mnot @ (p @ e)))).


==> anc/thf/Axioms/EvilDerivable.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of EvilDerivable.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(evil_type, type, evil: (ent > (mu > $o))).
thf(evil_def, definition, evil = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (mnot @ (p @ X1))) @ (X1 @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (mnot @ (p @ X))) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (mnot @ (p @ X1))))))).
thf(a4, axiom, (mvalid @ (mnot @ (p @ evil)))).
thf(a3, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
thf(a5, axiom, (mvalid @ (mnot @ (p @ e)))).


==> anc/thf/Axioms/GoedelVariantHOML1.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML1.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML1AndersonQuant.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML1AndersonQuant.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML1inS4.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML1inS4.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML1poss.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML1poss.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML2-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML2.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mforall_predpred_type, type, mforall_predpred: ((((ent > (mu > $o)) > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_predpred_def, definition, mforall_predpred = (^[P: ((ent > (mu > $o)) > (mu > $o)) > mu > $o, W: mu]: ![X: ((ent > (mu > $o)) > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_pred_type, type, mleibeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mleibeq_pred_def, definition, mleibeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o))]: (mforall_predpred @ (^[P: (ent > (mu > $o)) > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2)))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML2.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML2.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2)))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML2AndersonQuant-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML2AndersonQuant.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mforall_predpred_type, type, mforall_predpred: ((((ent > (mu > $o)) > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_predpred_def, definition, mforall_predpred = (^[P: ((ent > (mu > $o)) > (mu > $o)) > mu > $o, W: mu]: ![X: ((ent > (mu > $o)) > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_pred_type, type, mleibeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mleibeq_pred_def, definition, mleibeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o))]: (mforall_predpred @ (^[P: (ent > (mu > $o)) > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2)))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_ent @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML2AndersonQuant.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML2AndersonQuant.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2)))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_ent @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML2inS4-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML2inS4.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2)))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML2inS4.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML2inS4.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2)))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML2poss-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML2poss.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mforall_predpred_type, type, mforall_predpred: ((((ent > (mu > $o)) > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_predpred_def, definition, mforall_predpred = (^[P: ((ent > (mu > $o)) > (mu > $o)) > mu > $o, W: mu]: ![X: ((ent > (mu > $o)) > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_pred_type, type, mleibeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mleibeq_pred_def, definition, mleibeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o))]: (mforall_predpred @ (^[P: (ent > (mu > $o)) > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2)))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_ent @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML2poss.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML2poss.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2)))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_ent @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML2possInS4-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML2possInS4.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_ent @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2)))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML2possInS4.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML2possInS4.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_ent @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2)))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML3-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML3.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mforall_predpred_type, type, mforall_predpred: ((((ent > (mu > $o)) > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_predpred_def, definition, mforall_predpred = (^[P: ((ent > (mu > $o)) > (mu > $o)) > mu > $o, W: mu]: ![X: ((ent > (mu > $o)) > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_pred_type, type, mleibeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mleibeq_pred_def, definition, mleibeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o))]: (mforall_predpred @ (^[P: (ent > (mu > $o)) > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ ((mand @ ((mprimneg_pred @ X) @ (^[X2: ent]: mfalse))) @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML3.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML3.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ ((mand @ ((mprimneg_pred @ X) @ (^[X2: ent]: mfalse))) @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML3AndersonQuant-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML3AndersonQuant.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mforall_predpred_type, type, mforall_predpred: ((((ent > (mu > $o)) > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_predpred_def, definition, mforall_predpred = (^[P: ((ent > (mu > $o)) > (mu > $o)) > mu > $o, W: mu]: ![X: ((ent > (mu > $o)) > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_pred_type, type, mleibeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mleibeq_pred_def, definition, mleibeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o))]: (mforall_predpred @ (^[P: (ent > (mu > $o)) > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ ((mand @ ((mprimneg_pred @ X) @ (^[X2: ent]: mfalse))) @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML3AndersonQuant.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML3AndersonQuant.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ ((mand @ ((mprimneg_pred @ X) @ (^[X2: ent]: mfalse))) @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML3inS4-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML3inS4.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ ((mand @ ((mprimneg_pred @ X) @ (^[X2: ent]: mfalse))) @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML3inS4.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML3inS4.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ ((mand @ ((mprimneg_pred @ X) @ (^[X2: ent]: mfalse))) @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML3poss-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML3poss.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mforall_predpred_type, type, mforall_predpred: ((((ent > (mu > $o)) > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_predpred_def, definition, mforall_predpred = (^[P: ((ent > (mu > $o)) > (mu > $o)) > mu > $o, W: mu]: ![X: ((ent > (mu > $o)) > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_pred_type, type, mleibeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mleibeq_pred_def, definition, mleibeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o))]: (mforall_predpred @ (^[P: (ent > (mu > $o)) > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ ((mand @ ((mprimneg_pred @ X) @ (^[X2: ent]: mfalse))) @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_ent @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML3poss.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML3poss.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ ((mand @ ((mprimneg_pred @ X) @ (^[X2: ent]: mfalse))) @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_ent @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML3possInS4-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML3possInS4.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_ent @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ ((mand @ ((mprimneg_pred @ X) @ (^[X2: ent]: mfalse))) @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/GoedelVariantHOML3possInS4.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of GoedelVariantHOML3possInS4.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_ent @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ ((mand @ ((mprimneg_pred @ X) @ (^[X2: ent]: mfalse))) @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).


==> anc/thf/Axioms/HOMLinHOL.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of HOMLinHOL.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).


==> anc/thf/Axioms/HOMLinHOLonlyK.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of HOMLinHOLonlyK.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding


==> anc/thf/Axioms/HOMLinHOLonlyS4.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of HOMLinHOLonlyS4.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).


==> anc/thf/Axioms/ModalFilter.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ModalFilter.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).


==> anc/thf/Axioms/ScottVariantHOML-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOML.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mforall_predpred_type, type, mforall_predpred: ((((ent > (mu > $o)) > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_predpred_def, definition, mforall_predpred = (^[P: ((ent > (mu > $o)) > (mu > $o)) > mu > $o, W: mu]: ![X: ((ent > (mu > $o)) > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_pred_type, type, mleibeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mleibeq_pred_def, definition, mleibeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o))]: (mforall_predpred @ (^[P: (ent > (mu > $o)) > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/ScottVariantHOML.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOML.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/ScottVariantHOMLAndersonQuant-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOMLAndersonQuant.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mprimeq_pred_type, type, mprimeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimeq_pred_def, definition, mprimeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X = Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/ScottVariantHOMLAndersonQuant.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOMLAndersonQuant.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/ScottVariantHOMLinK-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOMLinK.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/ScottVariantHOMLinK.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOMLinK.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/ScottVariantHOMLinS4-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOMLinS4.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/ScottVariantHOMLinS4.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOMLinS4.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/ScottVariantHOMLposs-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOMLposs.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mforall_predpred_type, type, mforall_predpred: ((((ent > (mu > $o)) > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_predpred_def, definition, mforall_predpred = (^[P: ((ent > (mu > $o)) > (mu > $o)) > mu > $o, W: mu]: ![X: ((ent > (mu > $o)) > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_pred_type, type, mleibeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mleibeq_pred_def, definition, mleibeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o))]: (mforall_predpred @ (^[P: (ent > (mu > $o)) > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/ScottVariantHOMLposs.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOMLposs.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/ScottVariantHOMLpossInS4-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOMLpossInS4.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/ScottVariantHOMLpossInS4.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ScottVariantHOMLpossInS4.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(a1, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
thf(a2, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))) @ (p @ X1)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(a3, axiom, (mvalid @ (p @ g))).
thf(a4, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X2 @ Y)))))))))))).
thf(ne_type, type, ne: (ent > (mu > $o))).
thf(ne_def, definition, ne = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_ent @ (^[X2: ent]: (X1 @ X2))))))))).
thf(a5, axiom, (mvalid @ (p @ ne))).


==> anc/thf/Axioms/SurjectiveCantor.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of SurjectiveCantor.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding


==> anc/thf/Axioms/TestsHOML-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of TestsHOML.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mforall_prop_type, type, mforall_prop: (((mu > $o) > mu > $o) > mu > $o)).
thf(mforall_prop_def, definition, mforall_prop = (^[P: (mu > $o) > mu > $o, W: mu]: ![X: (mu > $o)]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimeq_prop_type, type, mprimeq_prop: ((mu > $o) > (mu > $o) > mu > $o)).
thf(mprimeq_prop_def, definition, mprimeq_prop = (^[X: (mu > $o), Y: (mu > $o), W: mu]: (X = Y))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).


==> anc/thf/Axioms/TestsHOML.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of TestsHOML.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mexists_pred_type, type, mexists_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mexists_pred_def, definition, mexists_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ?[X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mexists_pred2_type, type, mexists_pred2: (((ent > (ent > (mu > $o))) > mu > $o) > mu > $o)).
thf(mexists_pred2_def, definition, mexists_pred2 = (^[P: (ent > (ent > (mu > $o))) > mu > $o, W: mu]: ?[X: (ent > (ent > (mu > $o)))]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimeq_pred_type, type, mprimeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimeq_pred_def, definition, mprimeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X = Y))).
thf(mprimeq_prop_type, type, mprimeq_prop: ((mu > $o) > (mu > $o) > mu > $o)).
thf(mprimeq_prop_def, definition, mprimeq_prop = (^[X: (mu > $o), Y: (mu > $o), W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).


==> anc/thf/Axioms/TestsHOMLinS4-nt.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of TestsHOMLinS4.
%---- For the statements of {m} that the sources refute or leave open.

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mforall_prop_type, type, mforall_prop: (((mu > $o) > mu > $o) > mu > $o)).
thf(mforall_prop_def, definition, mforall_prop = (^[P: (mu > $o) > mu > $o, W: mu]: ![X: (mu > $o)]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimeq_prop_type, type, mprimeq_prop: ((mu > $o) > (mu > $o) > mu > $o)).
thf(mprimeq_prop_def, definition, mprimeq_prop = (^[X: (mu > $o), Y: (mu > $o), W: mu]: (X = Y))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).


==> anc/thf/Axioms/TestsHOMLinS4.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of TestsHOMLinS4.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mexists_ent_type, type, mexists_ent: ((ent > mu > $o) > mu > $o)).
thf(mexists_ent_def, definition, mexists_ent = (^[P: ent > mu > $o, W: mu]: ?[X: ent]: (P @ X @ W))).
thf(mexists_pred_type, type, mexists_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mexists_pred_def, definition, mexists_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ?[X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mexists_pred2_type, type, mexists_pred2: (((ent > (ent > (mu > $o))) > mu > $o) > mu > $o)).
thf(mexists_pred2_def, definition, mexists_pred2 = (^[P: (ent > (ent > (mu > $o))) > mu > $o, W: mu]: ?[X: (ent > (ent > (mu > $o)))]: (P @ X @ W))).
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mleibeq_ent_type, type, mleibeq_ent: (ent > ent > mu > $o)).
thf(mleibeq_ent_def, definition, mleibeq_ent = (^[X: ent, Y: ent]: (mforall_pred @ (^[P: ent > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y)))))).
thf(mprimeq_ent_type, type, mprimeq_ent: (ent > ent > mu > $o)).
thf(mprimeq_ent_def, definition, mprimeq_ent = (^[X: ent, Y: ent, W: mu]: (X = Y))).
thf(mprimeq_pred_type, type, mprimeq_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimeq_pred_def, definition, mprimeq_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X = Y))).
thf(mprimeq_prop_type, type, mprimeq_prop: ((mu > $o) > (mu > $o) > mu > $o)).
thf(mprimeq_prop_def, definition, mprimeq_prop = (^[X: (mu > $o), Y: (mu > $o), W: mu]: (X = Y))).
thf(mprimneg_ent_type, type, mprimneg_ent: (ent > ent > mu > $o)).
thf(mprimneg_ent_def, definition, mprimneg_ent = (^[X: ent, Y: ent, W: mu]: (X != Y))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).


==> anc/thf/Axioms/ThereIsNoEvil1.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ThereIsNoEvil1.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y)))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: ((mand @ (X @ X1)) @ (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2)))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).
thf(evil_type, type, evil: (ent > (mu > $o))).
thf(evil_def, definition, evil = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (mnot @ (p @ X1))) @ (X1 @ X)))))).


==> anc/thf/Axioms/ThereIsNoEvil2.ax <==
%---- Shallow embedding of HOML in HOL, and the axioms of ThereIsNoEvil2.
%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).

%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
%---- Monomorphic instances of the polymorphic constants of the embedding
thf(mforall_ent_type, type, mforall_ent: ((ent > mu > $o) > mu > $o)).
thf(mforall_ent_def, definition, mforall_ent = (^[P: ent > mu > $o, W: mu]: ![X: ent]: (P @ X @ W))).
thf(mforall_pred_type, type, mforall_pred: (((ent > (mu > $o)) > mu > $o) > mu > $o)).
thf(mforall_pred_def, definition, mforall_pred = (^[P: (ent > (mu > $o)) > mu > $o, W: mu]: ![X: (ent > (mu > $o))]: (P @ X @ W))).
thf(mprimneg_pred_type, type, mprimneg_pred: ((ent > (mu > $o)) > (ent > (mu > $o)) > mu > $o)).
thf(mprimneg_pred_def, definition, mprimneg_pred = (^[X: (ent > (mu > $o)), Y: (ent > (mu > $o)), W: mu]: (X != Y))).
thf(rrefl, axiom, (![X: mu]: ((r @ X) @ X))).
thf(rsymm, axiom, (![X: mu]: (![Y: mu]: (((r @ X) @ Y) => ((r @ Y) @ X))))).
thf(rtrans, axiom, (![X: mu]: (![Y: mu]: (![Z: mu]: ((((r @ X) @ Y) & ((r @ Y) @ Z)) => ((r @ X) @ Z)))))).
thf(element_type, type, element: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(element_def, definition, element = (^[X: (ent > (mu > $o))]: (^[S: ((ent > (mu > $o)) > (mu > $o))]: (S @ X)))).
thf(emptyset_type, type, emptyset: (ent > (mu > $o))).
thf(emptyset_def, definition, emptyset = (^[X: ent]: mfalse)).
thf(universalset_type, type, universalset: (ent > (mu > $o))).
thf(universalset_def, definition, universalset = (^[X: ent]: mtrue)).
thf(subset_type, type, subset: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subset_def, definition, subset = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_ent @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(subsete_type, type, subsete: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(subsete_def, definition, subsete = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mforall_act @ (^[X2: ent]: ((mimplies @ (X @ X2)) @ (X1 @ X2))))))).
thf(intersection_type, type, intersection: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (ent > (mu > $o))))).
thf(intersection_def, definition, intersection = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (^[X2: ent]: ((mand @ (X @ X2)) @ (X1 @ X2)))))).
thf(inverse_type, type, inverse: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(inverse_def, definition, inverse = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mnot @ (X @ X1))))).
thf(filter_type, type, filter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filter_def, definition, filter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subsete @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilter_type, type, ufilter: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilter_def, definition, ufilter = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filter @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(filterp_type, type, filterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(filterp_def, definition, filterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ ((mand @ ((mand @ ((element @ universalset) @ X)) @ (mnot @ ((element @ emptyset) @ X)))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((subset @ X1) @ X2))) @ ((element @ X2) @ X)))))))) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ ((mand @ ((element @ X1) @ X)) @ ((element @ X2) @ X))) @ ((element @ ((intersection @ X1) @ X2)) @ X))))))))).
thf(ufilterp_type, type, ufilterp: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(ufilterp_def, definition, ufilterp = (^[X: ((ent > (mu > $o)) > (mu > $o))]: ((mand @ (filterp @ X)) @ (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mor @ ((element @ X1) @ X)) @ ((element @ (inverse @ X1)) @ X))))))).
thf(p_type, type, p: ((ent > (mu > $o)) > (mu > $o))).
thf(ax1, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ (p @ X1))) @ (p @ ((mconpred @ X) @ X1))))))).
thf(ax2a, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mxor @ (p @ X)) @ (p @ (mnegpred @ X)))))).
thf(g_type, type, g: (ent > (mu > $o))).
thf(g_def, definition, g = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (p @ X1)) @ (X1 @ X)))))).
thf(pinc_type, type, pinc: ((ent > (mu > $o)) > ((ent > (mu > $o)) > (mu > $o)))).
thf(pinc_def, definition, pinc = (^[X: (ent > (mu > $o))]: (^[X1: (ent > (mu > $o))]: (mbox @ ((mand @ ((mprimneg_pred @ X) @ (^[X2: ent]: mfalse))) @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ (X1 @ Y))))))))).
thf(ess_type, type, ess: ((ent > (mu > $o)) > (ent > (mu > $o)))).
thf(ess_def, definition, ess = (^[X: (ent > (mu > $o))]: (^[X1: ent]: (mforall_pred @ (^[X2: (ent > (mu > $o))]: ((mimplies @ (X2 @ X1)) @ ((pinc @ X) @ X2))))))).
thf(ax2b, axiom, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mbox @ (p @ X)))))).
thf(e_type, type, e: (ent > (mu > $o))).
thf(e_def, definition, e = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ ((ess @ X1) @ X)) @ (mbox @ (mexists_act @ (^[X2: ent]: (X1 @ X2))))))))).
thf(ax3, axiom, (mvalid @ (p @ e))).
thf(ax4, axiom, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (p @ X)) @ ((pinc @ X) @ X1))) @ (p @ X1)))))).
thf(posprops_type, type, posprops: (((ent > (mu > $o)) > (mu > $o)) > (mu > $o))).
thf(posprops_def, definition, posprops = (^[X: ((ent > (mu > $o)) > (mu > $o))]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (X @ X1)) @ (p @ X1)))))).
thf(conjofpropsfrom_type, type, conjofpropsfrom: ((ent > (mu > $o)) > (((ent > (mu > $o)) > (mu > $o)) > (mu > $o)))).
thf(conjofpropsfrom_def, definition, conjofpropsfrom = (^[X: (ent > (mu > $o))]: (^[X1: ((ent > (mu > $o)) > (mu > $o))]: (mbox @ (mforall_act @ (^[Z: ent]: ((mequiv @ (X @ Z)) @ (mforall_pred @ (^[X3: (ent > (mu > $o))]: ((mimplies @ (X1 @ X3)) @ (X3 @ Z))))))))))).
thf(ax1gen, axiom, (![X: ((ent > (mu > $o)) > (mu > $o))]: (![X1: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mand @ (posprops @ X)) @ ((conjofpropsfrom @ X1) @ X))) @ (p @ X1)))))).
thf(evil_type, type, evil: (ent > (mu > $o))).
thf(evil_def, definition, evil = (^[X: ent]: (mforall_pred @ (^[X1: (ent > (mu > $o))]: ((mimplies @ (mnot @ (p @ X1))) @ (X1 @ X)))))).


==> anc/thf/Problems-NonTheorems/EvilDerivable/UniqueEss2.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/UniqueEss2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss2, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.UniqueEss2

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/EvilDerivable-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess2, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ ((mprimeq_pred @ X) @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/UniqueEss2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss2, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.UniqueEss2

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/GoedelVariantHOML2-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess2, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ ((mleibeq_pred @ X) @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/UniqueEss2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss2, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.UniqueEss2

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/GoedelVariantHOML2AndersonQuant-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess2, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ ((mleibeq_pred @ X) @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2inS4/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML2inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2inS4.Th3

% Status   : Open
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_UNK_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            The sources leave this statement open; the companion article
%            arXiv:2609.36279 shows it provable.
include('Axioms/GoedelVariantHOML2inS4-nt.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/UniqueEss2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss2, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.UniqueEss2

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/GoedelVariantHOML2poss-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess2, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ ((mleibeq_pred @ X) @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2possInS4/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML2possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2possInS4.Th3

% Status   : Open
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_UNK_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            The sources leave this statement open; the companion article
%            arXiv:2609.36279 shows it provable.
include('Axioms/GoedelVariantHOML2possInS4-nt.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_ent @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_ent @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/UniqueEss1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss1, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.UniqueEss1

% Status   : Open
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_UNK_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            The sources leave this statement open; the companion article
%            arXiv:2609.36279 shows it provable.
include('Axioms/GoedelVariantHOML3-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess1, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mequiv @ (X @ Y)) @ (X1 @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/UniqueEss2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss2, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.UniqueEss2

% Status   : Open
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_UNK_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            The sources leave this statement open; the companion article
%            arXiv:2609.36279 shows it provable.
include('Axioms/GoedelVariantHOML3-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess2, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ ((mleibeq_pred @ X) @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/UniqueEss1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss1, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.UniqueEss1

% Status   : Open
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_UNK_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            The sources leave this statement open; the companion article
%            arXiv:2609.36279 shows it provable.
include('Axioms/GoedelVariantHOML3AndersonQuant-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess1, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mequiv @ (X @ Y)) @ (X1 @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/UniqueEss2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss2, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.UniqueEss2

% Status   : Open
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_UNK_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            The sources leave this statement open; the companion article
%            arXiv:2609.36279 shows it provable.
include('Axioms/GoedelVariantHOML3AndersonQuant-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess2, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ ((mleibeq_pred @ X) @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3inS4/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML3inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3inS4.Th3

% Status   : Open
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_UNK_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            The sources leave this statement open; the companion article
%            arXiv:2609.36279 shows it provable.
include('Axioms/GoedelVariantHOML3inS4-nt.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/UniqueEss1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss1, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.UniqueEss1

% Status   : Open
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_UNK_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            The sources leave this statement open; the companion article
%            arXiv:2609.36279 shows it provable.
include('Axioms/GoedelVariantHOML3poss-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess1, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mequiv @ (X @ Y)) @ (X1 @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/UniqueEss2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss2, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.UniqueEss2

% Status   : Open
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_UNK_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            The sources leave this statement open; the companion article
%            arXiv:2609.36279 shows it provable.
include('Axioms/GoedelVariantHOML3poss-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess2, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ ((mleibeq_pred @ X) @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3possInS4/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML3possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3possInS4.Th3

% Status   : Open
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_UNK_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            The sources leave this statement open; the companion article
%            arXiv:2609.36279 shows it provable.
include('Axioms/GoedelVariantHOML3possInS4-nt.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_ent @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_ent @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/UniqueEss2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss2, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.UniqueEss2

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/ScottVariantHOML-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess2, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ ((mleibeq_pred @ X) @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/UniqueEss2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss2, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.UniqueEss2

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/ScottVariantHOMLAndersonQuant-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess2, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ ((mprimeq_pred @ X) @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/ScottVariantHOMLinK/MC.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinK/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from ScottVariantHOMLinK
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinK.MC

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; no condition is imposed on the accessibility relation (modal logic K).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/ScottVariantHOMLinK-nt.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/ScottVariantHOMLinK/T3.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinK/T3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T3, from ScottVariantHOMLinK
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinK.T3

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; no condition is imposed on the accessibility relation (modal logic K).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/ScottVariantHOMLinK-nt.ax').
%--------------------------------------------------------------------------
thf(t3, conjecture, (mvalid @ (mbox @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/ScottVariantHOMLinS4/MC.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinS4/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from ScottVariantHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinS4.MC

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/ScottVariantHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/ScottVariantHOMLinS4/T3.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinS4/T3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T3, from ScottVariantHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinS4.T3

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/ScottVariantHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(t3, conjecture, (mvalid @ (mbox @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/UniqueEss2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss2, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.UniqueEss2

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/ScottVariantHOMLposs-nt.ax').
%--------------------------------------------------------------------------
thf(uniqueess2, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ ((mleibeq_pred @ X) @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLpossInS4/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from ScottVariantHOMLpossInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLpossInS4.MC

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/ScottVariantHOMLpossInS4-nt.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLpossInS4/T3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T3, from ScottVariantHOMLpossInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLpossInS4.T3

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/ScottVariantHOMLpossInS4-nt.ax').
%--------------------------------------------------------------------------
thf(t3, conjecture, (mvalid @ (mbox @ (mexists_ent @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOML/BarcanAct.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/BarcanAct.p
% Domain   : Philosophy (Ontological argument)
% Problem  : BarcanAct, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.BarcanAct

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOML-nt.ax').
%--------------------------------------------------------------------------
thf(barcanact, conjecture, (![P: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mforall_act @ (^[X: ent]: (mbox @ (P @ X))))) @ (mbox @ (mforall_act @ (^[X: ent]: (P @ X)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOML/ConvBarcanAct.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ConvBarcanAct.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ConvBarcanAct, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ConvBarcanAct

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOML-nt.ax').
%--------------------------------------------------------------------------
thf(convbarcanact, conjecture, (![P: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mbox @ (mforall_act @ (^[X: ent]: (P @ X))))) @ (mforall_act @ (^[X: ent]: (mbox @ (P @ X)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOML/EQBoolExt2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EQBoolExt2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EQBoolExt2, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EQBoolExt2

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOML-nt.ax').
%--------------------------------------------------------------------------
thf(eqboolext2, conjecture, (![X: (mu > $o)]: (![X1: (mu > $o)]: (mvalid @ ((mimplies @ ((mequiv @ X) @ X1)) @ ((mprimeq_prop @ X) @ X1)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOML/EmptyProperty4.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EmptyProperty4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyProperty4, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EmptyProperty4

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOML-nt.ax').
%--------------------------------------------------------------------------
thf(emptyproperty4, conjecture, (![P: (ent > (mu > $o))]: ((mvalid @ ((mprimneg_pred @ P) @ (^[X: ent]: mfalse))) => (mvalid @ (mexists_ent @ (^[X: ent]: (P @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOML/EmptyProperty5.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EmptyProperty5.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyProperty5, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EmptyProperty5

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOML-nt.ax').
%--------------------------------------------------------------------------
thf(emptyproperty5, conjecture, (![P: (ent > (mu > $o))]: ((mvalid @ ((mprimneg_pred @ P) @ (^[X: ent]: mfalse))) => (mvalid @ (mexists_act @ (^[X: ent]: (P @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOML/ExImActualist.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ExImActualist.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImActualist, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ExImActualist

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOML-nt.ax').
%--------------------------------------------------------------------------
thf(eximactualist, conjecture, (mvalid @ (mexists_act @ (^[X: ent]: mtrue)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOML/ExImActualist1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ExImActualist1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImActualist1, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ExImActualist1

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOML-nt.ax').
%--------------------------------------------------------------------------
thf(eximactualist1, conjecture, (mvalid @ (mexists_act @ (^[X: ent]: ((mprimeq_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOML/ExImActualist2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ExImActualist2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImActualist2, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ExImActualist2

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOML-nt.ax').
%--------------------------------------------------------------------------
thf(eximactualist2, conjecture, (mvalid @ (mexists_act @ (^[X: ent]: ((mleibeq_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOML/ExImActualist3.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ExImActualist3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImActualist3, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ExImActualist3

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOML-nt.ax').
%--------------------------------------------------------------------------
thf(eximactualist3, conjecture, (![T: ent]: (mvalid @ (mexists_act @ (^[X: ent]: ((mprimeq_ent @ X) @ T)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOML/ModalCollapse.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ModalCollapse.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ModalCollapse, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ModalCollapse

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOML-nt.ax').
%--------------------------------------------------------------------------
thf(modalcollapse, conjecture, (mvalid @ (mforall_prop @ (^[F: (mu > $o)]: ((mimplies @ F) @ (mbox @ F)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/BarcanAct.p
% Domain   : Philosophy (Ontological argument)
% Problem  : BarcanAct, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.BarcanAct

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(barcanact, conjecture, (![P: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mforall_act @ (^[X: ent]: (mbox @ (P @ X))))) @ (mbox @ (mforall_act @ (^[X: ent]: (P @ X)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ConvBarcanAct.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ConvBarcanAct, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ConvBarcanAct

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(convbarcanact, conjecture, (![P: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mbox @ (mforall_act @ (^[X: ent]: (P @ X))))) @ (mforall_act @ (^[X: ent]: (mbox @ (P @ X)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EQBoolExt2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EQBoolExt2, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EQBoolExt2

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(eqboolext2, conjecture, (![X: (mu > $o)]: (![X1: (mu > $o)]: (mvalid @ ((mimplies @ ((mequiv @ X) @ X1)) @ ((mprimeq_prop @ X) @ X1)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EmptyProperty4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyProperty4, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EmptyProperty4

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(emptyproperty4, conjecture, (![P: (ent > (mu > $o))]: ((mvalid @ ((mprimneg_pred @ P) @ (^[X: ent]: mfalse))) => (mvalid @ (mexists_ent @ (^[X: ent]: (P @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EmptyProperty5.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyProperty5, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EmptyProperty5

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(emptyproperty5, conjecture, (![P: (ent > (mu > $o))]: ((mvalid @ ((mprimneg_pred @ P) @ (^[X: ent]: mfalse))) => (mvalid @ (mexists_act @ (^[X: ent]: (P @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ExImActualist.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImActualist, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ExImActualist

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(eximactualist, conjecture, (mvalid @ (mexists_act @ (^[X: ent]: mtrue)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ExImActualist1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImActualist1, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ExImActualist1

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(eximactualist1, conjecture, (mvalid @ (mexists_act @ (^[X: ent]: ((mprimeq_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ExImActualist2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImActualist2, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ExImActualist2

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(eximactualist2, conjecture, (mvalid @ (mexists_act @ (^[X: ent]: ((mleibeq_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ExImActualist3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImActualist3, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ExImActualist3

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(eximactualist3, conjecture, (![T: ent]: (mvalid @ (mexists_act @ (^[X: ent]: ((mprimeq_ent @ X) @ T)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ModalCollapse.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ModalCollapse, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ModalCollapse

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(modalcollapse, conjecture, (mvalid @ (mforall_prop @ (^[F: (mu > $o)]: ((mimplies @ F) @ (mbox @ F)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/ax5.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ax5.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ax5, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ax5

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(ax5, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ (mdia @ X)) @ (mbox @ (mdia @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems-NonTheorems/TestsHOMLinS4/axB.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/axB.p
% Domain   : Philosophy (Ontological argument)
% Problem  : axB, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.axB

% Status   : CounterSatisfiable
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_CSA_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
%            This statement is NOT a theorem: the sources record a
%            nitpick countermodel for it.
include('Axioms/TestsHOMLinS4-nt.ax').
%--------------------------------------------------------------------------
thf(axb, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ (mdia @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/MC.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.MC

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/Monoevilism.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/Monoevilism.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Monoevilism, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.Monoevilism

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(monoevilism, conjecture, (![X: ent]: (![Y: ent]: (mvalid @ ((mimplies @ ((mand @ (evil @ X)) @ (evil @ Y))) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/NegOfEvil.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/NegOfEvil.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegOfEvil, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.NegOfEvil

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(negofevil, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((evil @ X) @ W) => (((X1 @ X) @ W) => ((mnot @ (p @ X1)) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/NegP.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/NegP.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegP, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.NegP

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(negp, conjecture, (![X: (ent > (mu > $o))]: (![W: mu]: ((![V: mu]: (((r @ W) @ V) => (![X3: ent]: (((existsat @ X3) @ V) => (((evil @ X3) @ V) => ((X @ X3) @ V)))))) => ((mnot @ (p @ X)) @ W))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/NegProps.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/NegProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegProps, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.NegProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(negprops, conjecture, (mvalid @ ((mand @ (mnot @ (p @ (^[X: ent]: mtrue)))) @ (mnot @ (p @ (^[X: ent]: ((mprimeq_ent @ X) @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/NisFilter.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/NisFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NisFilter, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.NisFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(nisfilter, conjecture, (mvalid @ (filter @ (^[X: (ent > (mu > $o))]: (mnot @ (p @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/NisUFilter.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/NisUFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NisUFilter, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.NisUFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(nisufilter, conjecture, (mvalid @ (ufilter @ (^[X: (ent > (mu > $o))]: (mnot @ (p @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/PosProps.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/PosProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosProps, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.PosProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(posprops, conjecture, (mvalid @ ((mand @ (p @ (^[X: ent]: mfalse))) @ (p @ (^[X: ent]: ((mprimneg_ent @ X) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/T1.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/T1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T1, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.T1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(t1, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mdia @ (mexists_act @ (^[X1: ent]: (X @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/T2.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/T2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T2, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.T2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(t2, conjecture, (mvalid @ (mdia @ (mexists_act @ (^[X: ent]: (evil @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/T3.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/T3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T3, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.T3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(t3, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (evil @ X)) @ ((ess @ evil) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/T4.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/T4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T4, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.T4

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(t4, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_act @ (^[X: ent]: (evil @ X))))) @ (mbox @ (mexists_act @ (^[Y: ent]: (evil @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/T5.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/T5.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T5, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.T5

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(t5, conjecture, (mvalid @ (mbox @ (mexists_act @ (^[X: ent]: (evil @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/EvilDerivable/UniqueEss1.p <==
%--------------------------------------------------------------------------
% File     : EvilDerivable/UniqueEss1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss1, from EvilDerivable
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : EvilDerivable.UniqueEss1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/EvilDerivable.ax').
%--------------------------------------------------------------------------
thf(uniqueess1, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mequiv @ (X @ Y)) @ (X1 @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML1
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML1
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1/EmptyEssL.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1/EmptyEssL.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyEssL, from GoedelVariantHOML1
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1.EmptyEssL

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1.ax').
%--------------------------------------------------------------------------
thf(emptyessl, conjecture, (![X: ent]: (mvalid @ ((ess @ (^[X1: ent]: mfalse)) @ X)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1/Inconsistency.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1/Inconsistency.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Inconsistency, from GoedelVariantHOML1
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1.Inconsistency

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1.ax').
%--------------------------------------------------------------------------
thf(inconsistency, conjecture, $false).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML1
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML1
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML1
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML1
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1.Th3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1AndersonQuant/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML1AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1AndersonQuant.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1AndersonQuant/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML1AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1AndersonQuant.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1AndersonQuant/EmptyEssL.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyEssL, from GoedelVariantHOML1AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1AndersonQuant.EmptyEssL

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(emptyessl, conjecture, (![X: ent]: (mvalid @ ((ess @ (^[X1: ent]: mfalse)) @ X)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1AndersonQuant/Inconsistency.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Inconsistency, from GoedelVariantHOML1AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1AndersonQuant.Inconsistency

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(inconsistency, conjecture, $false).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1AndersonQuant/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML1AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1AndersonQuant.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1AndersonQuant/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1AndersonQuant/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML1AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1AndersonQuant.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1AndersonQuant/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1AndersonQuant/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML1AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1AndersonQuant.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1AndersonQuant/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1AndersonQuant/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML1AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1AndersonQuant.Th3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1inS4/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1inS4/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML1inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1inS4.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1inS4.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1inS4/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1inS4/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML1inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1inS4.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1inS4.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1inS4/EmptyEssL.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1inS4/EmptyEssL.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyEssL, from GoedelVariantHOML1inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1inS4.EmptyEssL

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1inS4.ax').
%--------------------------------------------------------------------------
thf(emptyessl, conjecture, (![X: ent]: (mvalid @ ((ess @ (^[X1: ent]: mfalse)) @ X)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1inS4/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1inS4/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML1inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1inS4.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1inS4.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1inS4/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1inS4/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML1inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1inS4.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1inS4.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1inS4/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1inS4/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML1inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1inS4.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1inS4.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1inS4/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1inS4/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML1inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1inS4.Th3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1inS4.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1poss/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1poss/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML1poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1poss.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1poss.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1poss/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1poss/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML1poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1poss.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1poss.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1poss/EmptyEssL.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1poss/EmptyEssL.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyEssL, from GoedelVariantHOML1poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1poss.EmptyEssL

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1poss.ax').
%--------------------------------------------------------------------------
thf(emptyessl, conjecture, (![X: ent]: (mvalid @ ((ess @ (^[X1: ent]: mfalse)) @ X)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1poss/Inconsistency.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1poss/Inconsistency.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Inconsistency, from GoedelVariantHOML1poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1poss.Inconsistency

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1poss.ax').
%--------------------------------------------------------------------------
thf(inconsistency, conjecture, $false).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1poss/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1poss/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML1poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1poss.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1poss.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1poss/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1poss/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML1poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1poss.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1poss.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1poss/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1poss/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML1poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1poss.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1poss.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_ent @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML1poss/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML1poss/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML1poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML1poss.Th3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML1poss.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_ent @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_ent @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/L.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/L.p
% Domain   : Philosophy (Ontological argument)
% Problem  : L, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.L

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(l, conjecture, (mvalid @ (p @ g))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/MC.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.MC

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/Monotheism.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/Monotheism.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Monotheism, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.Monotheism

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(monotheism, conjecture, (![X: ent]: (![Y: ent]: (mvalid @ ((mimplies @ ((mand @ (g @ X)) @ (g @ Y))) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/NegProps.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/NegProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegProps, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.NegProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(negprops, conjecture, (mvalid @ ((mand @ (mnot @ (p @ (^[X: ent]: mfalse)))) @ (mnot @ (p @ (^[X: ent]: ((mprimneg_ent @ X) @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/PisFilter.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/PisFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisFilter, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.PisFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(pisfilter, conjecture, (mvalid @ (filter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/PisUFilter.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/PisUFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisUFilter, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.PisUFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(pisufilter, conjecture, (mvalid @ (ufilter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/PosProps_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/PosProps_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosProps', from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.PosProps'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(posprops_prime, conjecture, (mvalid @ ((mand @ (p @ (^[X: ent]: mtrue))) @ (p @ (^[X: ent]: ((mprimeq_ent @ X) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/PosTop.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/PosTop.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosTop, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.PosTop

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(postop, conjecture, (![W: mu]: ((p @ (^[X: ent]: mtrue)) @ W))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.Th3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/Th4.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/Th4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th4, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.Th4

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(th4, conjecture, (mvalid @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/Th5.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/Th5.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th5, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.Th5

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(th5, conjecture, (mvalid @ (mbox @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/UniqueEss1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/UniqueEss1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss1, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.UniqueEss1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(uniqueess1, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mequiv @ (X @ Y)) @ (X1 @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2/UniqueEss3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2/UniqueEss3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss3, from GoedelVariantHOML2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2.UniqueEss3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2.ax').
%--------------------------------------------------------------------------
thf(uniqueess3, conjecture, (![X: (ent > (mu > $o))]: (![X1: ent]: (mvalid @ ((mimplies @ ((ess @ X) @ X1)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ ((mleibeq_ent @ Y) @ X1)))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/L.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/L.p
% Domain   : Philosophy (Ontological argument)
% Problem  : L, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.L

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(l, conjecture, (mvalid @ (p @ g))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/MC.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.MC

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/Monotheism.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Monotheism, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.Monotheism

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(monotheism, conjecture, (![X: ent]: (![Y: ent]: (mvalid @ ((mimplies @ ((mand @ (g @ X)) @ (g @ Y))) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/NegProps.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/NegProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegProps, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.NegProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(negprops, conjecture, (mvalid @ ((mand @ (mnot @ (p @ (^[X: ent]: mfalse)))) @ (mnot @ (p @ (^[X: ent]: ((mprimneg_ent @ X) @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/PisFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisFilter, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.PisFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(pisfilter, conjecture, (mvalid @ (filter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/PisUFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisUFilter, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.PisUFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(pisufilter, conjecture, (mvalid @ (ufilter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/PosProps_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosProps', from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.PosProps'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(posprops_prime, conjecture, (mvalid @ ((mand @ (p @ (^[X: ent]: mtrue))) @ (p @ (^[X: ent]: ((mprimeq_ent @ X) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/PosTop.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/PosTop.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosTop, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.PosTop

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(postop, conjecture, (![W: mu]: ((p @ (^[X: ent]: mtrue)) @ W))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.Th3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/Th4.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/Th4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th4, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.Th4

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th4, conjecture, (mvalid @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/Th5.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/Th5.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th5, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.Th5

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th5, conjecture, (mvalid @ (mbox @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/UniqueEss1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss1, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.UniqueEss1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(uniqueess1, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mequiv @ (X @ Y)) @ (X1 @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2AndersonQuant/UniqueEss3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss3, from GoedelVariantHOML2AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2AndersonQuant.UniqueEss3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(uniqueess3, conjecture, (![X: (ent > (mu > $o))]: (![X1: ent]: (mvalid @ ((mimplies @ ((ess @ X) @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ ((mleibeq_ent @ Y) @ X1)))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2inS4/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2inS4/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML2inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2inS4.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2inS4.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2inS4/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2inS4/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML2inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2inS4.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2inS4.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2inS4/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2inS4/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML2inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2inS4.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2inS4.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2inS4/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2inS4/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML2inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2inS4.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2inS4.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2inS4/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2inS4/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML2inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2inS4.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2inS4.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/L.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/L.p
% Domain   : Philosophy (Ontological argument)
% Problem  : L, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.L

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(l, conjecture, (mvalid @ (p @ g))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/MC.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.MC

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/Monotheism.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/Monotheism.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Monotheism, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.Monotheism

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(monotheism, conjecture, (![X: ent]: (![Y: ent]: (mvalid @ ((mimplies @ ((mand @ (g @ X)) @ (g @ Y))) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/NegProps.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/NegProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegProps, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.NegProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(negprops, conjecture, (mvalid @ ((mand @ (mnot @ (p @ (^[X: ent]: mfalse)))) @ (mnot @ (p @ (^[X: ent]: ((mprimneg_ent @ X) @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/PisFilterP.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/PisFilterP.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisFilterP, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.PisFilterP

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(pisfilterp, conjecture, (mvalid @ (filterp @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/PisUFilterP.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/PisUFilterP.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisUFilterP, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.PisUFilterP

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(pisufilterp, conjecture, (mvalid @ (ufilterp @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/PosProps_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/PosProps_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosProps', from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.PosProps'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(posprops_prime, conjecture, (mvalid @ ((mand @ (p @ (^[X: ent]: mtrue))) @ (p @ (^[X: ent]: ((mprimeq_ent @ X) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/PosTop.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/PosTop.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosTop, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.PosTop

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(postop, conjecture, (![W: mu]: ((p @ (^[X: ent]: mtrue)) @ W))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_ent @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.Th3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_ent @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_ent @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/Th4.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/Th4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th4, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.Th4

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(th4, conjecture, (mvalid @ (mdia @ (mexists_ent @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/Th5.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/Th5.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th5, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.Th5

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(th5, conjecture, (mvalid @ (mbox @ (mexists_ent @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/UniqueEss1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/UniqueEss1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss1, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.UniqueEss1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(uniqueess1, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mequiv @ (X @ Y)) @ (X1 @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2poss/UniqueEss3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2poss/UniqueEss3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss3, from GoedelVariantHOML2poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2poss.UniqueEss3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2poss.ax').
%--------------------------------------------------------------------------
thf(uniqueess3, conjecture, (![X: (ent > (mu > $o))]: (![X1: ent]: (mvalid @ ((mimplies @ ((ess @ X) @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ ((mleibeq_ent @ Y) @ X1)))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2possInS4/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML2possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2possInS4.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2possInS4.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2possInS4/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML2possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2possInS4.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2possInS4.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2possInS4/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2possInS4/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML2possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2possInS4.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2possInS4.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2possInS4/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2possInS4/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML2possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2possInS4.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2possInS4.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML2possInS4/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML2possInS4/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML2possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML2possInS4.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML2possInS4.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_ent @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/GNonempty.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/GNonempty.p
% Domain   : Philosophy (Ontological argument)
% Problem  : GNonempty, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.GNonempty

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(gnonempty, conjecture, (![W: mu]: (g != (^[X: ent]: mfalse)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/L.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/L.p
% Domain   : Philosophy (Ontological argument)
% Problem  : L, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.L

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(l, conjecture, (mvalid @ (p @ g))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/MC.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.MC

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/Monotheism.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/Monotheism.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Monotheism, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.Monotheism

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(monotheism, conjecture, (![X: ent]: (![Y: ent]: (mvalid @ ((mimplies @ ((mand @ (g @ X)) @ (g @ Y))) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/NegProps.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/NegProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegProps, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.NegProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(negprops, conjecture, (mvalid @ ((mand @ (mnot @ (p @ (^[X: ent]: mfalse)))) @ (mnot @ (p @ (^[X: ent]: ((mprimneg_ent @ X) @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/PisFilter.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/PisFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisFilter, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.PisFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(pisfilter, conjecture, (mvalid @ (filter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/PisUFilter.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/PisUFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisUFilter, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.PisUFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(pisufilter, conjecture, (mvalid @ (ufilter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/PosIncl.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/PosIncl.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosIncl, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.PosIncl

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(posincl, conjecture, (![X: (ent > (mu > $o))]: (![W: mu]: ((![V: mu]: (((r @ W) @ V) => (![X3: ent]: (((existsat @ X3) @ V) => (((g @ X3) @ V) => ((X @ X3) @ V)))))) => ((p @ X) @ W))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/PosProps_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/PosProps_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosProps', from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.PosProps'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(posprops_prime, conjecture, (mvalid @ ((mand @ (p @ (^[X: ent]: mtrue))) @ (p @ (^[X: ent]: ((mprimeq_ent @ X) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.Th3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/Th4.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/Th4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th4, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.Th4

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(th4, conjecture, (mvalid @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/Th5.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/Th5.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th5, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.Th5

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(th5, conjecture, (mvalid @ (mbox @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3/UniqueEss3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3/UniqueEss3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss3, from GoedelVariantHOML3
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3.UniqueEss3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3.ax').
%--------------------------------------------------------------------------
thf(uniqueess3, conjecture, (![X: (ent > (mu > $o))]: (![X1: ent]: (mvalid @ ((mimplies @ ((ess @ X) @ X1)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ ((mleibeq_ent @ Y) @ X1)))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/GNonempty.p
% Domain   : Philosophy (Ontological argument)
% Problem  : GNonempty, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.GNonempty

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(gnonempty, conjecture, (![W: mu]: (g != (^[X: ent]: mfalse)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/L.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/L.p
% Domain   : Philosophy (Ontological argument)
% Problem  : L, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.L

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(l, conjecture, (mvalid @ (p @ g))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/MC.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.MC

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/Monotheism.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Monotheism, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.Monotheism

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(monotheism, conjecture, (![X: ent]: (![Y: ent]: (mvalid @ ((mimplies @ ((mand @ (g @ X)) @ (g @ Y))) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/NegProps.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/NegProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegProps, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.NegProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(negprops, conjecture, (mvalid @ ((mand @ (mnot @ (p @ (^[X: ent]: mfalse)))) @ (mnot @ (p @ (^[X: ent]: ((mprimneg_ent @ X) @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/PisFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisFilter, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.PisFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(pisfilter, conjecture, (mvalid @ (filter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/PisUFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisUFilter, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.PisUFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(pisufilter, conjecture, (mvalid @ (ufilter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/PosIncl.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosIncl, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.PosIncl

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(posincl, conjecture, (![X: (ent > (mu > $o))]: (![W: mu]: ((![V: mu]: (((r @ W) @ V) => (![X3: ent]: (((g @ X3) @ V) => ((X @ X3) @ V))))) => ((p @ X) @ W))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/PosProps_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosProps', from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.PosProps'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(posprops_prime, conjecture, (mvalid @ ((mand @ (p @ (^[X: ent]: mtrue))) @ (p @ (^[X: ent]: ((mprimeq_ent @ X) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.Th3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/Th4.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/Th4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th4, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.Th4

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th4, conjecture, (mvalid @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/Th5.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/Th5.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th5, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.Th5

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(th5, conjecture, (mvalid @ (mbox @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3AndersonQuant/UniqueEss3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss3, from GoedelVariantHOML3AndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3AndersonQuant.UniqueEss3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3AndersonQuant.ax').
%--------------------------------------------------------------------------
thf(uniqueess3, conjecture, (![X: (ent > (mu > $o))]: (![X1: ent]: (mvalid @ ((mimplies @ ((ess @ X) @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ ((mleibeq_ent @ Y) @ X1)))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3inS4/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3inS4/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML3inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3inS4.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3inS4.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3inS4/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3inS4/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML3inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3inS4.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3inS4.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3inS4/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3inS4/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML3inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3inS4.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3inS4.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3inS4/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3inS4/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML3inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3inS4.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3inS4.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3inS4/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3inS4/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML3inS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3inS4.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3inS4.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_act @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/GNonempty.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/GNonempty.p
% Domain   : Philosophy (Ontological argument)
% Problem  : GNonempty, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.GNonempty

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(gnonempty, conjecture, (![W: mu]: (g != (^[X: ent]: mfalse)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/L.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/L.p
% Domain   : Philosophy (Ontological argument)
% Problem  : L, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.L

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(l, conjecture, (mvalid @ (p @ g))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/MC.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.MC

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/Monotheism.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/Monotheism.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Monotheism, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.Monotheism

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(monotheism, conjecture, (![X: ent]: (![Y: ent]: (mvalid @ ((mimplies @ ((mand @ (g @ X)) @ (g @ Y))) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/NegProps.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/NegProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegProps, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.NegProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(negprops, conjecture, (mvalid @ ((mand @ (mnot @ (p @ (^[X: ent]: mfalse)))) @ (mnot @ (p @ (^[X: ent]: ((mprimneg_ent @ X) @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/PisFilterP.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/PisFilterP.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisFilterP, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.PisFilterP

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(pisfilterp, conjecture, (mvalid @ (filterp @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/PisUFilterP.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/PisUFilterP.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisUFilterP, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.PisUFilterP

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(pisufilterp, conjecture, (mvalid @ (ufilterp @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/PosIncl.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/PosIncl.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosIncl, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.PosIncl

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(posincl, conjecture, (![X: (ent > (mu > $o))]: (![W: mu]: ((![V: mu]: (((r @ W) @ V) => (![X3: ent]: (((g @ X3) @ V) => ((X @ X3) @ V))))) => ((p @ X) @ W))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/PosProps_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/PosProps_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosProps', from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.PosProps'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(posprops_prime, conjecture, (mvalid @ ((mand @ (p @ (^[X: ent]: mtrue))) @ (p @ (^[X: ent]: ((mprimeq_ent @ X) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_ent @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/Th3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/Th3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th3, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.Th3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(th3, conjecture, (mvalid @ ((mimplies @ (mdia @ (mexists_ent @ (^[X: ent]: (g @ X))))) @ (mbox @ (mexists_ent @ (^[Y: ent]: (g @ Y))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/Th4.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/Th4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th4, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.Th4

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(th4, conjecture, (mvalid @ (mdia @ (mexists_ent @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/Th5.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/Th5.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th5, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.Th5

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(th5, conjecture, (mvalid @ (mbox @ (mexists_ent @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3poss/UniqueEss3.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3poss/UniqueEss3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss3, from GoedelVariantHOML3poss
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3poss.UniqueEss3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3poss.ax').
%--------------------------------------------------------------------------
thf(uniqueess3, conjecture, (![X: (ent > (mu > $o))]: (![X1: ent]: (mvalid @ ((mimplies @ ((ess @ X) @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ ((mleibeq_ent @ Y) @ X1)))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3possInS4/Ax2a_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2a', from GoedelVariantHOML3possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3possInS4.Ax2a'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3possInS4.ax').
%--------------------------------------------------------------------------
thf(ax2a_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mequiv @ (mnot @ (p @ X))) @ (p @ (mnegpred @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3possInS4/Ax2b_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Ax2b', from GoedelVariantHOML3possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3possInS4.Ax2b'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3possInS4.ax').
%--------------------------------------------------------------------------
thf(ax2b_prime, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mnot @ (p @ X))) @ (mbox @ (mnot @ (p @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3possInS4/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3possInS4/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from GoedelVariantHOML3possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3possInS4.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3possInS4.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3possInS4/Th1.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3possInS4/Th1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th1, from GoedelVariantHOML3possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3possInS4.Th1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3possInS4.ax').
%--------------------------------------------------------------------------
thf(th1, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/GoedelVariantHOML3possInS4/Th2.p <==
%--------------------------------------------------------------------------
% File     : GoedelVariantHOML3possInS4/Th2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Th2, from GoedelVariantHOML3possInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : GoedelVariantHOML3possInS4.Th2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/GoedelVariantHOML3possInS4.ax').
%--------------------------------------------------------------------------
thf(th2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ (mbox @ (mexists_ent @ (^[Y: ent]: (g @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/Coro.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/Coro.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Coro, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.Coro

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(coro, conjecture, (mvalid @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/MC.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.MC

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/Monotheism.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/Monotheism.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Monotheism, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.Monotheism

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(monotheism, conjecture, (![X: ent]: (![Y: ent]: (mvalid @ ((mimplies @ ((mand @ (g @ X)) @ (g @ Y))) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/NegProps.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/NegProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegProps, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.NegProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(negprops, conjecture, (mvalid @ ((mand @ (mnot @ (p @ (^[X: ent]: mfalse)))) @ (mnot @ (p @ (^[X: ent]: ((mprimneg_ent @ X) @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/PisFilter.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/PisFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisFilter, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.PisFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(pisfilter, conjecture, (mvalid @ (filter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/PisUFilter.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/PisUFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisUFilter, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.PisUFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(pisufilter, conjecture, (mvalid @ (ufilter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/Pos.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/Pos.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Pos, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.Pos

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(pos, conjecture, (![X: (ent > (mu > $o))]: (![W: mu]: ((![V: mu]: (((r @ W) @ V) => (![X3: ent]: (((existsat @ X3) @ V) => (((g @ X3) @ V) => ((X @ X3) @ V)))))) => ((p @ X) @ W))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/PosProps.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/PosProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosProps, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.PosProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(posprops, conjecture, (mvalid @ ((mand @ (p @ (^[X: ent]: mtrue))) @ (p @ (^[X: ent]: ((mprimeq_ent @ X) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/T1.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/T1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T1, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.T1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(t1, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mdia @ (mexists_act @ (^[X1: ent]: (X @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/T2.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/T2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T2, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.T2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(t2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/T3.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/T3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T3, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.T3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(t3, conjecture, (mvalid @ (mbox @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/UniqueEss1.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/UniqueEss1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss1, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.UniqueEss1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(uniqueess1, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mequiv @ (X @ Y)) @ (X1 @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOML/UniqueEss3.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOML/UniqueEss3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss3, from ScottVariantHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOML.UniqueEss3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOML.ax').
%--------------------------------------------------------------------------
thf(uniqueess3, conjecture, (![X: (ent > (mu > $o))]: (![X1: ent]: (mvalid @ ((mimplies @ ((ess @ X) @ X1)) @ (mbox @ (mforall_act @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ ((mleibeq_ent @ Y) @ X1)))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/Coro.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/Coro.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Coro, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.Coro

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(coro, conjecture, (mvalid @ (mdia @ (mexists_ent @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/MC.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.MC

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/Monotheism.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/Monotheism.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Monotheism, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.Monotheism

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(monotheism, conjecture, (![X: ent]: (![Y: ent]: (mvalid @ ((mimplies @ ((mand @ (g @ X)) @ (g @ Y))) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/NegProps.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/NegProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegProps, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.NegProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(negprops, conjecture, (mvalid @ ((mand @ (mnot @ (p @ (^[X: ent]: mfalse)))) @ (mnot @ (p @ (^[X: ent]: ((mprimneg_ent @ X) @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/PisFilter.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/PisFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisFilter, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.PisFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(pisfilter, conjecture, (mvalid @ (filter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/PisUFilter.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisUFilter, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.PisUFilter

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(pisufilter, conjecture, (mvalid @ (ufilter @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/Pos.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/Pos.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Pos, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.Pos

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(pos, conjecture, (![X: (ent > (mu > $o))]: (![W: mu]: ((![V: mu]: (((r @ W) @ V) => (![X3: ent]: (((g @ X3) @ V) => ((X @ X3) @ V))))) => ((p @ X) @ W))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/PosProps.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/PosProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosProps, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.PosProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(posprops, conjecture, (mvalid @ ((mand @ (p @ (^[X: ent]: mtrue))) @ (p @ (^[X: ent]: ((mprimeq_ent @ X) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/T1.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/T1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T1, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.T1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(t1, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mdia @ (mexists_ent @ (^[X1: ent]: (X @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/T2.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/T2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T2, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.T2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(t2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/T3.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/T3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T3, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.T3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(t3, conjecture, (mvalid @ (mbox @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/UniqueEss1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss1, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.UniqueEss1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(uniqueess1, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mequiv @ (X @ Y)) @ (X1 @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLAndersonQuant/UniqueEss3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss3, from ScottVariantHOMLAndersonQuant
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLAndersonQuant.UniqueEss3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLAndersonQuant.ax').
%--------------------------------------------------------------------------
thf(uniqueess3, conjecture, (![X: (ent > (mu > $o))]: (![X1: ent]: (mvalid @ ((mimplies @ ((ess @ X) @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ ((mleibeq_ent @ Y) @ X1)))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLinK/Coro.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinK/Coro.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Coro, from ScottVariantHOMLinK
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinK.Coro

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; no condition is imposed on the accessibility relation (modal logic K).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLinK.ax').
%--------------------------------------------------------------------------
thf(coro, conjecture, (mvalid @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLinK/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinK/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from ScottVariantHOMLinK
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinK.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; no condition is imposed on the accessibility relation (modal logic K).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLinK.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLinK/T1.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinK/T1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T1, from ScottVariantHOMLinK
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinK.T1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; no condition is imposed on the accessibility relation (modal logic K).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLinK.ax').
%--------------------------------------------------------------------------
thf(t1, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mdia @ (mexists_act @ (^[X1: ent]: (X @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLinK/T2.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinK/T2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T2, from ScottVariantHOMLinK
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinK.T2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; no condition is imposed on the accessibility relation (modal logic K).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLinK.ax').
%--------------------------------------------------------------------------
thf(t2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLinS4/Coro.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinS4/Coro.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Coro, from ScottVariantHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinS4.Coro

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(coro, conjecture, (mvalid @ (mdia @ (mexists_act @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLinS4/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinS4/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from ScottVariantHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinS4.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLinS4/T1.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinS4/T1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T1, from ScottVariantHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinS4.T1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(t1, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mdia @ (mexists_act @ (^[X1: ent]: (X @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLinS4/T2.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLinS4/T2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T2, from ScottVariantHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLinS4.T2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(t2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/Coro.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/Coro.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Coro, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.Coro

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(coro, conjecture, (mvalid @ (mdia @ (mexists_ent @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/MC.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/MC.p
% Domain   : Philosophy (Ontological argument)
% Problem  : MC, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.MC

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(mc, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/Monotheism.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/Monotheism.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Monotheism, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.Monotheism

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(monotheism, conjecture, (![X: ent]: (![Y: ent]: (mvalid @ ((mimplies @ ((mand @ (g @ X)) @ (g @ Y))) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/NegProps.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/NegProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NegProps, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.NegProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(negprops, conjecture, (mvalid @ ((mand @ (mnot @ (p @ (^[X: ent]: mfalse)))) @ (mnot @ (p @ (^[X: ent]: ((mprimneg_ent @ X) @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/PisFilterP.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/PisFilterP.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisFilterP, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.PisFilterP

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(pisfilterp, conjecture, (mvalid @ (filterp @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/PisUFilterP.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/PisUFilterP.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PisUFilterP, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.PisUFilterP

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(pisufilterp, conjecture, (mvalid @ (ufilterp @ p))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/Pos.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/Pos.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Pos, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.Pos

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(pos, conjecture, (![X: (ent > (mu > $o))]: (![W: mu]: ((![V: mu]: (((r @ W) @ V) => (![X3: ent]: (((g @ X3) @ V) => ((X @ X3) @ V))))) => ((p @ X) @ W))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/PosProps.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/PosProps.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosProps, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.PosProps

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(posprops, conjecture, (mvalid @ ((mand @ (p @ (^[X: ent]: mtrue))) @ (p @ (^[X: ent]: ((mprimeq_ent @ X) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/T1.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/T1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T1, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.T1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(t1, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mdia @ (mexists_ent @ (^[X1: ent]: (X @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/T2.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/T2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T2, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.T2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(t2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/T3.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/T3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T3, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.T3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(t3, conjecture, (mvalid @ (mbox @ (mexists_ent @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/UniqueEss1.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/UniqueEss1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss1, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.UniqueEss1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(uniqueess1, conjecture, (![X: (ent > (mu > $o))]: (![X1: (ent > (mu > $o))]: (![X2: ent]: (mvalid @ ((mimplies @ ((mand @ ((ess @ X) @ X2)) @ ((ess @ X1) @ X2))) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mequiv @ (X @ Y)) @ (X1 @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLposs/UniqueEss3.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLposs/UniqueEss3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : UniqueEss3, from ScottVariantHOMLposs
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLposs.UniqueEss3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLposs.ax').
%--------------------------------------------------------------------------
thf(uniqueess3, conjecture, (![X: (ent > (mu > $o))]: (![X1: ent]: (mvalid @ ((mimplies @ ((ess @ X) @ X1)) @ (mbox @ (mforall_ent @ (^[Y: ent]: ((mimplies @ (X @ Y)) @ ((mleibeq_ent @ Y) @ X1)))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLpossInS4/Coro.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLpossInS4/Coro.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Coro, from ScottVariantHOMLpossInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLpossInS4.Coro

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLpossInS4.ax').
%--------------------------------------------------------------------------
thf(coro, conjecture, (mvalid @ (mdia @ (mexists_ent @ (^[X: ent]: (g @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLpossInS4/PosOfGod.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLpossInS4/PosOfGod.p
% Domain   : Philosophy (Ontological argument)
% Problem  : PosOfGod, from ScottVariantHOMLpossInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLpossInS4.PosOfGod

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLpossInS4.ax').
%--------------------------------------------------------------------------
thf(posofgod, conjecture, (![X: ent]: (![X1: (ent > (mu > $o))]: (![W: mu]: (((g @ X) @ W) => (((X1 @ X) @ W) => ((p @ X1) @ W))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLpossInS4/T1.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLpossInS4/T1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T1, from ScottVariantHOMLpossInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLpossInS4.T1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLpossInS4.ax').
%--------------------------------------------------------------------------
thf(t1, conjecture, (![X: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (p @ X)) @ (mdia @ (mexists_ent @ (^[X1: ent]: (X @ X1)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ScottVariantHOMLpossInS4/T2.p <==
%--------------------------------------------------------------------------
% File     : ScottVariantHOMLpossInS4/T2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : T2, from ScottVariantHOMLpossInS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ScottVariantHOMLpossInS4.T2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/ScottVariantHOMLpossInS4.ax').
%--------------------------------------------------------------------------
thf(t2, conjecture, (![X: ent]: (mvalid @ ((mimplies @ (g @ X)) @ ((ess @ g) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/SurjectiveCantor/SurjectiveCantor.p <==
%--------------------------------------------------------------------------
% File     : SurjectiveCantor/SurjectiveCantor.p
% Domain   : Philosophy (Ontological argument)
% Problem  : SurjectiveCantor, from SurjectiveCantor
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : SurjectiveCantor.SurjectiveCantor

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/SurjectiveCantor.ax').
%--------------------------------------------------------------------------
thf(surjectivecantor, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(~ (?[G: (ent > (ent > $o))]: (![F: (ent > $o)]: (?[X: ent]: ((G @ X) = F)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/SurjectiveCantor/SurjectiveCantor_prime.p <==
%--------------------------------------------------------------------------
% File     : SurjectiveCantor/SurjectiveCantor_prime.p
% Domain   : Philosophy (Ontological argument)
% Problem  : SurjectiveCantor', from SurjectiveCantor
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : SurjectiveCantor.SurjectiveCantor'

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/SurjectiveCantor.ax').
%--------------------------------------------------------------------------
thf(surjectivecantor_prime, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(~ (?[G: (ent > (ent > $o))]: (![F: (ent > $o)]: (?[X: ent]: ((G @ X) = F)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/SurjectiveCantor/noFixpoint.p <==
%--------------------------------------------------------------------------
% File     : SurjectiveCantor/noFixpoint.p
% Domain   : Philosophy (Ontological argument)
% Problem  : noFixpoint, from SurjectiveCantor
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : SurjectiveCantor.noFixpoint

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/SurjectiveCantor.ax').
%--------------------------------------------------------------------------
thf(nofixpoint, conjecture, (![P: $o]: ((P = (~ (P))) => $false))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/BarcanPoss.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/BarcanPoss.p
% Domain   : Philosophy (Ontological argument)
% Problem  : BarcanPoss, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.BarcanPoss

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(barcanposs, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![P: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mforall_ent @ (^[X: ent]: (mbox @ (P @ X))))) @ (mbox @ (mforall_ent @ (^[X: ent]: (P @ X)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/Comprehension1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/Comprehension1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Comprehension1, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.Comprehension1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(comprehension1, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![A: (mu > $o)]: (mvalid @ (mexists_pred @ (^[F: (ent > (mu > $o))]: (mforall_ent @ (^[X: ent]: ((mequiv @ (F @ X)) @ A)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/Comprehension2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/Comprehension2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Comprehension2, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.Comprehension2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(comprehension2, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![A1: (ent > (mu > $o))]: (mvalid @ (mexists_pred @ (^[F: (ent > (mu > $o))]: (mforall_ent @ (^[X: ent]: ((mequiv @ (F @ X)) @ (A1 @ X))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/Comprehension3.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/Comprehension3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Comprehension3, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.Comprehension3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(comprehension3, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![A2: (ent > (ent > (mu > $o)))]: (mvalid @ (mexists_pred2 @ (^[F: (ent > (ent > (mu > $o)))]: (mforall_ent @ (^[X: ent]: (mforall_ent @ (^[Y: ent]: ((mequiv @ ((F @ X) @ Y)) @ ((A2 @ X) @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/ConvBarcanPoss.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ConvBarcanPoss.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ConvBarcanPoss, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ConvBarcanPoss

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(convbarcanposs, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![P: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mbox @ (mforall_ent @ (^[X: ent]: (P @ X))))) @ (mforall_ent @ (^[X: ent]: (mbox @ (P @ X)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/EQBoolExt1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EQBoolExt1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EQBoolExt1, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EQBoolExt1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eqboolext1, conjecture, (![X: (mu > $o)]: (![X1: (mu > $o)]: (mvalid @ ((mimplies @ ((mprimeq_prop @ X) @ X1)) @ ((mequiv @ X) @ X1)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/EQBoolExt3.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EQBoolExt3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EQBoolExt3, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EQBoolExt3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eqboolext3, conjecture, (![X: (mu > $o)]: (![X1: (mu > $o)]: ((mvalid @ ((mequiv @ X) @ X1)) => (mvalid @ ((mprimeq_prop @ X) @ X1)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/EQCong.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EQCong.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EQCong, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EQCong

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eqcong, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![X: ent]: (![Y: ent]: (![F: (ent > ent)]: (mvalid @ ((mimplies @ ((mprimeq_ent @ X) @ Y)) @ ((mprimeq_ent @ (F @ X)) @ (F @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/EQFuncExt.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EQFuncExt.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EQFuncExt, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EQFuncExt

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eqfuncext, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![P: (ent > (mu > $o))]: (![Q: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mprimeq_pred @ P) @ Q)) @ (mforall_ent @ (^[X: ent]: ((mprimeq_prop @ (P @ X)) @ (Q @ X))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/EmptyProperty2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EmptyProperty2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyProperty2, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EmptyProperty2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(emptyproperty2, conjecture, (![P: (ent > (mu > $o))]: ((mvalid @ (mexists_ent @ (^[X: ent]: (P @ X)))) => (mvalid @ ((mprimneg_pred @ P) @ (^[X: ent]: mfalse)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/EmptyProperty3.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EmptyProperty3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyProperty3, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EmptyProperty3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(emptyproperty3, conjecture, (![P: (ent > (mu > $o))]: ((mvalid @ (mexists_act @ (^[X: ent]: (P @ X)))) => (mvalid @ ((mprimneg_pred @ P) @ (^[X: ent]: mfalse)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/EmptyPropertyAndSelfDifference.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EmptyPropertyAndSelfDifference.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyPropertyAndSelfDifference, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EmptyPropertyAndSelfDifference

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(emptypropertyandselfdifference, conjecture, (mvalid @ ((mprimeq_pred @ (^[X: ent]: mfalse)) @ (^[X: ent]: ((mprimneg_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/EqPrimLeib.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EqPrimLeib.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EqPrimLeib, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EqPrimLeib

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eqprimleib, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![X: ent]: (![Y: ent]: (mvalid @ ((mequiv @ ((mprimeq_ent @ X) @ Y)) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/EqRefl.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EqRefl.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EqRefl, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EqRefl

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eqrefl, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![X: ent]: (mvalid @ ((mprimeq_ent @ X) @ X)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/EqSym.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EqSym.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EqSym, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EqSym

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eqsym, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![X: ent]: (![Y: ent]: (mvalid @ ((mequiv @ ((mprimeq_ent @ X) @ Y)) @ ((mprimeq_ent @ Y) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/EqTrans.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/EqTrans.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EqTrans, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.EqTrans

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eqtrans, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![X: ent]: (![Y: ent]: (![Z: ent]: (mvalid @ ((mimplies @ ((mand @ ((mprimeq_ent @ X) @ Y)) @ ((mprimeq_ent @ Y) @ Z))) @ ((mprimeq_ent @ X) @ Z))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/ExImPossibilist.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ExImPossibilist.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImPossibilist, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ExImPossibilist

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eximpossibilist, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(mvalid @ (mexists_ent @ (^[X: ent]: mtrue)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/ExImPossibilist1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ExImPossibilist1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImPossibilist1, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ExImPossibilist1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eximpossibilist1, conjecture, (mvalid @ (mexists_ent @ (^[X: ent]: ((mprimeq_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/ExImPossibilist2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ExImPossibilist2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImPossibilist2, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ExImPossibilist2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eximpossibilist2, conjecture, (mvalid @ (mexists_ent @ (^[X: ent]: ((mleibeq_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/ExImPossibilist3.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ExImPossibilist3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImPossibilist3, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ExImPossibilist3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eximpossibilist3, conjecture, (![T: ent]: (mvalid @ (mexists_ent @ (^[X: ent]: ((mprimeq_ent @ X) @ T)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/ExImPossibilist4.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ExImPossibilist4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImPossibilist4, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ExImPossibilist4

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(eximpossibilist4, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![T: ent]: (mvalid @ (mexists_ent @ (^[X: ent]: ((mleibeq_ent @ X) @ T)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/Hilbert_A1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/Hilbert_A1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Hilbert_A1, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.Hilbert_A1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(hilbert_a1, conjecture, (![A: (mu > $o)]: (![B: (mu > $o)]: (mvalid @ ((mimplies @ A) @ ((mimplies @ B) @ A)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/Hilbert_A2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/Hilbert_A2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Hilbert_A2, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.Hilbert_A2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(hilbert_a2, conjecture, (![A: (mu > $o)]: (![B: (mu > $o)]: (![C: (mu > $o)]: (mvalid @ ((mimplies @ ((mimplies @ A) @ ((mimplies @ B) @ C))) @ ((mimplies @ ((mimplies @ A) @ B)) @ ((mimplies @ A) @ C)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/Hilbert_MP.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/Hilbert_MP.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Hilbert_MP, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.Hilbert_MP

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(hilbert_mp, conjecture, (![A: (mu > $o)]: (![B: (mu > $o)]: ((mvalid @ A) => ((mvalid @ ((mimplies @ A) @ B)) => (mvalid @ B)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/Quant_1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/Quant_1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Quant_1, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.Quant_1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(quant_1, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![A: (mu > $o)]: ((mvalid @ A) => (mvalid @ (mforall_ent @ (^[X: ent]: A)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/Quant_2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/Quant_2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Quant_2, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.Quant_2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(quant_2, conjecture, (![A: (mu > $o)]: ((mvalid @ A) => (mvalid @ (mforall_act @ (^[X: ent]: A)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/TruePropertyAndSelfIdentity.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/TruePropertyAndSelfIdentity.p
% Domain   : Philosophy (Ontological argument)
% Problem  : TruePropertyAndSelfIdentity, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.TruePropertyAndSelfIdentity

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(truepropertyandselfidentity, conjecture, (mvalid @ ((mprimeq_pred @ (^[X: ent]: mtrue)) @ (^[X: ent]: ((mprimeq_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/ax4.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ax4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ax4, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ax4

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(ax4, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ (mbox @ X)) @ (mbox @ (mbox @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/ax5.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/ax5.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ax5, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.ax5

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(ax5, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ (mdia @ X)) @ (mbox @ (mdia @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/axB.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/axB.p
% Domain   : Philosophy (Ontological argument)
% Problem  : axB, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.axB

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(axb, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ X) @ (mbox @ (mdia @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/axD.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/axD.p
% Domain   : Philosophy (Ontological argument)
% Problem  : axD, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.axD

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(axd, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ (mbox @ X)) @ (mdia @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOML/axM.p <==
%--------------------------------------------------------------------------
% File     : TestsHOML/axM.p
% Domain   : Philosophy (Ontological argument)
% Problem  : axM, from TestsHOML
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOML.axM

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/TestsHOML.ax').
%--------------------------------------------------------------------------
thf(axm, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ (mbox @ X)) @ X)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/BarcanPoss.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/BarcanPoss.p
% Domain   : Philosophy (Ontological argument)
% Problem  : BarcanPoss, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.BarcanPoss

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(barcanposs, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![P: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mforall_ent @ (^[X: ent]: (mbox @ (P @ X))))) @ (mbox @ (mforall_ent @ (^[X: ent]: (P @ X)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/Comprehension1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/Comprehension1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Comprehension1, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.Comprehension1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(comprehension1, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![A: (mu > $o)]: (mvalid @ (mexists_pred @ (^[F: (ent > (mu > $o))]: (mforall_ent @ (^[X: ent]: ((mequiv @ (F @ X)) @ A)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/Comprehension2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/Comprehension2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Comprehension2, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.Comprehension2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(comprehension2, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![A1: (ent > (mu > $o))]: (mvalid @ (mexists_pred @ (^[F: (ent > (mu > $o))]: (mforall_ent @ (^[X: ent]: ((mequiv @ (F @ X)) @ (A1 @ X))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/Comprehension3.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/Comprehension3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Comprehension3, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.Comprehension3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(comprehension3, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![A2: (ent > (ent > (mu > $o)))]: (mvalid @ (mexists_pred2 @ (^[F: (ent > (ent > (mu > $o)))]: (mforall_ent @ (^[X: ent]: (mforall_ent @ (^[Y: ent]: ((mequiv @ ((F @ X) @ Y)) @ ((A2 @ X) @ Y))))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/ConvBarcanPoss.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ConvBarcanPoss.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ConvBarcanPoss, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ConvBarcanPoss

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(convbarcanposs, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![P: (ent > (mu > $o))]: (mvalid @ ((mimplies @ (mbox @ (mforall_ent @ (^[X: ent]: (P @ X))))) @ (mforall_ent @ (^[X: ent]: (mbox @ (P @ X)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/EQBoolExt1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EQBoolExt1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EQBoolExt1, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EQBoolExt1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eqboolext1, conjecture, (![X: (mu > $o)]: (![X1: (mu > $o)]: (mvalid @ ((mimplies @ ((mprimeq_prop @ X) @ X1)) @ ((mequiv @ X) @ X1)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/EQBoolExt3.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EQBoolExt3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EQBoolExt3, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EQBoolExt3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eqboolext3, conjecture, (![X: (mu > $o)]: (![X1: (mu > $o)]: ((mvalid @ ((mequiv @ X) @ X1)) => (mvalid @ ((mprimeq_prop @ X) @ X1)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/EQCong.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EQCong.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EQCong, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EQCong

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eqcong, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![X: ent]: (![Y: ent]: (![F: (ent > ent)]: (mvalid @ ((mimplies @ ((mprimeq_ent @ X) @ Y)) @ ((mprimeq_ent @ (F @ X)) @ (F @ Y)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/EQFuncExt.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EQFuncExt.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EQFuncExt, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EQFuncExt

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eqfuncext, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![P: (ent > (mu > $o))]: (![Q: (ent > (mu > $o))]: (mvalid @ ((mimplies @ ((mprimeq_pred @ P) @ Q)) @ (mforall_ent @ (^[X: ent]: ((mprimeq_prop @ (P @ X)) @ (Q @ X))))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/EmptyProperty2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EmptyProperty2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyProperty2, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EmptyProperty2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(emptyproperty2, conjecture, (![P: (ent > (mu > $o))]: ((mvalid @ (mexists_ent @ (^[X: ent]: (P @ X)))) => (mvalid @ ((mprimneg_pred @ P) @ (^[X: ent]: mfalse)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/EmptyProperty3.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EmptyProperty3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyProperty3, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EmptyProperty3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(emptyproperty3, conjecture, (![P: (ent > (mu > $o))]: ((mvalid @ (mexists_act @ (^[X: ent]: (P @ X)))) => (mvalid @ ((mprimneg_pred @ P) @ (^[X: ent]: mfalse)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EmptyPropertyAndSelfDifference.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EmptyPropertyAndSelfDifference, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EmptyPropertyAndSelfDifference

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(emptypropertyandselfdifference, conjecture, (mvalid @ ((mprimeq_pred @ (^[X: ent]: mfalse)) @ (^[X: ent]: ((mprimneg_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/EqPrimLeib.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EqPrimLeib.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EqPrimLeib, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EqPrimLeib

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eqprimleib, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![X: ent]: (![Y: ent]: (mvalid @ ((mequiv @ ((mprimeq_ent @ X) @ Y)) @ ((mleibeq_ent @ X) @ Y)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/EqRefl.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EqRefl.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EqRefl, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EqRefl

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eqrefl, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![X: ent]: (mvalid @ ((mprimeq_ent @ X) @ X)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/EqSym.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EqSym.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EqSym, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EqSym

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eqsym, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![X: ent]: (![Y: ent]: (mvalid @ ((mequiv @ ((mprimeq_ent @ X) @ Y)) @ ((mprimeq_ent @ Y) @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/EqTrans.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/EqTrans.p
% Domain   : Philosophy (Ontological argument)
% Problem  : EqTrans, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.EqTrans

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eqtrans, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![X: ent]: (![Y: ent]: (![Z: ent]: (mvalid @ ((mimplies @ ((mand @ ((mprimeq_ent @ X) @ Y)) @ ((mprimeq_ent @ Y) @ Z))) @ ((mprimeq_ent @ X) @ Z))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/ExImPossibilist.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ExImPossibilist.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImPossibilist, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ExImPossibilist

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eximpossibilist, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(mvalid @ (mexists_ent @ (^[X: ent]: mtrue)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/ExImPossibilist1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ExImPossibilist1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImPossibilist1, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ExImPossibilist1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eximpossibilist1, conjecture, (mvalid @ (mexists_ent @ (^[X: ent]: ((mprimeq_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/ExImPossibilist2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ExImPossibilist2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImPossibilist2, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ExImPossibilist2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eximpossibilist2, conjecture, (mvalid @ (mexists_ent @ (^[X: ent]: ((mleibeq_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/ExImPossibilist3.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ExImPossibilist3.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImPossibilist3, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ExImPossibilist3

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eximpossibilist3, conjecture, (![T: ent]: (mvalid @ (mexists_ent @ (^[X: ent]: ((mprimeq_ent @ X) @ T)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/ExImPossibilist4.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ExImPossibilist4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ExImPossibilist4, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ExImPossibilist4

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(eximpossibilist4, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![T: ent]: (mvalid @ (mexists_ent @ (^[X: ent]: ((mleibeq_ent @ X) @ T)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/Hilbert_A1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/Hilbert_A1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Hilbert_A1, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.Hilbert_A1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(hilbert_a1, conjecture, (![A: (mu > $o)]: (![B: (mu > $o)]: (mvalid @ ((mimplies @ A) @ ((mimplies @ B) @ A)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/Hilbert_A2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/Hilbert_A2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Hilbert_A2, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.Hilbert_A2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(hilbert_a2, conjecture, (![A: (mu > $o)]: (![B: (mu > $o)]: (![C: (mu > $o)]: (mvalid @ ((mimplies @ ((mimplies @ A) @ ((mimplies @ B) @ C))) @ ((mimplies @ ((mimplies @ A) @ B)) @ ((mimplies @ A) @ C)))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/Hilbert_MP.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/Hilbert_MP.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Hilbert_MP, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.Hilbert_MP

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(hilbert_mp, conjecture, (![A: (mu > $o)]: (![B: (mu > $o)]: ((mvalid @ A) => ((mvalid @ ((mimplies @ A) @ B)) => (mvalid @ B)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/Quant_1.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/Quant_1.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Quant_1, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.Quant_1

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(quant_1, conjecture, %% polymorphic in the sources; instantiated at the type of entities
(![A: (mu > $o)]: ((mvalid @ A) => (mvalid @ (mforall_ent @ (^[X: ent]: A)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/Quant_2.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/Quant_2.p
% Domain   : Philosophy (Ontological argument)
% Problem  : Quant_2, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.Quant_2

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(quant_2, conjecture, (![A: (mu > $o)]: ((mvalid @ A) => (mvalid @ (mforall_act @ (^[X: ent]: A)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/TruePropertyAndSelfIdentity.p
% Domain   : Philosophy (Ontological argument)
% Problem  : TruePropertyAndSelfIdentity, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.TruePropertyAndSelfIdentity

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(truepropertyandselfidentity, conjecture, (mvalid @ ((mprimeq_pred @ (^[X: ent]: mtrue)) @ (^[X: ent]: ((mprimeq_ent @ X) @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/ax4.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/ax4.p
% Domain   : Philosophy (Ontological argument)
% Problem  : ax4, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.ax4

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(ax4, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ (mbox @ X)) @ (mbox @ (mbox @ X)))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/axD.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/axD.p
% Domain   : Philosophy (Ontological argument)
% Problem  : axD, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.axD

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(axd, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ (mbox @ X)) @ (mdia @ X))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/TestsHOMLinS4/axM.p <==
%--------------------------------------------------------------------------
% File     : TestsHOMLinS4/axM.p
% Domain   : Philosophy (Ontological argument)
% Problem  : axM, from TestsHOMLinS4
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : TestsHOMLinS4.axM

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is reflexive and transitive (modal logic S4).
%--------------------------------------------------------------------------
include('Axioms/TestsHOMLinS4.ax').
%--------------------------------------------------------------------------
thf(axm, conjecture, (![X: (mu > $o)]: (mvalid @ ((mimplies @ (mbox @ X)) @ X)))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ThereIsNoEvil1/NecNoEvil.p <==
%--------------------------------------------------------------------------
% File     : ThereIsNoEvil1/NecNoEvil.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NecNoEvil, from ThereIsNoEvil1
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ThereIsNoEvil1.NecNoEvil

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ThereIsNoEvil1.ax').
%--------------------------------------------------------------------------
thf(necnoevil, conjecture, (mvalid @ (mbox @ (mnot @ (mexists_act @ (^[X: ent]: (evil @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/Problems/ThereIsNoEvil2/NecNoEvil.p <==
%--------------------------------------------------------------------------
% File     : ThereIsNoEvil2/NecNoEvil.p
% Domain   : Philosophy (Ontological argument)
% Problem  : NecNoEvil, from ThereIsNoEvil2
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : ThereIsNoEvil2.NecNoEvil

% Status   : Theorem
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_THM_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; the accessibility relation is an equivalence (modal logic S5).
%--------------------------------------------------------------------------
include('Axioms/ThereIsNoEvil2.ax').
%--------------------------------------------------------------------------
thf(necnoevil, conjecture, (mvalid @ (mbox @ (mnot @ (mexists_act @ (^[X: ent]: (evil @ X))))))).
%--------------------------------------------------------------------------


==> anc/thf/README.md <==
# The dataset in TPTP THF

The statements of Benzmüller and Scott, *Notes on Gödel's and Scott's variants of the
ontological argument* (Monatshefte für Mathematik 208 (2025) 569–611), as TPTP THF problems,
generated from the Lean 4 port in `../Notes` by `../tools/thf/export.py`.

```
Axioms/<Module>.ax               the shallow embedding and the axioms of one theory
Axioms/<Module>-nt.ax            the same, for the statements the sources do not prove
Problems/<Module>/<Thm>.p        one problem per theorem, including that axiom file
Problems-NonTheorems/<M>/<S>.p   the statements the sources refute or leave open
results.csv                      SZS status and time per problem and prover
results-nitpick.csv              the same for Nitpick over those 45
```

There are 294 problems and 45 statements the *Notes* do not prove.  The latter are the ones it closes
with a `nitpick` countermodel (35) or leave open (10).  The Lean port records them as anonymous
`example`s, so the generator restates them as named theorems in a shadow module in order to
export them; their expected answer is `CounterSatisfiable`, or nothing at all for the ten open
ones.  The companion article arXiv:2609.36279 has since shown all ten provable: the three
questions of the *Notes* in the actualist setting in which they are posed
(`GoedelVariantHOML2inS4/Th3`, `GoedelVariantHOML3inS4/Th3`, `GoedelVariantHOML3/UniqueEss1` and
`UniqueEss2`) and their possibilist and mixed-quantifier copies.  The headers say so; the status
stays `Open` for all ten, as the sources have it.

## The encoding

The embedding is the one the *Notes* use, written in THF: worlds have type `mu`, individuals
type `ent`, a modal proposition is a term of type `mu > $o`, a modal property one of type
`ent > mu > $o`, and the connectives are THF definitions.

```
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W))).
```

This is the shallow embedding of quantified multimodal logic in simple type theory of
Benzmüller and Paulson (Logica Universalis 7 (2013) 7–20), which goes back to Brown's 2005
encoding of hybrid logic, and it is the setting in which the ontological argument was first
mechanised (Benzmüller and Woltzenlogel Paleo, ECAI 2014).

**Why from the Lean port and not from the Isabelle sources?**  Only because it was at hand.
The Isabelle sources declare the connectives of the embedding as `abbreviation`s, which are
unfolded in the internal term, so that every modal formula mentions the accessibility relation
and an exporter has to fold the object-level structure back before printing it
(`Proof_Context.contract_abbrevs`, as Isabelle's own pretty printer does on every output).
That is a choice of those sources rather than of the system: an exporter written against
Isabelle's ML interface that applies the same contraction, or a copy of the sources with
`definition` in place of `abbreviation`, would yield the same problems, and Isabelle already
emits THF through the translation sledgehammer uses (`ATP_Theory_Export`), though as a
prover-facing encoding with its own name mangling and type encoding rather than a rendering of
the embedding a reader would easily recognise.  In the port the connectives are definitions, so the
structure is already there.  Nothing hinges on the choice: the comparison tool certifies all
548 statements identical, so what is generated are the statements of the article.

Three points of translation:

* **Monomorphic.** TH0 has no type variables, so the polymorphic constants of the embedding
  appear in the instances the dataset uses: `mforall_ent`, `mforall_pred`, `mforall_pred2`,
  `mforall_prop`, and likewise for the existential quantifier and for primitive and Leibniz
  equality.  They are generated on demand, from the instances the statements need.  The few
  statements that are polymorphic in the sources are instantiated at the type of entities,
  which the problem file records in a comment.
* **Axioms only.** A problem contains the embedding, the definitions and the axioms of its
  theory, and nothing else.  Theorems proved earlier in the same theory are *not* included,
  so each problem is to be proved from the axioms alone.  Automated provers therefore face a
  harder task than a reader of the *Notes*, who has the earlier lemmas in hand.
* **Frame conditions.** They are axioms of the respective theory: reflexivity, symmetry and
  transitivity for the S5 theories, reflexivity and transitivity for the `inS4` ones, none
  for the `inK` ones.

One caveat for reading the numbers.  Three of the theories --- `GoedelVariantHOML1`,
`GoedelVariantHOML1poss` and `GoedelVariantHOML1AndersonQuant` --- formalise Gödel's 1970
axioms, which the article shows to be inconsistent.  Their 24 problems are therefore provable
from the axioms whatever the conjecture says, and a prover that solves them has shown nothing
about the argument.  Of the 227 problems solved by at least one prover, 24 are of this kind;
over the theories with consistent axioms the figure is 203 of 270.

The same settings were also run at sixty seconds (`results-60s.csv` for E and Leo-II, the
`-60s` files beside the others): Leo-II 221, E 220, Vampire 219, Zipperposition 215, Leo-III 185,
cvc5 164, and 232 of the 294 proved by at least one of them.  Six times the budget adds five
problems to what any prover can do, and 62 resist at either budget.

A second caveat, smaller.  The figures carry a run-to-run variation of a problem or two, since
a prover that is close to its limit falls on either side of it.  For Leo-II 2.2, whose budget
is processor time, two problems sit exactly there: over ten runs each, one was proved three
times and the other twice.  A difference of one or two problems between two provers is
therefore not meaningful.
Leo-II was also occasionally unreliable when several instances ran at once: a handful of problems
came back as `Error` under `--jobs 4` that returned an ordinary answer when run alone.  Such rows
were re-measured singly; 2.2 shows no such row.

## Regenerating and running

```
python3 tools/thf/export.py                      # regenerate thf/ and smt/ from the port
python3 tools/thf/run_provers.py --timeout 10    # provers,  writes thf/results.csv
python3 tools/thf/run_nitpick.py --timeout 30    # Nitpick,  writes thf/results-nitpick.csv
```

The published figures, exactly as they were made: two problems at a time (`--jobs 2`, the
default) on one core each, and one problem at a time for the whole machine.  On macOS arm64,
first `tools/thf/build_native.sh` and `tools/thf/treelimitedrun/build.sh`, then
`export ZIPPERPOSITION=$(opam var --switch=zipper21 bin)/zipperposition
LEO3_JAR=tools/thf/treelimitedrun/leo3-native.jar` (Vampire stays the bundled binary).

```
R=tools/thf/run_provers.py
for T in 10 60; do                                   # a file per setting, as listed below
  python3 $R --jobs 2 --timeout $T --only E,Vampire-hol,Zipperposition-portfolio,Leo-II,Leo-III-E --out RESULTS-$T.csv
  python3 $R --jobs 2 --timeout $T --only E-auto,Vampire,Vampire-casc,Zipperposition,Leo-III --out PLAIN-$T.csv
  python3 $R --jobs 2 --timeout $T --set Problems-NonTheorems --out NT-$T.csv
  python3 tools/thf/run_cvc5.py --jobs 2 --timeout $T --out cvc5-$T.csv
  python3 tools/thf/run_cvc5.py --jobs 2 --timeout $T --theorems-only --options=--full-saturate-quant --out cvc5-fsq-$T.csv
done
python3 $R --jobs 1 --timeout 10 --only E-all,Vampire-hol-all,Zipperposition-all,Vampire-all --out MACHINE.csv
LEO2_ARGS='--cores auto' python3 $R --jobs 1 --timeout 10 --only Leo-II --out MACHINE-leo2.csv   # six configurations on ten cores
python3 tools/thf/run_cvc5.py --jobs 1 --timeout 10 --theorems-only --portfolio --out cvc5-machine.csv
```

The repository's files split these runs by setting (see the table further down); the
figures are the same whichever way the rows are grouped.

Four of the provers are bundled with Isabelle2025-2, so for those no separate installation
is needed: E 3.2.5-ho, Vampire 4.8 HO (Sledgehammer schedules, 2023-10-19), Zipperposition
2.1 and cvc5 1.2.0.  Two more are added because the ontological argument was first
mechanised with them, Leo-II 2.2 and Leo-III 1.7.0; the runner picks them up when it finds
a binary (`LEO2_BIN`, `LEO3_JAR`).

Each prover runs in the setting its developers use -- in CASC, on SystemOnTPTP or in
Sledgehammer -- with its own time limit and nothing else:

    eprover   --auto-schedule --tptp3-format --cpu-limit=T -s PROBLEM
    vampire   --mode portfolio --schedule snake_tptp_hol --cores 1 --input_syntax tptp -t T PROBLEM
    python3   ../tools/thf/zipperposition_portfolio.py PROBLEM T     (the developers' sequential portfolio)
    cvc5      --full-saturate-quant --tlimit 1000*T PROBLEM.smt2     (--finite-model-find on those 45)
    leo       --atp e=eprover -t T PROBLEM
    java      -Xss32m -Xmx1g -jar leo3.jar PROBLEM -t T -a e=eprover

Only for E and Leo-II is that setting the prover's evident automatic mode.  Vampire's
portfolio, and its `--mode casc`, run the first-order schedule `casc` unless the
higher-order one is named.  Zipperposition's schedules are scripts in its sources
(`../tools/thf/zipperposition-portfolio/`, from commit 58133ae), not modes of the
executable; 2.1 rejects 8 of the 15 configurations of the sequential one and 28 of the 57
of the parallel one, which need options of later versions, and the wrapper cuts the script
off at T, which it does not respect by itself.  Leo-III runs without a first-order partner
unless given one; its developers give it E in CASC, and Sledgehammer does too.  cvc5 proves
more with `--full-saturate-quant`, which every proving slice Sledgehammer gives it carries.

The table shows each prover's setting in its first row and, beneath it, the plain
invocation, and for Vampire its CASC mode as well.  At ten seconds: E with `--auto` proves
209, nine fewer (`results-e-auto*.csv`), Vampire `--input_syntax tptp -t T` 174 (`results.csv`), Zipperposition
`--mode ho-competitive --tptp-def-as-rewrite` 101 (`results-zipperposition.csv`), Leo-III
without E 159 (`results-leo3.csv`), cvc5 without the option 148 (`../smt/results-cvc5.csv`).
Vampire's `--mode casc`, which in 4.8 HO runs the first-order schedule on these problems,
proves 167 at ten seconds and 186 at sixty (`results-vampire-casc*.csv`); Vampire 5.0, the CASC-30 THF winner, is a
different program, whose higher-order support was merged into mainline Vampire.

**Which file holds which column.**

    setting                     10 s                         60 s                             whole machine
    E                           results.csv                  results-60s.csv                  results-machine.csv
    Leo-II                      results-leo2.csv             results-60s.csv                  results-machine.csv
    Vampire (snake_tptp_hol)    results-vampire-hol.csv      results-vampire-hol-60s.csv      results-machine-schedules.csv
    Zipperposition (portfolio)  results-zipperposition.csv   results-zipperposition-60s.csv   results-machine-schedules.csv
    Leo-III (with E)            results-leo3-e.csv           results-leo3-e-60s.csv           (none; the 10 s figure)
    cvc5 (--full-saturate-quant) ../smt/results-cvc5-fsq.csv ../smt/results-cvc5-fsq-60s.csv (portfolio: results-machine.csv)

The rows beneath are read from `results-e-auto*.csv`, `results.csv` and `results-60s.csv`
(Vampire and Leo-III plainly), `results-vampire-casc*.csv`, `results-zipperposition*.csv`
(the setting `Zipperposition`) and `../smt/results-cvc5*.csv`.  The `-nt` files beside them
hold the 45 statements the sources do not prove; no setting claims a proof of any of them.
`../tools/thf/tab_thf.py` declares the same mapping and writes the table from it.

**Platform.**  On macOS, Isabelle2025-2 ships Vampire and Zipperposition as x86-64 builds
only, which on Apple silicon run under Rosetta 2.  Vampire's figures are the bundled
binary's; a native build of the same version, for comparison, is in `native-vampire/`.
Zipperposition's figures are a native build of 2.1 from opam; the bundled binary's
portfolio at ten seconds is in `emulated-zipperposition/`.  `../tools/thf/build_native.sh`
makes both native builds.  Leo-III calls E through a `TreeLimitedRun` its jar carries for
Linux x86-64 only, so on macOS arm64 no call to E starts; `../tools/thf/treelimitedrun/`
has a native stand-in and puts it into a copy of the jar (`LEO3_JAR`).  Before that was
found, Leo-III "with E" had been measured here without a single call to E succeeding.

### Leo-II

The figures are those of **Leo-II 2.2**, from
<https://christoph-benzmueller.de/leo/download.html>.  The version before this work began,
1.7.0 of 2016, neither builds with a current toolchain nor calls a current E; the patches that
first brought it there, as 1.8.0, are in `../tools/thf/leo2-patches` for anyone who wants to
see what changed or to apply them to a 1.7.0.  What came after them is in 2.2 itself.  Two of
the patches matter for reading the numbers.

Leo-II is a cooperative prover: it reduces to first-order problems and hands them to E.  It
passed the arguments in their pre-3.0 spelling, `-xAuto -tAuto`, which E 3.2 rejects outright,
so every call failed and Leo-II was left with its own calculus alone.  That is not only a loss
of yield.  Saturating with an incomplete calculus, it then reports `CounterSatisfiable` for
`TestsHOMLinS4/EqSym`, which is a theorem; with the patch that problem is proved, and the
figure over the 294 problems rises from 54 to the one in the table.

Leo-II also rejected `~ P`, a negation applied to an atom, although that is standard THF and
is read by the four other provers.  The patch adds the grammar rule.  Independently of it, the
exporter parenthesises the argument of `~`, so that the files can also be read by a released
Leo-II; only `SurjectiveCantor/noFixpoint.p` is affected.

Whoever prefers a released Leo-II 1.7.0 can use it without the third patch by pointing it at
`../tools/thf/eprover-leo2`, a wrapper that rewrites the arguments on the way to E.  The runner
passes that wrapper in either case; E accepts the resulting repeated `--auto`.

## Model finding

Isabelle's TPTP interface runs Nitpick, the model finder the *Notes* themselves use, on these
very files (it needs the image: `isabelle build -b HOL-TPTP`).  Over those 45 it
reports `CounterSatisfiable` for 35 and gives up on 10 — and those ten are exactly the ten
statements the *Notes* list as open questions.

cvc5 also finds countermodels for higher-order problems, but since version 1.2 it no longer
reads TPTP.  The dataset is therefore rendered a second time, in SMT-LIB with higher-order
sorts, in `../smt`; see the README there.  Its figures stand in the table beside the
others (`tab_thf.py` maps `smt/results-cvc5.csv` onto the THF names), at the same ten
seconds.


==> anc/thf/emulated-zipperposition/results-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.4
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Zipperposition-portfolio,Timeout,10.4
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Zipperposition-portfolio,Timeout,10.2
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Zipperposition-portfolio,Timeout,10.2
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/TestsHOML/BarcanAct.p,Zipperposition-portfolio,GaveUp,7.0
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Zipperposition-portfolio,GaveUp,6.9
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Zipperposition-portfolio,GaveUp,6.4
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOML/ExImActualist.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Zipperposition-portfolio,GaveUp,6.4
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Zipperposition-portfolio,GaveUp,6.3
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Zipperposition-portfolio,GaveUp,7.1
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Zipperposition-portfolio,GaveUp,6.4
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Zipperposition-portfolio,GaveUp,6.3
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Zipperposition-portfolio,GaveUp,6.3
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Zipperposition-portfolio,GaveUp,6.3
Problems-NonTheorems/TestsHOMLinS4/axB.p,Zipperposition-portfolio,GaveUp,6.5


==> anc/thf/emulated-zipperposition/results.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/EvilDerivable/Monoevilism.p,Zipperposition-portfolio,Theorem,4.4
Problems/EvilDerivable/NegOfEvil.p,Zipperposition-portfolio,Theorem,4.3
Problems/EvilDerivable/NegP.p,Zipperposition-portfolio,Timeout,10.2
Problems/EvilDerivable/NegProps.p,Zipperposition-portfolio,Theorem,1.2
Problems/EvilDerivable/NisFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/EvilDerivable/NisUFilter.p,Zipperposition-portfolio,Timeout,10.2
Problems/EvilDerivable/PosProps.p,Zipperposition-portfolio,Theorem,0.8
Problems/EvilDerivable/T1.p,Zipperposition-portfolio,Timeout,10.2
Problems/EvilDerivable/T2.p,Zipperposition-portfolio,Timeout,10.2
Problems/EvilDerivable/T3.p,Zipperposition-portfolio,Theorem,5.5
Problems/EvilDerivable/T4.p,Zipperposition-portfolio,Timeout,10.2
Problems/EvilDerivable/T5.p,Zipperposition-portfolio,Timeout,10.3
Problems/EvilDerivable/UniqueEss1.p,Zipperposition-portfolio,Theorem,2.3
Problems/GoedelVariantHOML1/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML1/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML1/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1/Inconsistency.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML1/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML1/Th1.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML1/Th2.p,Zipperposition-portfolio,Theorem,5.5
Problems/GoedelVariantHOML1/Th3.p,Zipperposition-portfolio,Theorem,9.2
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Zipperposition-portfolio,Theorem,5.2
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Zipperposition-portfolio,Theorem,9.1
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.4
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.5
Problems/GoedelVariantHOML1inS4/Th1.p,Zipperposition-portfolio,Theorem,4.6
Problems/GoedelVariantHOML1inS4/Th2.p,Zipperposition-portfolio,Theorem,5.5
Problems/GoedelVariantHOML1inS4/Th3.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1poss/Inconsistency.p,Zipperposition-portfolio,Theorem,1.5
Problems/GoedelVariantHOML1poss/PosOfGod.p,Zipperposition-portfolio,Theorem,3.7
Problems/GoedelVariantHOML1poss/Th1.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML1poss/Th2.p,Zipperposition-portfolio,Theorem,4.8
Problems/GoedelVariantHOML1poss/Th3.p,Zipperposition-portfolio,Theorem,5.0
Problems/GoedelVariantHOML2/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML2/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML2/L.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2/MC.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2/Monotheism.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML2/NegProps.p,Zipperposition-portfolio,Theorem,1.8
Problems/GoedelVariantHOML2/PisFilter.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2/PisUFilter.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML2/PosProps_prime.p,Zipperposition-portfolio,Theorem,1.2
Problems/GoedelVariantHOML2/PosTop.p,Zipperposition-portfolio,Theorem,1.3
Problems/GoedelVariantHOML2/Th1.p,Zipperposition-portfolio,Theorem,4.6
Problems/GoedelVariantHOML2/Th2.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2/Th3.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2/Th4.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2/Th5.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2/UniqueEss1.p,Zipperposition-portfolio,Theorem,5.8
Problems/GoedelVariantHOML2/UniqueEss3.p,Zipperposition-portfolio,Theorem,5.7
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML2AndersonQuant/L.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Zipperposition-portfolio,Theorem,4.5
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Zipperposition-portfolio,Theorem,2.1
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Zipperposition-portfolio,Theorem,1.3
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Zipperposition-portfolio,Theorem,1.1
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Zipperposition-portfolio,Theorem,4.6
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Zipperposition-portfolio,Theorem,3.8
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Zipperposition-portfolio,Theorem,5.6
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.8
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.7
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML2inS4/Th1.p,Zipperposition-portfolio,Theorem,4.6
Problems/GoedelVariantHOML2inS4/Th2.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML2poss/L.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2poss/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2poss/Monotheism.p,Zipperposition-portfolio,Theorem,4.5
Problems/GoedelVariantHOML2poss/NegProps.p,Zipperposition-portfolio,Theorem,2.1
Problems/GoedelVariantHOML2poss/PisFilterP.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2poss/PosOfGod.p,Zipperposition-portfolio,Theorem,4.5
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Zipperposition-portfolio,Theorem,0.9
Problems/GoedelVariantHOML2poss/PosTop.p,Zipperposition-portfolio,Theorem,1.4
Problems/GoedelVariantHOML2poss/Th1.p,Zipperposition-portfolio,Theorem,4.6
Problems/GoedelVariantHOML2poss/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2poss/Th3.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2poss/Th4.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2poss/Th5.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Zipperposition-portfolio,Theorem,3.9
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Zipperposition-portfolio,Theorem,5.6
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.5
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.5
Problems/GoedelVariantHOML2possInS4/Th1.p,Zipperposition-portfolio,Theorem,4.5
Problems/GoedelVariantHOML2possInS4/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.8
Problems/GoedelVariantHOML3/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML3/GNonempty.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML3/L.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/MC.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML3/Monotheism.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML3/NegProps.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/PisFilter.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML3/PisUFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/PosIncl.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML3/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML3/PosProps_prime.p,Zipperposition-portfolio,Theorem,5.6
Problems/GoedelVariantHOML3/Th1.p,Zipperposition-portfolio,Theorem,5.1
Problems/GoedelVariantHOML3/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/Th4.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/Th5.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/UniqueEss3.p,Zipperposition-portfolio,Theorem,6.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.9
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/L.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Zipperposition-portfolio,Theorem,6.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,4.5
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Zipperposition-portfolio,Theorem,5.7
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Zipperposition-portfolio,Theorem,5.6
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Zipperposition-portfolio,Theorem,6.3
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,1.1
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,2.3
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML3inS4/Th1.p,Zipperposition-portfolio,Theorem,4.6
Problems/GoedelVariantHOML3inS4/Th2.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML3poss/GNonempty.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML3poss/L.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/MC.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML3poss/Monotheism.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML3poss/NegProps.p,Zipperposition-portfolio,Theorem,5.8
Problems/GoedelVariantHOML3poss/PisFilterP.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML3poss/PosIncl.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/PosOfGod.p,Zipperposition-portfolio,Theorem,4.5
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Zipperposition-portfolio,Theorem,5.6
Problems/GoedelVariantHOML3poss/Th1.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/Th4.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/Th5.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Zipperposition-portfolio,Theorem,6.2
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.9
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML3possInS4/Th1.p,Zipperposition-portfolio,Theorem,4.7
Problems/GoedelVariantHOML3possInS4/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOML/Coro.p,Zipperposition-portfolio,Theorem,10.0
Problems/ScottVariantHOML/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOML/Monotheism.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOML/NegProps.p,Zipperposition-portfolio,Theorem,0.7
Problems/ScottVariantHOML/PisFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOML/PisUFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOML/Pos.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOML/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOML/PosProps.p,Zipperposition-portfolio,Theorem,1.0
Problems/ScottVariantHOML/T1.p,Zipperposition-portfolio,Timeout,10.2
Problems/ScottVariantHOML/T2.p,Zipperposition-portfolio,Theorem,4.5
Problems/ScottVariantHOML/T3.p,Zipperposition-portfolio,Timeout,10.2
Problems/ScottVariantHOML/UniqueEss1.p,Zipperposition-portfolio,Theorem,2.4
Problems/ScottVariantHOML/UniqueEss3.p,Zipperposition-portfolio,Theorem,4.6
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Zipperposition-portfolio,Theorem,10.1
Problems/ScottVariantHOMLAndersonQuant/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Zipperposition-portfolio,Theorem,1.0
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Zipperposition-portfolio,Timeout,10.2
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Zipperposition-portfolio,Theorem,0.8
Problems/ScottVariantHOMLAndersonQuant/T1.p,Zipperposition-portfolio,Theorem,4.4
Problems/ScottVariantHOMLAndersonQuant/T2.p,Zipperposition-portfolio,Theorem,4.4
Problems/ScottVariantHOMLAndersonQuant/T3.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Zipperposition-portfolio,Theorem,2.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Zipperposition-portfolio,Theorem,4.7
Problems/ScottVariantHOMLinK/Coro.p,Zipperposition-portfolio,Theorem,8.2
Problems/ScottVariantHOMLinK/PosOfGod.p,Zipperposition-portfolio,Theorem,4.4
Problems/ScottVariantHOMLinK/T1.p,Zipperposition-portfolio,Theorem,5.7
Problems/ScottVariantHOMLinK/T2.p,Zipperposition-portfolio,Theorem,4.5
Problems/ScottVariantHOMLinS4/Coro.p,Zipperposition-portfolio,Theorem,10.2
Problems/ScottVariantHOMLinS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOMLinS4/T1.p,Zipperposition-portfolio,Theorem,5.1
Problems/ScottVariantHOMLinS4/T2.p,Zipperposition-portfolio,Theorem,4.5
Problems/ScottVariantHOMLposs/Coro.p,Zipperposition-portfolio,Theorem,10.2
Problems/ScottVariantHOMLposs/MC.p,Zipperposition-portfolio,Timeout,10.2
Problems/ScottVariantHOMLposs/Monotheism.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOMLposs/NegProps.p,Zipperposition-portfolio,Theorem,0.7
Problems/ScottVariantHOMLposs/PisFilterP.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLposs/PisUFilterP.p,Zipperposition-portfolio,Timeout,10.2
Problems/ScottVariantHOMLposs/Pos.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLposs/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOMLposs/PosProps.p,Zipperposition-portfolio,Theorem,0.6
Problems/ScottVariantHOMLposs/T1.p,Zipperposition-portfolio,Theorem,4.5
Problems/ScottVariantHOMLposs/T2.p,Zipperposition-portfolio,Theorem,4.5
Problems/ScottVariantHOMLposs/T3.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLposs/UniqueEss1.p,Zipperposition-portfolio,Theorem,2.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Zipperposition-portfolio,Theorem,4.7
Problems/ScottVariantHOMLpossInS4/Coro.p,Zipperposition-portfolio,Theorem,9.9
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOMLpossInS4/T1.p,Zipperposition-portfolio,Theorem,0.7
Problems/ScottVariantHOMLpossInS4/T2.p,Zipperposition-portfolio,Theorem,4.5
Problems/SurjectiveCantor/SurjectiveCantor.p,Zipperposition-portfolio,Timeout,10.3
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Zipperposition-portfolio,Timeout,10.2
Problems/SurjectiveCantor/noFixpoint.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/BarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Comprehension1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Comprehension2.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/Comprehension3.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/ConvBarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EQBoolExt1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EQBoolExt3.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/EQCong.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/EQFuncExt.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/EmptyProperty2.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/EmptyProperty3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EqPrimLeib.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/EqRefl.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/EqSym.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EqTrans.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/ExImPossibilist.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist4.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Hilbert_A1.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/Hilbert_A2.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/Hilbert_MP.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Quant_1.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/Quant_2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/ax4.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/ax5.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/axB.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/axD.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOML/axM.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOMLinS4/BarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Comprehension1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Comprehension2.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension3.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EQBoolExt1.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOMLinS4/EQBoolExt3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EQCong.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EQFuncExt.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EmptyProperty2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EmptyProperty3.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EqPrimLeib.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOMLinS4/EqRefl.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EqSym.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EqTrans.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist4.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Hilbert_A1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Hilbert_A2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Hilbert_MP.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Quant_1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Quant_2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ax4.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/axD.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/axM.p,Zipperposition-portfolio,Theorem,0.3
Problems/ThereIsNoEvil1/NecNoEvil.p,Zipperposition-portfolio,Timeout,10.3
Problems/ThereIsNoEvil2/NecNoEvil.p,Zipperposition-portfolio,Timeout,10.3


==> anc/thf/native-vampire/results-60s-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Vampire,Unknown,59.9
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Vampire,Unknown,60.1
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Vampire,Unknown,59.9
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Vampire,Unknown,60.1
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Vampire,Unknown,59.7
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Vampire-hol,Timeout,59.9
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Vampire,Unknown,60.1
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Vampire,Unknown,60.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Vampire,Unknown,60.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Vampire,Unknown,59.8
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Vampire-hol,Timeout,59.9
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Vampire,Unknown,60.1
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Vampire,Unknown,60.1
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Vampire,Unknown,60.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Vampire,Unknown,60.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Vampire,Unknown,60.1
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Vampire,Unknown,59.4
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Vampire-hol,Timeout,59.9
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Vampire,Unknown,60.1
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Vampire,Unknown,60.1
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Vampire,Unknown,60.1
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Vampire,Unknown,60.1
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Vampire,Unknown,59.9
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Vampire,Unknown,60.1
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Vampire,Unknown,60.1
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Vampire,Unknown,60.1
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/BarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/BarcanAct.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/ExImActualist.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/axB.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/axB.p,Vampire-hol,Timeout,60.0


==> anc/thf/native-vampire/results-60s.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Vampire,Unknown,60.1
Problems/EvilDerivable/MC.p,Vampire-hol,Timeout,60.1
Problems/EvilDerivable/Monoevilism.p,Vampire,Theorem,0.1
Problems/EvilDerivable/Monoevilism.p,Vampire-hol,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,Vampire,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,Vampire-hol,Theorem,0.0
Problems/EvilDerivable/NegP.p,Vampire,Unknown,59.7
Problems/EvilDerivable/NegP.p,Vampire-hol,Theorem,0.9
Problems/EvilDerivable/NegProps.p,Vampire,Theorem,5.3
Problems/EvilDerivable/NegProps.p,Vampire-hol,Theorem,0.7
Problems/EvilDerivable/NisFilter.p,Vampire,Unknown,60.1
Problems/EvilDerivable/NisFilter.p,Vampire-hol,Timeout,60.1
Problems/EvilDerivable/NisUFilter.p,Vampire,Unknown,59.6
Problems/EvilDerivable/NisUFilter.p,Vampire-hol,Timeout,60.1
Problems/EvilDerivable/PosProps.p,Vampire,Theorem,4.8
Problems/EvilDerivable/PosProps.p,Vampire-hol,Theorem,0.7
Problems/EvilDerivable/T1.p,Vampire,Unknown,60.1
Problems/EvilDerivable/T1.p,Vampire-hol,Theorem,0.3
Problems/EvilDerivable/T2.p,Vampire,Unknown,60.1
Problems/EvilDerivable/T2.p,Vampire-hol,Theorem,1.2
Problems/EvilDerivable/T3.p,Vampire,Theorem,3.7
Problems/EvilDerivable/T3.p,Vampire-hol,Theorem,0.1
Problems/EvilDerivable/T4.p,Vampire,Unknown,60.1
Problems/EvilDerivable/T4.p,Vampire-hol,Timeout,60.0
Problems/EvilDerivable/T5.p,Vampire,Unknown,60.1
Problems/EvilDerivable/T5.p,Vampire-hol,Timeout,60.1
Problems/EvilDerivable/UniqueEss1.p,Vampire,Theorem,1.6
Problems/EvilDerivable/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire-hol,Theorem,4.3
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1/Th1.p,Vampire,Theorem,1.1
Problems/GoedelVariantHOML1/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1/Th2.p,Vampire-hol,Theorem,5.1
Problems/GoedelVariantHOML1/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1/Th3.p,Vampire-hol,Theorem,11.4
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire-hol,Theorem,4.4
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire-hol,Theorem,4.9
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire-hol,Theorem,4.9
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire-hol,Theorem,4.8
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire-hol,Theorem,11.2
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire-hol,Theorem,4.2
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th1.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML1poss/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1poss/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1poss/Th2.p,Vampire-hol,Theorem,5.0
Problems/GoedelVariantHOML1poss/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1poss/Th3.p,Vampire-hol,Theorem,5.1
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2/L.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/L.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML2/MC.p,Vampire,Unknown,60.0
Problems/GoedelVariantHOML2/MC.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2/NegProps.p,Vampire,Theorem,6.2
Problems/GoedelVariantHOML2/NegProps.p,Vampire-hol,Theorem,1.6
Problems/GoedelVariantHOML2/PisFilter.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/PisFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire,Theorem,19.0
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire-hol,Theorem,1.4
Problems/GoedelVariantHOML2/PosTop.p,Vampire,Theorem,6.5
Problems/GoedelVariantHOML2/PosTop.p,Vampire-hol,Theorem,1.2
Problems/GoedelVariantHOML2/Th1.p,Vampire,Theorem,9.3
Problems/GoedelVariantHOML2/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/Th2.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML2/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/Th3.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2/Th4.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/Th4.p,Vampire-hol,Timeout,59.9
Problems/GoedelVariantHOML2/Th5.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/Th5.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire,Theorem,6.3
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire,Unknown,60.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire,Unknown,59.8
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire,Theorem,11.2
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire,Theorem,3.5
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire,Theorem,0.6
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2poss/L.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/L.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/MC.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/MC.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire,Unknown,59.6
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2poss/Th1.p,Vampire,Theorem,14.9
Problems/GoedelVariantHOML2poss/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/Th2.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML2poss/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/Th3.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML2poss/Th4.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/Th4.p,Vampire-hol,Theorem,12.2
Problems/GoedelVariantHOML2poss/Th5.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/Th5.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire,Theorem,3.5
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire,Theorem,2.8
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire-hol,Theorem,0.5
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3/GNonempty.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/GNonempty.p,Vampire-hol,Theorem,59.5
Problems/GoedelVariantHOML3/L.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/L.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3/MC.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML3/MC.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/Monotheism.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3/NegProps.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/NegProps.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3/PisFilter.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/PisFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3/PosIncl.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/PosIncl.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire-hol,Theorem,10.1
Problems/GoedelVariantHOML3/Th1.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML3/Th1.p,Vampire-hol,Theorem,1.4
Problems/GoedelVariantHOML3/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/Th3.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML3/Th3.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3/Th4.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/Th4.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/Th5.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/Th5.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire,Theorem,2.5
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire-hol,Theorem,36.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire-hol,Theorem,10.4
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire-hol,Theorem,1.3
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,0.8
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire-hol,Theorem,4.9
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/L.p,Vampire,Unknown,60.0
Problems/GoedelVariantHOML3poss/L.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/MC.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/MC.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire-hol,Theorem,4.9
Problems/GoedelVariantHOML3poss/Th1.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/Th1.p,Vampire-hol,Theorem,1.3
Problems/GoedelVariantHOML3poss/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/Th2.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3poss/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/Th3.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3poss/Th4.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/Th4.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/Th5.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/Th5.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire-hol,Theorem,0.9
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire-hol,Theorem,4.8
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOML/Coro.p,Vampire,Unknown,60.1
Problems/ScottVariantHOML/Coro.p,Vampire-hol,Theorem,1.2
Problems/ScottVariantHOML/MC.p,Vampire,Unknown,60.1
Problems/ScottVariantHOML/MC.p,Vampire-hol,Timeout,60.1
Problems/ScottVariantHOML/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOML/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOML/NegProps.p,Vampire,Theorem,4.4
Problems/ScottVariantHOML/NegProps.p,Vampire-hol,Theorem,0.7
Problems/ScottVariantHOML/PisFilter.p,Vampire,Unknown,60.1
Problems/ScottVariantHOML/PisFilter.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOML/PisUFilter.p,Vampire,Unknown,59.5
Problems/ScottVariantHOML/PisUFilter.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOML/Pos.p,Vampire,Unknown,58.5
Problems/ScottVariantHOML/Pos.p,Vampire-hol,Theorem,1.1
Problems/ScottVariantHOML/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOML/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOML/PosProps.p,Vampire,Theorem,3.5
Problems/ScottVariantHOML/PosProps.p,Vampire-hol,Theorem,0.7
Problems/ScottVariantHOML/T1.p,Vampire,Unknown,60.1
Problems/ScottVariantHOML/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOML/T2.p,Vampire,Theorem,6.8
Problems/ScottVariantHOML/T2.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOML/T3.p,Vampire,Unknown,60.1
Problems/ScottVariantHOML/T3.p,Vampire-hol,Timeout,60.1
Problems/ScottVariantHOML/UniqueEss1.p,Vampire,Theorem,1.6
Problems/ScottVariantHOML/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,Vampire,Theorem,0.2
Problems/ScottVariantHOML/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire-hol,Theorem,1.4
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire,Unknown,59.2
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire,Unknown,59.3
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire-hol,Timeout,60.1
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire-hol,Theorem,1.2
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire-hol,Theorem,0.7
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire,Unknown,60.0
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire,Theorem,10.1
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire-hol,Timeout,60.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire,Theorem,0.8
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLinK/Coro.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLinK/Coro.p,Vampire-hol,Theorem,1.2
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLinK/T1.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLinK/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLinK/T2.p,Vampire,Theorem,6.1
Problems/ScottVariantHOMLinK/T2.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLinS4/Coro.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLinS4/Coro.p,Vampire-hol,Theorem,1.2
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLinS4/T1.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLinS4/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLinS4/T2.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLinS4/T2.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLposs/Coro.p,Vampire,Unknown,59.2
Problems/ScottVariantHOMLposs/Coro.p,Vampire-hol,Theorem,1.5
Problems/ScottVariantHOMLposs/MC.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLposs/MC.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLposs/NegProps.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/NegProps.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire,Unknown,58.7
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire-hol,Timeout,60.1
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire-hol,Timeout,60.1
Problems/ScottVariantHOMLposs/Pos.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLposs/Pos.p,Vampire-hol,Theorem,1.2
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLposs/PosProps.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/PosProps.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLposs/T1.p,Vampire,Unknown,59.7
Problems/ScottVariantHOMLposs/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLposs/T2.p,Vampire,Theorem,12.8
Problems/ScottVariantHOMLposs/T2.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLposs/T3.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLposs/T3.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire,Theorem,0.8
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire-hol,Theorem,1.4
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire,Theorem,3.4
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire-hol,Theorem,0.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire,Unknown,60.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire-hol,Theorem,0.5
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire,Unknown,60.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire-hol,Theorem,0.6
Problems/SurjectiveCantor/noFixpoint.p,Vampire,Theorem,0.0
Problems/SurjectiveCantor/noFixpoint.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Vampire,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,Vampire,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Comprehension3.p,Vampire,Theorem,0.2
Problems/TestsHOML/Comprehension3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EQCong.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQCong.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Vampire,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Vampire,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Vampire,Unknown,59.3
Problems/TestsHOML/EqPrimLeib.p,Vampire-hol,Theorem,3.0
Problems/TestsHOML/EqRefl.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqRefl.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EqSym.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqSym.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Vampire,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Vampire,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ax4.p,Vampire,Theorem,0.0
Problems/TestsHOML/ax4.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ax5.p,Vampire,Theorem,0.0
Problems/TestsHOML/ax5.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/axB.p,Vampire,Theorem,0.0
Problems/TestsHOML/axB.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/axD.p,Vampire,Theorem,0.0
Problems/TestsHOML/axD.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/axM.p,Vampire,Theorem,0.0
Problems/TestsHOML/axM.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension3.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire,Unknown,60.1
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire-hol,Theorem,3.1
Problems/TestsHOMLinS4/EqRefl.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Vampire-hol,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire,Theorem,47.8
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire-hol,Theorem,0.2
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire,Unknown,59.9
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire-hol,Theorem,12.1


==> anc/thf/native-vampire/results-machine.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Vampire-all,Timeout,10.0
Problems/EvilDerivable/MC.p,Vampire-hol-all,Timeout,9.9
Problems/EvilDerivable/Monoevilism.p,Vampire-all,Theorem,0.0
Problems/EvilDerivable/Monoevilism.p,Vampire-hol-all,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,Vampire-all,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,Vampire-hol-all,Theorem,0.0
Problems/EvilDerivable/NegP.p,Vampire-all,Timeout,10.0
Problems/EvilDerivable/NegP.p,Vampire-hol-all,Theorem,0.0
Problems/EvilDerivable/NegProps.p,Vampire-all,Theorem,0.5
Problems/EvilDerivable/NegProps.p,Vampire-hol-all,Theorem,0.1
Problems/EvilDerivable/NisFilter.p,Vampire-all,Timeout,10.0
Problems/EvilDerivable/NisFilter.p,Vampire-hol-all,Timeout,10.0
Problems/EvilDerivable/NisUFilter.p,Vampire-all,Timeout,10.0
Problems/EvilDerivable/NisUFilter.p,Vampire-hol-all,Timeout,9.9
Problems/EvilDerivable/PosProps.p,Vampire-all,Theorem,0.4
Problems/EvilDerivable/PosProps.p,Vampire-hol-all,Theorem,0.1
Problems/EvilDerivable/T1.p,Vampire-all,Timeout,10.0
Problems/EvilDerivable/T1.p,Vampire-hol-all,Theorem,0.1
Problems/EvilDerivable/T2.p,Vampire-all,Timeout,10.1
Problems/EvilDerivable/T2.p,Vampire-hol-all,Theorem,0.1
Problems/EvilDerivable/T3.p,Vampire-all,Theorem,0.0
Problems/EvilDerivable/T3.p,Vampire-hol-all,Theorem,0.0
Problems/EvilDerivable/T4.p,Vampire-all,Timeout,10.0
Problems/EvilDerivable/T4.p,Vampire-hol-all,Timeout,10.0
Problems/EvilDerivable/T5.p,Vampire-all,Timeout,10.1
Problems/EvilDerivable/T5.p,Vampire-hol-all,Timeout,9.9
Problems/EvilDerivable/UniqueEss1.p,Vampire-all,Theorem,0.1
Problems/EvilDerivable/UniqueEss1.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire-all,Theorem,0.7
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire-hol-all,Theorem,0.6
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1/Th1.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1/Th1.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1/Th2.p,Vampire-all,Theorem,1.7
Problems/GoedelVariantHOML1/Th2.p,Vampire-hol-all,Theorem,1.3
Problems/GoedelVariantHOML1/Th3.p,Vampire-all,Theorem,1.8
Problems/GoedelVariantHOML1/Th3.p,Vampire-hol-all,Theorem,2.9
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire-all,Theorem,1.1
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire-hol-all,Theorem,0.5
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire-all,Theorem,1.7
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire-hol-all,Theorem,0.6
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire-all,Theorem,1.8
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire-hol-all,Theorem,0.7
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire-all,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire-all,Theorem,0.5
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire-hol-all,Theorem,0.7
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire-all,Theorem,0.6
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire-hol-all,Theorem,0.9
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire-all,Theorem,1.1
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire-hol-all,Theorem,3.4
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th1.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th1.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th2.p,Vampire-all,Theorem,1.6
Problems/GoedelVariantHOML1poss/Th2.p,Vampire-hol-all,Theorem,0.5
Problems/GoedelVariantHOML1poss/Th3.p,Vampire-all,Theorem,1.7
Problems/GoedelVariantHOML1poss/Th3.p,Vampire-hol-all,Theorem,0.6
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2/L.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2/L.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2/MC.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2/MC.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2/Monotheism.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2/Monotheism.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2/NegProps.p,Vampire-all,Theorem,0.5
Problems/GoedelVariantHOML2/NegProps.p,Vampire-hol-all,Theorem,0.2
Problems/GoedelVariantHOML2/PisFilter.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2/PisFilter.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire-all,Theorem,0.7
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2/PosTop.p,Vampire-all,Theorem,0.6
Problems/GoedelVariantHOML2/PosTop.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2/Th1.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2/Th1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2/Th2.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML2/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2/Th3.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML2/Th3.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML2/Th4.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2/Th4.p,Vampire-hol-all,Theorem,1.5
Problems/GoedelVariantHOML2/Th5.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2/Th5.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire-all,Theorem,0.1
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire-all,Theorem,0.3
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire-all,Theorem,0.4
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire-all,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire-all,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire-all,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire-all,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/L.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/L.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/MC.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/MC.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire-all,Theorem,0.3
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire-all,Timeout,10.1
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire-all,Theorem,0.4
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire-all,Theorem,0.2
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th1.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th1.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th2.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th3.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML2poss/Th3.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML2poss/Th4.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th4.p,Vampire-hol-all,Theorem,1.4
Problems/GoedelVariantHOML2poss/Th5.p,Vampire-all,Timeout,10.1
Problems/GoedelVariantHOML2poss/Th5.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire-all,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire-all,Timeout,10.1
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3/GNonempty.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/GNonempty.p,Vampire-hol-all,Theorem,4.8
Problems/GoedelVariantHOML3/L.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/L.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/MC.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/MC.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML3/Monotheism.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3/Monotheism.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3/NegProps.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/NegProps.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML3/PisFilter.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/PisFilter.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/PosIncl.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/PosIncl.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire-hol-all,Theorem,4.5
Problems/GoedelVariantHOML3/Th1.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/Th1.p,Vampire-hol-all,Theorem,0.2
Problems/GoedelVariantHOML3/Th2.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML3/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/Th3.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/Th3.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/Th4.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/Th4.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/Th5.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3/Th5.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire-hol-all,Theorem,4.1
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire-hol-all,Theorem,1.3
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire-hol-all,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire-all,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire-hol-all,Theorem,0.5
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/L.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/L.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML3poss/MC.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/MC.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire-all,Theorem,0.9
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire-hol-all,Theorem,0.8
Problems/GoedelVariantHOML3poss/Th1.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML3poss/Th1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3poss/Th2.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML3poss/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th3.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML3poss/Th3.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th4.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th4.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th5.p,Vampire-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th5.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire-all,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire-hol-all,Theorem,0.5
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire-all,Timeout,9.9
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOML/Coro.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOML/Coro.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOML/MC.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOML/MC.p,Vampire-hol-all,Timeout,9.9
Problems/ScottVariantHOML/Monotheism.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOML/Monotheism.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOML/NegProps.p,Vampire-all,Theorem,0.5
Problems/ScottVariantHOML/NegProps.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOML/PisFilter.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOML/PisFilter.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOML/PisUFilter.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOML/PisUFilter.p,Vampire-hol-all,Timeout,9.9
Problems/ScottVariantHOML/Pos.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOML/Pos.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOML/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOML/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOML/PosProps.p,Vampire-all,Theorem,0.5
Problems/ScottVariantHOML/PosProps.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOML/T1.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOML/T1.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOML/T2.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOML/T2.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOML/T3.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOML/T3.p,Vampire-hol-all,Timeout,9.9
Problems/ScottVariantHOML/UniqueEss1.p,Vampire-all,Theorem,0.1
Problems/ScottVariantHOML/UniqueEss1.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire-hol-all,Theorem,0.2
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire-all,Theorem,0.3
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire-hol-all,Timeout,9.9
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire-all,Theorem,0.3
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire-hol-all,Timeout,9.9
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire-all,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLinK/Coro.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLinK/Coro.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLinK/T1.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLinK/T1.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLinK/T2.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLinK/T2.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLinS4/Coro.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLinS4/Coro.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLinS4/T1.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLinS4/T1.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLinS4/T2.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLinS4/T2.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLposs/Coro.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLposs/Coro.p,Vampire-hol-all,Theorem,0.2
Problems/ScottVariantHOMLposs/MC.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLposs/MC.p,Vampire-hol-all,Timeout,9.9
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLposs/NegProps.p,Vampire-all,Theorem,0.3
Problems/ScottVariantHOMLposs/NegProps.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire-hol-all,Timeout,9.9
Problems/ScottVariantHOMLposs/Pos.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLposs/Pos.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLposs/PosProps.p,Vampire-all,Theorem,0.3
Problems/ScottVariantHOMLposs/PosProps.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLposs/T1.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLposs/T1.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLposs/T2.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLposs/T2.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLposs/T3.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLposs/T3.p,Vampire-hol-all,Timeout,9.9
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire-all,Theorem,0.1
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire-hol-all,Theorem,0.2
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire-all,Timeout,10.0
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire-hol-all,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire-all,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire-hol-all,Theorem,0.0
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire-all,Timeout,10.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire-hol-all,Theorem,0.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire-all,Timeout,10.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire-hol-all,Theorem,0.0
Problems/SurjectiveCantor/noFixpoint.p,Vampire-all,Theorem,0.0
Problems/SurjectiveCantor/noFixpoint.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/Comprehension3.p,Vampire-all,Theorem,0.2
Problems/TestsHOML/Comprehension3.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/EQCong.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/EQCong.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Vampire-all,Timeout,10.1
Problems/TestsHOML/EqPrimLeib.p,Vampire-hol-all,Theorem,0.4
Problems/TestsHOML/EqRefl.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/EqRefl.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/EqSym.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/EqSym.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/ax4.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/ax4.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/ax5.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/ax5.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/axB.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/axB.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/axD.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/axD.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOML/axM.p,Vampire-all,Theorem,0.0
Problems/TestsHOML/axM.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension3.p,Vampire-all,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension3.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire-all,Timeout,10.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire-hol-all,Theorem,0.3
Problems/TestsHOMLinS4/EqRefl.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Vampire-hol-all,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Vampire-all,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Vampire-hol-all,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire-all,Theorem,0.9
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire-hol-all,Theorem,0.0
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire-all,Timeout,10.1
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire-hol-all,Theorem,1.6


==> anc/thf/native-vampire/results-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Vampire,Unknown,10.0
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Vampire,Unknown,10.1
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Vampire,Unknown,10.1
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Vampire,Unknown,10.0
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Vampire,Unknown,10.1
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Vampire,Unknown,10.0
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Vampire,Unknown,10.1
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Vampire,Unknown,10.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/TestsHOML/BarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/BarcanAct.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/axB.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/axB.p,Vampire-hol,Timeout,10.1


==> anc/thf/native-vampire/results.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Vampire,Unknown,10.0
Problems/EvilDerivable/MC.p,Vampire-hol,Timeout,10.0
Problems/EvilDerivable/Monoevilism.p,Vampire,Theorem,0.1
Problems/EvilDerivable/Monoevilism.p,Vampire-hol,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,Vampire,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,Vampire-hol,Theorem,0.0
Problems/EvilDerivable/NegP.p,Vampire,Unknown,10.1
Problems/EvilDerivable/NegP.p,Vampire-hol,Theorem,1.1
Problems/EvilDerivable/NegProps.p,Vampire,Theorem,3.1
Problems/EvilDerivable/NegProps.p,Vampire-hol,Theorem,0.7
Problems/EvilDerivable/NisFilter.p,Vampire,Unknown,10.0
Problems/EvilDerivable/NisFilter.p,Vampire-hol,Timeout,10.0
Problems/EvilDerivable/NisUFilter.p,Vampire,Unknown,10.0
Problems/EvilDerivable/NisUFilter.p,Vampire-hol,Timeout,10.0
Problems/EvilDerivable/PosProps.p,Vampire,Theorem,3.1
Problems/EvilDerivable/PosProps.p,Vampire-hol,Theorem,0.7
Problems/EvilDerivable/T1.p,Vampire,Unknown,10.1
Problems/EvilDerivable/T1.p,Vampire-hol,Theorem,0.4
Problems/EvilDerivable/T2.p,Vampire,Unknown,10.1
Problems/EvilDerivable/T2.p,Vampire-hol,Theorem,1.1
Problems/EvilDerivable/T3.p,Vampire,Theorem,2.7
Problems/EvilDerivable/T3.p,Vampire-hol,Theorem,0.3
Problems/EvilDerivable/T4.p,Vampire,Unknown,10.1
Problems/EvilDerivable/T4.p,Vampire-hol,Timeout,10.0
Problems/EvilDerivable/T5.p,Vampire,Unknown,10.1
Problems/EvilDerivable/T5.p,Vampire-hol,Timeout,10.0
Problems/EvilDerivable/UniqueEss1.p,Vampire,Theorem,1.4
Problems/EvilDerivable/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire-hol,Theorem,4.4
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1/Th1.p,Vampire,Theorem,1.0
Problems/GoedelVariantHOML1/Th1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1/Th2.p,Vampire-hol,Theorem,4.8
Problems/GoedelVariantHOML1/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1/Th3.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire-hol,Theorem,4.5
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire-hol,Theorem,5.2
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire-hol,Theorem,5.4
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire-hol,Theorem,5.2
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire-hol,Theorem,4.2
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th1.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML1poss/Th1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th2.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML1poss/Th2.p,Vampire-hol,Theorem,5.2
Problems/GoedelVariantHOML1poss/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1poss/Th3.p,Vampire-hol,Theorem,5.0
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2/L.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/L.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2/MC.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/MC.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2/NegProps.p,Vampire,Theorem,3.5
Problems/GoedelVariantHOML2/NegProps.p,Vampire-hol,Theorem,1.6
Problems/GoedelVariantHOML2/PisFilter.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/PisFilter.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire,Theorem,7.3
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire-hol,Theorem,1.2
Problems/GoedelVariantHOML2/PosTop.p,Vampire,Theorem,3.8
Problems/GoedelVariantHOML2/PosTop.p,Vampire-hol,Theorem,1.1
Problems/GoedelVariantHOML2/Th1.p,Vampire,Theorem,2.3
Problems/GoedelVariantHOML2/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/Th2.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/Th3.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2/Th4.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/Th4.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2/Th5.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/Th5.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire,Theorem,2.8
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire-hol,Theorem,0.8
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire,Theorem,2.8
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire-hol,Theorem,0.5
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire,Theorem,2.2
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire,Theorem,0.6
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2poss/L.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/L.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2poss/MC.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/MC.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2poss/Th1.p,Vampire,Theorem,2.7
Problems/GoedelVariantHOML2poss/Th1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/Th2.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/Th3.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th4.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/Th4.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th5.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/Th5.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire,Theorem,2.2
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire,Theorem,2.3
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3/GNonempty.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/GNonempty.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/L.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/L.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3/MC.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/MC.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/Monotheism.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3/NegProps.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/NegProps.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3/PisFilter.p,Vampire,Unknown,9.6
Problems/GoedelVariantHOML3/PisFilter.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/PosIncl.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/PosIncl.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire,Unknown,9.9
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3/Th1.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/Th1.p,Vampire-hol,Theorem,1.5
Problems/GoedelVariantHOML3/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/Th2.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/Th3.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3/Th4.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/Th4.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3/Th5.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/Th5.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire,Theorem,2.2
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire-hol,Theorem,0.8
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire-hol,Theorem,1.6
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire-hol,Theorem,4.6
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/L.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/L.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/MC.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/MC.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire-hol,Theorem,5.0
Problems/GoedelVariantHOML3poss/Th1.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/Th1.p,Vampire-hol,Theorem,1.3
Problems/GoedelVariantHOML3poss/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/Th2.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/Th3.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3poss/Th4.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/Th4.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3poss/Th5.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/Th5.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire-hol,Theorem,4.9
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOML/Coro.p,Vampire,Unknown,10.1
Problems/ScottVariantHOML/Coro.p,Vampire-hol,Theorem,1.2
Problems/ScottVariantHOML/MC.p,Vampire,Unknown,10.0
Problems/ScottVariantHOML/MC.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOML/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOML/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOML/NegProps.p,Vampire,Theorem,2.9
Problems/ScottVariantHOML/NegProps.p,Vampire-hol,Theorem,0.7
Problems/ScottVariantHOML/PisFilter.p,Vampire,Unknown,10.0
Problems/ScottVariantHOML/PisFilter.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOML/PisUFilter.p,Vampire,Unknown,10.1
Problems/ScottVariantHOML/PisUFilter.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOML/Pos.p,Vampire,Unknown,9.9
Problems/ScottVariantHOML/Pos.p,Vampire-hol,Theorem,1.0
Problems/ScottVariantHOML/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOML/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOML/PosProps.p,Vampire,Theorem,2.3
Problems/ScottVariantHOML/PosProps.p,Vampire-hol,Theorem,0.7
Problems/ScottVariantHOML/T1.p,Vampire,Unknown,10.0
Problems/ScottVariantHOML/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOML/T2.p,Vampire,Theorem,3.4
Problems/ScottVariantHOML/T2.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOML/T3.p,Vampire,Unknown,10.1
Problems/ScottVariantHOML/T3.p,Vampire-hol,Timeout,10.1
Problems/ScottVariantHOML/UniqueEss1.p,Vampire,Theorem,1.4
Problems/ScottVariantHOML/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,Vampire,Theorem,0.2
Problems/ScottVariantHOML/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire-hol,Theorem,1.4
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire-hol,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire-hol,Theorem,0.7
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire,Unknown,9.9
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire-hol,Theorem,1.1
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire,Theorem,4.8
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire,Unknown,10.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire-hol,Timeout,9.9
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire,Theorem,0.8
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLinK/Coro.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLinK/Coro.p,Vampire-hol,Theorem,1.1
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLinK/T1.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLinK/T1.p,Vampire-hol,Theorem,0.3
Problems/ScottVariantHOMLinK/T2.p,Vampire,Theorem,3.2
Problems/ScottVariantHOMLinK/T2.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLinS4/Coro.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLinS4/Coro.p,Vampire-hol,Theorem,1.2
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLinS4/T1.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLinS4/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLinS4/T2.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLinS4/T2.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLposs/Coro.p,Vampire,Unknown,9.9
Problems/ScottVariantHOMLposs/Coro.p,Vampire-hol,Theorem,1.5
Problems/ScottVariantHOMLposs/MC.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLposs/MC.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLposs/NegProps.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/NegProps.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire-hol,Timeout,10.1
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire-hol,Timeout,10.1
Problems/ScottVariantHOMLposs/Pos.p,Vampire,Unknown,9.8
Problems/ScottVariantHOMLposs/Pos.p,Vampire-hol,Theorem,1.2
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLposs/PosProps.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/PosProps.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLposs/T1.p,Vampire,Unknown,10.0
Problems/ScottVariantHOMLposs/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLposs/T2.p,Vampire,Theorem,6.0
Problems/ScottVariantHOMLposs/T2.p,Vampire-hol,Theorem,0.5
Problems/ScottVariantHOMLposs/T3.p,Vampire,Unknown,10.0
Problems/ScottVariantHOMLposs/T3.p,Vampire-hol,Timeout,9.9
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire,Theorem,0.8
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire,Unknown,10.0
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire-hol,Theorem,1.6
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire-hol,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire,Theorem,2.8
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire-hol,Theorem,0.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire,Unknown,10.0
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire-hol,Theorem,0.4
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire,Unknown,10.1
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire-hol,Theorem,0.6
Problems/SurjectiveCantor/noFixpoint.p,Vampire,Theorem,0.0
Problems/SurjectiveCantor/noFixpoint.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Vampire,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,Vampire,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Comprehension3.p,Vampire,Theorem,0.2
Problems/TestsHOML/Comprehension3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EQCong.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQCong.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Vampire,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Vampire,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Vampire,Unknown,10.1
Problems/TestsHOML/EqPrimLeib.p,Vampire-hol,Theorem,4.4
Problems/TestsHOML/EqRefl.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqRefl.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EqSym.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqSym.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Vampire,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Vampire,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ax4.p,Vampire,Theorem,0.0
Problems/TestsHOML/ax4.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ax5.p,Vampire,Theorem,0.0
Problems/TestsHOML/ax5.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/axB.p,Vampire,Theorem,0.0
Problems/TestsHOML/axB.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/axD.p,Vampire,Theorem,0.0
Problems/TestsHOML/axD.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/axM.p,Vampire,Theorem,0.0
Problems/TestsHOML/axM.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension3.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire,Unknown,10.1
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire-hol,Theorem,4.3
Problems/TestsHOMLinS4/EqRefl.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Vampire-hol,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire,Unknown,9.9
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire-hol,Theorem,0.5
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire,Unknown,9.8
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire-hol,Theorem,5.9


==> anc/thf/results-60s.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,E,GaveUp,60.6
Problems/EvilDerivable/Monoevilism.p,E,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,E,Theorem,0.0
Problems/EvilDerivable/NegP.p,E,Theorem,27.3
Problems/EvilDerivable/NegProps.p,E,Theorem,0.0
Problems/EvilDerivable/NisFilter.p,E,GaveUp,60.3
Problems/EvilDerivable/NisUFilter.p,E,GaveUp,60.3
Problems/EvilDerivable/PosProps.p,E,Theorem,0.0
Problems/EvilDerivable/T1.p,E,Theorem,0.0
Problems/EvilDerivable/T2.p,E,Theorem,0.0
Problems/EvilDerivable/T3.p,E,Theorem,0.0
Problems/EvilDerivable/T4.p,E,GaveUp,60.3
Problems/EvilDerivable/T5.p,E,GaveUp,60.3
Problems/EvilDerivable/UniqueEss1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,E,ContradictoryAxioms,9.5
Problems/GoedelVariantHOML1/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,E,ContradictoryAxioms,40.2
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,E,ContradictoryAxioms,28.6
Problems/GoedelVariantHOML1poss/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/L.p,E,Theorem,15.2
Problems/GoedelVariantHOML2/MC.p,E,GaveUp,60.4
Problems/GoedelVariantHOML2/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/PisFilter.p,E,GaveUp,60.7
Problems/GoedelVariantHOML2/PisUFilter.p,E,GaveUp,60.6
Problems/GoedelVariantHOML2/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/PosProps_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/PosTop.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Th2.p,E,GaveUp,60.5
Problems/GoedelVariantHOML2/Th3.p,E,GaveUp,60.2
Problems/GoedelVariantHOML2/Th4.p,E,Theorem,0.1
Problems/GoedelVariantHOML2/Th5.p,E,GaveUp,60.5
Problems/GoedelVariantHOML2/UniqueEss1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,E,GaveUp,60.5
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,E,Theorem,6.6
Problems/GoedelVariantHOML2AndersonQuant/MC.p,E,GaveUp,60.3
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,E,GaveUp,60.3
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,E,GaveUp,60.6
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,E,GaveUp,60.2
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,E,GaveUp,60.4
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,E,GaveUp,60.6
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,E,GaveUp,60.3
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,E,GaveUp,60.4
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th2.p,E,GaveUp,60.2
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/L.p,E,Theorem,3.6
Problems/GoedelVariantHOML2poss/MC.p,E,GaveUp,60.4
Problems/GoedelVariantHOML2poss/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/PisFilterP.p,E,GaveUp,60.5
Problems/GoedelVariantHOML2poss/PisUFilterP.p,E,GaveUp,60.6
Problems/GoedelVariantHOML2poss/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosProps_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosTop.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th2.p,E,GaveUp,60.3
Problems/GoedelVariantHOML2poss/Th3.p,E,GaveUp,60.2
Problems/GoedelVariantHOML2poss/Th4.p,E,GaveUp,60.3
Problems/GoedelVariantHOML2poss/Th5.p,E,GaveUp,60.2
Problems/GoedelVariantHOML2poss/UniqueEss1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,E,GaveUp,60.3
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th2.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/GNonempty.p,E,Theorem,0.2
Problems/GoedelVariantHOML3/L.p,E,GaveUp,60.3
Problems/GoedelVariantHOML3/MC.p,E,GaveUp,60.3
Problems/GoedelVariantHOML3/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/PisFilter.p,E,GaveUp,60.1
Problems/GoedelVariantHOML3/PisUFilter.p,E,GaveUp,60.1
Problems/GoedelVariantHOML3/PosIncl.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/PosProps_prime.p,E,Theorem,1.3
Problems/GoedelVariantHOML3/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/Th2.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3/Th3.p,E,GaveUp,60.3
Problems/GoedelVariantHOML3/Th4.p,E,Theorem,0.3
Problems/GoedelVariantHOML3/Th5.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3/UniqueEss3.p,E,Theorem,40.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,E,Theorem,52.4
Problems/GoedelVariantHOML3AndersonQuant/L.p,E,Theorem,0.5
Problems/GoedelVariantHOML3AndersonQuant/MC.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,E,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,E,GaveUp,60.1
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,E,GaveUp,60.1
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,E,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,E,GaveUp,60.3
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,E,Theorem,40.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th2.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/GNonempty.p,E,GaveUp,60.3
Problems/GoedelVariantHOML3poss/L.p,E,Theorem,0.4
Problems/GoedelVariantHOML3poss/MC.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3poss/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/NegProps.p,E,Theorem,0.3
Problems/GoedelVariantHOML3poss/PisFilterP.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3poss/PisUFilterP.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3poss/PosIncl.p,E,GaveUp,60.1
Problems/GoedelVariantHOML3poss/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,E,Theorem,0.7
Problems/GoedelVariantHOML3poss/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/Th2.p,E,GaveUp,60.1
Problems/GoedelVariantHOML3poss/Th3.p,E,GaveUp,60.1
Problems/GoedelVariantHOML3poss/Th4.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3poss/Th5.p,E,GaveUp,60.2
Problems/GoedelVariantHOML3poss/UniqueEss3.p,E,Theorem,40.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th2.p,E,GaveUp,60.1
Problems/ScottVariantHOML/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOML/MC.p,E,GaveUp,60.1
Problems/ScottVariantHOML/Monotheism.p,E,Theorem,0.0
Problems/ScottVariantHOML/NegProps.p,E,Theorem,0.0
Problems/ScottVariantHOML/PisFilter.p,E,GaveUp,60.1
Problems/ScottVariantHOML/PisUFilter.p,E,GaveUp,60.3
Problems/ScottVariantHOML/Pos.p,E,Theorem,0.0
Problems/ScottVariantHOML/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOML/PosProps.p,E,Theorem,0.0
Problems/ScottVariantHOML/T1.p,E,Theorem,0.0
Problems/ScottVariantHOML/T2.p,E,Theorem,0.0
Problems/ScottVariantHOML/T3.p,E,GaveUp,60.1
Problems/ScottVariantHOML/UniqueEss1.p,E,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,E,GaveUp,60.1
Problems/ScottVariantHOMLAndersonQuant/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,E,GaveUp,60.2
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,E,GaveUp,60.1
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,E,GaveUp,60.1
Problems/ScottVariantHOMLAndersonQuant/Pos.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,E,GaveUp,60.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,E,GaveUp,60.2
Problems/ScottVariantHOMLinK/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLinK/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLinK/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLinK/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/MC.p,E,GaveUp,60.7
Problems/ScottVariantHOMLposs/Monotheism.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/NegProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/PisFilterP.p,E,GaveUp,60.7
Problems/ScottVariantHOMLposs/PisUFilterP.p,E,GaveUp,60.2
Problems/ScottVariantHOMLposs/Pos.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/PosProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/T3.p,E,GaveUp,60.3
Problems/ScottVariantHOMLposs/UniqueEss1.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,E,GaveUp,60.2
Problems/ScottVariantHOMLpossInS4/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T2.p,E,Theorem,0.0
Problems/SurjectiveCantor/SurjectiveCantor.p,E,GaveUp,6.1
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,E,GaveUp,6.1
Problems/SurjectiveCantor/noFixpoint.p,E,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,E,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,E,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,E,Theorem,0.0
Problems/TestsHOML/Comprehension3.p,E,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,E,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,E,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,E,Theorem,0.0
Problems/TestsHOML/EQCong.p,E,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,E,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,E,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,E,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,E,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,E,Theorem,0.0
Problems/TestsHOML/EqRefl.p,E,Theorem,0.0
Problems/TestsHOML/EqSym.p,E,Theorem,0.0
Problems/TestsHOML/EqTrans.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,E,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,E,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,E,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,E,Theorem,0.0
Problems/TestsHOML/Quant_1.p,E,Theorem,0.0
Problems/TestsHOML/Quant_2.p,E,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,E,Theorem,0.0
Problems/TestsHOML/ax4.p,E,Theorem,0.0
Problems/TestsHOML/ax5.p,E,Theorem,0.0
Problems/TestsHOML/axB.p,E,Theorem,0.0
Problems/TestsHOML/axD.p,E,Theorem,0.0
Problems/TestsHOML/axM.p,E,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,E,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,E,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,E,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,E,Theorem,0.0
Problems/ThereIsNoEvil2/NecNoEvil.p,E,Theorem,0.1
Problems/EvilDerivable/MC.p,Leo-II,Unknown,60.9
Problems/EvilDerivable/Monoevilism.p,Leo-II,Theorem,19.4
Problems/EvilDerivable/NegOfEvil.p,Leo-II,Theorem,21.0
Problems/EvilDerivable/NegP.p,Leo-II,Theorem,16.1
Problems/EvilDerivable/NegProps.p,Leo-II,Theorem,15.0
Problems/EvilDerivable/NisFilter.p,Leo-II,Unknown,60.9
Problems/EvilDerivable/NisUFilter.p,Leo-II,Unknown,60.9
Problems/EvilDerivable/PosProps.p,Leo-II,Theorem,22.3
Problems/EvilDerivable/T1.p,Leo-II,Theorem,31.0
Problems/EvilDerivable/T2.p,Leo-II,Theorem,16.2
Problems/EvilDerivable/T3.p,Leo-II,Theorem,21.3
Problems/EvilDerivable/T4.p,Leo-II,Theorem,27.5
Problems/EvilDerivable/T5.p,Leo-II,Unknown,60.7
Problems/EvilDerivable/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2b_prime.p,Leo-II,Theorem,15.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,Leo-II,Theorem,7.7
Problems/GoedelVariantHOML1/PosOfGod.p,Leo-II,Theorem,18.0
Problems/GoedelVariantHOML1/Th1.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML1/Th2.p,Leo-II,Theorem,18.0
Problems/GoedelVariantHOML1/Th3.p,Leo-II,Theorem,18.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Leo-II,Theorem,15.7
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Leo-II,Theorem,5.3
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Leo-II,Theorem,18.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Leo-II,Theorem,18.0
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Leo-II,Theorem,18.0
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Leo-II,Theorem,18.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Leo-II,Theorem,18.1
Problems/GoedelVariantHOML1inS4/Th1.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML1inS4/Th2.p,Leo-II,Theorem,18.0
Problems/GoedelVariantHOML1inS4/Th3.p,Leo-II,Theorem,18.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Leo-II,Theorem,18.4
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,Leo-II,Theorem,4.5
Problems/GoedelVariantHOML1poss/PosOfGod.p,Leo-II,Theorem,18.0
Problems/GoedelVariantHOML1poss/Th1.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML1poss/Th2.p,Leo-II,Theorem,19.4
Problems/GoedelVariantHOML1poss/Th3.p,Leo-II,Theorem,17.2
Problems/GoedelVariantHOML2/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2/Ax2b_prime.p,Leo-II,Theorem,15.5
Problems/GoedelVariantHOML2/L.p,Leo-II,Unknown,61.5
Problems/GoedelVariantHOML2/MC.p,Leo-II,Timeout,61.4
Problems/GoedelVariantHOML2/Monotheism.p,Leo-II,Theorem,20.0
Problems/GoedelVariantHOML2/NegProps.p,Leo-II,Theorem,24.7
Problems/GoedelVariantHOML2/PisFilter.p,Leo-II,Unknown,61.1
Problems/GoedelVariantHOML2/PisUFilter.p,Leo-II,Unknown,61.0
Problems/GoedelVariantHOML2/PosOfGod.p,Leo-II,Theorem,22.5
Problems/GoedelVariantHOML2/PosProps_prime.p,Leo-II,Theorem,15.0
Problems/GoedelVariantHOML2/PosTop.p,Leo-II,Theorem,15.0
Problems/GoedelVariantHOML2/Th1.p,Leo-II,Theorem,17.7
Problems/GoedelVariantHOML2/Th2.p,Leo-II,Unknown,60.6
Problems/GoedelVariantHOML2/Th3.p,Leo-II,Unknown,60.4
Problems/GoedelVariantHOML2/Th4.p,Leo-II,Theorem,20.3
Problems/GoedelVariantHOML2/Th5.p,Leo-II,Timeout,60.8
Problems/GoedelVariantHOML2/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Leo-II,Theorem,15.1
Problems/GoedelVariantHOML2AndersonQuant/L.p,Leo-II,Unknown,60.6
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Leo-II,Timeout,61.4
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Leo-II,Theorem,19.9
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Leo-II,Theorem,24.8
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Leo-II,Unknown,60.9
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Leo-II,Unknown,60.9
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Leo-II,Theorem,21.3
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Leo-II,Theorem,15.0
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Leo-II,Theorem,15.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Leo-II,Theorem,18.3
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Leo-II,Unknown,60.6
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Leo-II,Unknown,60.4
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Leo-II,Unknown,61.2
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Leo-II,Timeout,61.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Leo-II,Theorem,18.1
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Leo-II,Theorem,21.4
Problems/GoedelVariantHOML2inS4/Th1.p,Leo-II,Theorem,23.4
Problems/GoedelVariantHOML2inS4/Th2.p,Leo-II,Unknown,61.3
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Leo-II,Theorem,15.0
Problems/GoedelVariantHOML2poss/L.p,Leo-II,Unknown,61.1
Problems/GoedelVariantHOML2poss/MC.p,Leo-II,Unknown,61.7
Problems/GoedelVariantHOML2poss/Monotheism.p,Leo-II,Theorem,20.0
Problems/GoedelVariantHOML2poss/NegProps.p,Leo-II,Theorem,22.3
Problems/GoedelVariantHOML2poss/PisFilterP.p,Leo-II,Unknown,61.4
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Leo-II,Unknown,61.5
Problems/GoedelVariantHOML2poss/PosOfGod.p,Leo-II,Theorem,19.3
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Leo-II,Theorem,17.0
Problems/GoedelVariantHOML2poss/PosTop.p,Leo-II,Theorem,16.9
Problems/GoedelVariantHOML2poss/Th1.p,Leo-II,Theorem,17.4
Problems/GoedelVariantHOML2poss/Th2.p,Leo-II,Timeout,61.4
Problems/GoedelVariantHOML2poss/Th3.p,Leo-II,Unknown,61.0
Problems/GoedelVariantHOML2poss/Th4.p,Leo-II,Theorem,22.3
Problems/GoedelVariantHOML2poss/Th5.p,Leo-II,Timeout,60.7
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Leo-II,Theorem,18.1
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Leo-II,Theorem,21.3
Problems/GoedelVariantHOML2possInS4/Th1.p,Leo-II,Theorem,17.4
Problems/GoedelVariantHOML2possInS4/Th2.p,Leo-II,Timeout,61.4
Problems/GoedelVariantHOML3/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3/Ax2b_prime.p,Leo-II,Theorem,19.9
Problems/GoedelVariantHOML3/GNonempty.p,Leo-II,Unknown,61.1
Problems/GoedelVariantHOML3/L.p,Leo-II,Unknown,59.9
Problems/GoedelVariantHOML3/MC.p,Leo-II,Unknown,61.6
Problems/GoedelVariantHOML3/Monotheism.p,Leo-II,Theorem,24.3
Problems/GoedelVariantHOML3/NegProps.p,Leo-II,Timeout,61.1
Problems/GoedelVariantHOML3/PisFilter.p,Leo-II,Timeout,61.4
Problems/GoedelVariantHOML3/PisUFilter.p,Leo-II,Unknown,61.2
Problems/GoedelVariantHOML3/PosIncl.p,Leo-II,Unknown,60.1
Problems/GoedelVariantHOML3/PosOfGod.p,Leo-II,Theorem,27.3
Problems/GoedelVariantHOML3/PosProps_prime.p,Leo-II,Theorem,20.9
Problems/GoedelVariantHOML3/Th1.p,Leo-II,Theorem,27.5
Problems/GoedelVariantHOML3/Th2.p,Leo-II,Unknown,61.7
Problems/GoedelVariantHOML3/Th3.p,Leo-II,Unknown,60.9
Problems/GoedelVariantHOML3/Th4.p,Leo-II,Timeout,61.9
Problems/GoedelVariantHOML3/Th5.p,Leo-II,Unknown,61.0
Problems/GoedelVariantHOML3/UniqueEss3.p,Leo-II,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Leo-II,Theorem,19.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Leo-II,Unknown,61.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Leo-II,Unknown,60.2
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Leo-II,Unknown,62.9
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Leo-II,Theorem,21.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Leo-II,Unknown,61.7
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Leo-II,Unknown,61.4
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Leo-II,Unknown,61.4
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Leo-II,Unknown,62.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Leo-II,Theorem,27.3
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Leo-II,Theorem,21.2
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Leo-II,Theorem,27.3
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Leo-II,Unknown,60.2
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Leo-II,Unknown,60.7
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Leo-II,Theorem,21.3
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Leo-II,Timeout,62.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Leo-II,Theorem,1.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Leo-II,Theorem,26.1
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Leo-II,Theorem,19.2
Problems/GoedelVariantHOML3inS4/Th1.p,Leo-II,Theorem,24.3
Problems/GoedelVariantHOML3inS4/Th2.p,Leo-II,Unknown,62.1
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Leo-II,Theorem,19.2
Problems/GoedelVariantHOML3poss/GNonempty.p,Leo-II,Unknown,61.9
Problems/GoedelVariantHOML3poss/L.p,Leo-II,Timeout,61.8
Problems/GoedelVariantHOML3poss/MC.p,Leo-II,Unknown,60.5
Problems/GoedelVariantHOML3poss/Monotheism.p,Leo-II,Theorem,24.1
Problems/GoedelVariantHOML3poss/NegProps.p,Leo-II,Theorem,28.9
Problems/GoedelVariantHOML3poss/PisFilterP.p,Leo-II,Unknown,61.2
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Leo-II,Unknown,61.2
Problems/GoedelVariantHOML3poss/PosIncl.p,Leo-II,Unknown,60.5
Problems/GoedelVariantHOML3poss/PosOfGod.p,Leo-II,Theorem,27.3
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Leo-II,Theorem,21.2
Problems/GoedelVariantHOML3poss/Th1.p,Leo-II,Theorem,27.3
Problems/GoedelVariantHOML3poss/Th2.p,Leo-II,Timeout,61.4
Problems/GoedelVariantHOML3poss/Th3.p,Leo-II,Unknown,61.5
Problems/GoedelVariantHOML3poss/Th4.p,Leo-II,Unknown,60.8
Problems/GoedelVariantHOML3poss/Th5.p,Leo-II,Unknown,60.7
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Leo-II,Theorem,1.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Leo-II,Theorem,25.2
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Leo-II,Theorem,24.2
Problems/GoedelVariantHOML3possInS4/Th1.p,Leo-II,Theorem,25.4
Problems/GoedelVariantHOML3possInS4/Th2.p,Leo-II,Timeout,61.3
Problems/ScottVariantHOML/Coro.p,Leo-II,Theorem,15.4
Problems/ScottVariantHOML/MC.p,Leo-II,Timeout,60.5
Problems/ScottVariantHOML/Monotheism.p,Leo-II,Theorem,19.4
Problems/ScottVariantHOML/NegProps.p,Leo-II,Theorem,24.4
Problems/ScottVariantHOML/PisFilter.p,Leo-II,Unknown,60.9
Problems/ScottVariantHOML/PisUFilter.p,Leo-II,Unknown,60.9
Problems/ScottVariantHOML/Pos.p,Leo-II,Theorem,24.5
Problems/ScottVariantHOML/PosOfGod.p,Leo-II,Theorem,19.6
Problems/ScottVariantHOML/PosProps.p,Leo-II,Theorem,16.2
Problems/ScottVariantHOML/T1.p,Leo-II,Theorem,33.8
Problems/ScottVariantHOML/T2.p,Leo-II,Theorem,18.1
Problems/ScottVariantHOML/T3.p,Leo-II,Unknown,61.3
Problems/ScottVariantHOML/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,Leo-II,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Leo-II,Theorem,15.4
Problems/ScottVariantHOMLAndersonQuant/MC.p,Leo-II,Unknown,60.9
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Leo-II,Theorem,19.3
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Leo-II,Theorem,24.5
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Leo-II,Unknown,60.7
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Leo-II,Unknown,60.7
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Leo-II,Theorem,20.4
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Leo-II,Theorem,19.7
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Leo-II,Theorem,15.4
Problems/ScottVariantHOMLAndersonQuant/T1.p,Leo-II,Theorem,18.5
Problems/ScottVariantHOMLAndersonQuant/T2.p,Leo-II,Theorem,18.1
Problems/ScottVariantHOMLAndersonQuant/T3.p,Leo-II,Unknown,61.6
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLinK/Coro.p,Leo-II,Theorem,15.4
Problems/ScottVariantHOMLinK/PosOfGod.p,Leo-II,Theorem,17.6
Problems/ScottVariantHOMLinK/T1.p,Leo-II,Theorem,34.3
Problems/ScottVariantHOMLinK/T2.p,Leo-II,Theorem,17.2
Problems/ScottVariantHOMLinS4/Coro.p,Leo-II,Theorem,15.4
Problems/ScottVariantHOMLinS4/PosOfGod.p,Leo-II,Theorem,20.7
Problems/ScottVariantHOMLinS4/T1.p,Leo-II,Theorem,33.6
Problems/ScottVariantHOMLinS4/T2.p,Leo-II,Theorem,17.2
Problems/ScottVariantHOMLposs/Coro.p,Leo-II,Theorem,15.4
Problems/ScottVariantHOMLposs/MC.p,Leo-II,Timeout,61.5
Problems/ScottVariantHOMLposs/Monotheism.p,Leo-II,Theorem,21.2
Problems/ScottVariantHOMLposs/NegProps.p,Leo-II,Theorem,24.7
Problems/ScottVariantHOMLposs/PisFilterP.p,Leo-II,Unknown,60.7
Problems/ScottVariantHOMLposs/PisUFilterP.p,Leo-II,Unknown,60.7
Problems/ScottVariantHOMLposs/Pos.p,Leo-II,Theorem,19.8
Problems/ScottVariantHOMLposs/PosOfGod.p,Leo-II,Theorem,19.6
Problems/ScottVariantHOMLposs/PosProps.p,Leo-II,Theorem,15.0
Problems/ScottVariantHOMLposs/T1.p,Leo-II,Theorem,18.5
Problems/ScottVariantHOMLposs/T2.p,Leo-II,Theorem,18.1
Problems/ScottVariantHOMLposs/T3.p,Leo-II,Unknown,61.1
Problems/ScottVariantHOMLposs/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/Coro.p,Leo-II,Theorem,15.5
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Leo-II,Theorem,17.6
Problems/ScottVariantHOMLpossInS4/T1.p,Leo-II,Theorem,18.7
Problems/ScottVariantHOMLpossInS4/T2.p,Leo-II,Theorem,17.3
Problems/SurjectiveCantor/SurjectiveCantor.p,Leo-II,Theorem,0.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Leo-II,Theorem,0.0
Problems/SurjectiveCantor/noFixpoint.p,Leo-II,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Comprehension3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQCong.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EqRefl.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EqSym.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ax4.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ax5.p,Leo-II,Theorem,0.0
Problems/TestsHOML/axB.p,Leo-II,Theorem,0.0
Problems/TestsHOML/axD.p,Leo-II,Theorem,0.0
Problems/TestsHOML/axM.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Leo-II,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,Leo-II,Theorem,18.1
Problems/ThereIsNoEvil2/NecNoEvil.p,Leo-II,Theorem,24.3
Problems/EvilDerivable/MC.p,Leo-III,Timeout,70.0
Problems/EvilDerivable/Monoevilism.p,Leo-III,Theorem,4.0
Problems/EvilDerivable/NegOfEvil.p,Leo-III,Theorem,1.6
Problems/EvilDerivable/NegP.p,Leo-III,Timeout,60.4
Problems/EvilDerivable/NegProps.p,Leo-III,Theorem,1.1
Problems/EvilDerivable/NisFilter.p,Leo-III,Timeout,70.0
Problems/EvilDerivable/NisUFilter.p,Leo-III,Timeout,70.0
Problems/EvilDerivable/PosProps.p,Leo-III,Theorem,5.0
Problems/EvilDerivable/T1.p,Leo-III,Timeout,70.0
Problems/EvilDerivable/T2.p,Leo-III,Timeout,70.0
Problems/EvilDerivable/T3.p,Leo-III,Timeout,60.3
Problems/EvilDerivable/T4.p,Leo-III,Timeout,63.0
Problems/EvilDerivable/T5.p,Leo-III,Timeout,70.0
Problems/EvilDerivable/UniqueEss1.p,Leo-III,Theorem,37.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML1/Ax2b_prime.p,Leo-III,Theorem,1.4
Problems/GoedelVariantHOML1/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1/Inconsistency.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML1/PosOfGod.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1/Th1.p,Leo-III,Theorem,39.7
Problems/GoedelVariantHOML1/Th2.p,Leo-III,Theorem,2.7
Problems/GoedelVariantHOML1/Th3.p,Leo-III,Theorem,7.3
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Leo-III,Theorem,0.6
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Leo-III,Theorem,1.1
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Leo-III,Theorem,1.1
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Leo-III,Theorem,10.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Leo-III,Theorem,2.3
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Leo-III,Theorem,3.7
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Leo-III,Theorem,2.2
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1inS4/Th1.p,Leo-III,Timeout,62.2
Problems/GoedelVariantHOML1inS4/Th2.p,Leo-III,Theorem,2.7
Problems/GoedelVariantHOML1inS4/Th3.p,Leo-III,Theorem,7.4
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Leo-III,Theorem,0.6
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Leo-III,Theorem,1.1
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1poss/Inconsistency.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML1poss/PosOfGod.p,Leo-III,Theorem,1.1
Problems/GoedelVariantHOML1poss/Th1.p,Leo-III,Theorem,8.6
Problems/GoedelVariantHOML1poss/Th2.p,Leo-III,Theorem,6.1
Problems/GoedelVariantHOML1poss/Th3.p,Leo-III,Theorem,5.7
Problems/GoedelVariantHOML2/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML2/Ax2b_prime.p,Leo-III,Theorem,1.6
Problems/GoedelVariantHOML2/L.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2/MC.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2/Monotheism.p,Leo-III,Theorem,3.2
Problems/GoedelVariantHOML2/NegProps.p,Leo-III,Theorem,5.5
Problems/GoedelVariantHOML2/PisFilter.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2/PisUFilter.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2/PosOfGod.p,Leo-III,Theorem,1.7
Problems/GoedelVariantHOML2/PosProps_prime.p,Leo-III,Theorem,7.4
Problems/GoedelVariantHOML2/PosTop.p,Leo-III,Theorem,7.4
Problems/GoedelVariantHOML2/Th1.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2/Th2.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2/Th3.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2/Th4.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2/Th5.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2/UniqueEss1.p,Leo-III,Theorem,16.0
Problems/GoedelVariantHOML2/UniqueEss3.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Leo-III,Theorem,1.3
Problems/GoedelVariantHOML2AndersonQuant/L.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Leo-III,Theorem,2.8
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Leo-III,Theorem,2.8
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Leo-III,Theorem,2.0
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Leo-III,Theorem,4.1
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Leo-III,Theorem,4.2
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Leo-III,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Leo-III,Theorem,1.3
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Leo-III,Theorem,1.8
Problems/GoedelVariantHOML2inS4/Th1.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2inS4/Th2.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Leo-III,Theorem,5.0
Problems/GoedelVariantHOML2poss/L.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2poss/MC.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2poss/Monotheism.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2poss/NegProps.p,Leo-III,Theorem,2.8
Problems/GoedelVariantHOML2poss/PisFilterP.p,Leo-III,Timeout,62.9
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Leo-III,Timeout,60.1
Problems/GoedelVariantHOML2poss/PosOfGod.p,Leo-III,Theorem,2.0
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Leo-III,Theorem,3.9
Problems/GoedelVariantHOML2poss/PosTop.p,Leo-III,Theorem,4.1
Problems/GoedelVariantHOML2poss/Th1.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2poss/Th2.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2poss/Th3.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2poss/Th4.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2poss/Th5.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Leo-III,Theorem,1.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Leo-III,Theorem,1.3
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Leo-III,Theorem,6.6
Problems/GoedelVariantHOML2possInS4/Th1.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML2possInS4/Th2.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Leo-III,Theorem,1.0
Problems/GoedelVariantHOML3/Ax2b_prime.p,Leo-III,Theorem,36.1
Problems/GoedelVariantHOML3/GNonempty.p,Leo-III,Timeout,64.7
Problems/GoedelVariantHOML3/L.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3/MC.p,Leo-III,Timeout,60.1
Problems/GoedelVariantHOML3/Monotheism.p,Leo-III,Theorem,2.3
Problems/GoedelVariantHOML3/NegProps.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3/PisFilter.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3/PisUFilter.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3/PosIncl.p,Leo-III,Timeout,66.6
Problems/GoedelVariantHOML3/PosOfGod.p,Leo-III,Theorem,1.3
Problems/GoedelVariantHOML3/PosProps_prime.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3/Th1.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3/Th2.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3/Th3.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3/Th4.p,Leo-III,Timeout,63.3
Problems/GoedelVariantHOML3/Th5.p,Leo-III,Timeout,64.6
Problems/GoedelVariantHOML3/UniqueEss3.p,Leo-III,Timeout,62.4
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Leo-III,Theorem,21.5
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Leo-III,Theorem,3.4
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Leo-III,Timeout,68.2
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Leo-III,Theorem,1.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Leo-III,Timeout,62.1
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Leo-III,Timeout,60.2
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Leo-III,Timeout,68.3
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Leo-III,Theorem,3.5
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Leo-III,Theorem,1.3
Problems/GoedelVariantHOML3inS4/Th1.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3inS4/Th2.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Leo-III,Theorem,51.3
Problems/GoedelVariantHOML3poss/GNonempty.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3poss/L.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3poss/MC.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3poss/Monotheism.p,Leo-III,Theorem,4.1
Problems/GoedelVariantHOML3poss/NegProps.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Leo-III,Timeout,63.8
Problems/GoedelVariantHOML3poss/PosOfGod.p,Leo-III,Theorem,1.8
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Leo-III,Timeout,60.9
Problems/GoedelVariantHOML3poss/Th1.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3poss/Th2.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3poss/Th3.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3poss/Th4.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3poss/Th5.p,Leo-III,Timeout,60.3
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Leo-III,Theorem,3.2
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Leo-III,Theorem,6.7
Problems/GoedelVariantHOML3possInS4/Th1.p,Leo-III,Timeout,70.0
Problems/GoedelVariantHOML3possInS4/Th2.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOML/Coro.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOML/MC.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOML/Monotheism.p,Leo-III,Theorem,5.3
Problems/ScottVariantHOML/NegProps.p,Leo-III,Theorem,1.5
Problems/ScottVariantHOML/PisFilter.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOML/PisUFilter.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOML/Pos.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOML/PosOfGod.p,Leo-III,Theorem,2.5
Problems/ScottVariantHOML/PosProps.p,Leo-III,Theorem,1.5
Problems/ScottVariantHOML/T1.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOML/T2.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOML/T3.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOML/UniqueEss1.p,Leo-III,Theorem,3.7
Problems/ScottVariantHOML/UniqueEss3.p,Leo-III,Theorem,8.0
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Leo-III,Theorem,4.5
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Leo-III,Theorem,1.3
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Leo-III,Timeout,60.2
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Leo-III,Theorem,2.1
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Leo-III,Theorem,1.3
Problems/ScottVariantHOMLAndersonQuant/T1.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Leo-III,Theorem,1.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Leo-III,Theorem,1.0
Problems/ScottVariantHOMLinK/Coro.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Leo-III,Theorem,2.0
Problems/ScottVariantHOMLinK/T1.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLinK/T2.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLinS4/Coro.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,Leo-III,Theorem,2.2
Problems/ScottVariantHOMLinS4/T1.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLinS4/T2.p,Leo-III,Timeout,60.6
Problems/ScottVariantHOMLposs/Coro.p,Leo-III,Timeout,60.1
Problems/ScottVariantHOMLposs/MC.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLposs/Monotheism.p,Leo-III,Theorem,4.8
Problems/ScottVariantHOMLposs/NegProps.p,Leo-III,Theorem,1.2
Problems/ScottVariantHOMLposs/PisFilterP.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLposs/Pos.p,Leo-III,Timeout,60.1
Problems/ScottVariantHOMLposs/PosOfGod.p,Leo-III,Theorem,2.2
Problems/ScottVariantHOMLposs/PosProps.p,Leo-III,Theorem,5.8
Problems/ScottVariantHOMLposs/T1.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLposs/T2.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLposs/T3.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,Leo-III,Theorem,1.1
Problems/ScottVariantHOMLposs/UniqueEss3.p,Leo-III,Theorem,1.0
Problems/ScottVariantHOMLpossInS4/Coro.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Leo-III,Theorem,2.0
Problems/ScottVariantHOMLpossInS4/T1.p,Leo-III,Timeout,70.0
Problems/ScottVariantHOMLpossInS4/T2.p,Leo-III,Timeout,60.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Leo-III,Theorem,0.8
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Leo-III,Theorem,0.7
Problems/SurjectiveCantor/noFixpoint.p,Leo-III,Theorem,0.4
Problems/TestsHOML/BarcanPoss.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Comprehension1.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Comprehension2.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Comprehension3.p,Leo-III,Theorem,0.5
Problems/TestsHOML/ConvBarcanPoss.p,Leo-III,Theorem,0.4
Problems/TestsHOML/EQBoolExt1.p,Leo-III,Theorem,0.4
Problems/TestsHOML/EQBoolExt3.p,Leo-III,Theorem,0.4
Problems/TestsHOML/EQCong.p,Leo-III,Theorem,0.4
Problems/TestsHOML/EQFuncExt.p,Leo-III,Theorem,0.4
Problems/TestsHOML/EmptyProperty2.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EmptyProperty3.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Leo-III,Theorem,0.4
Problems/TestsHOML/EqPrimLeib.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EqRefl.p,Leo-III,Theorem,0.4
Problems/TestsHOML/EqSym.p,Leo-III,Theorem,0.4
Problems/TestsHOML/EqTrans.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist1.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist2.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist3.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist4.p,Leo-III,Theorem,0.4
Problems/TestsHOML/Hilbert_A1.p,Leo-III,Theorem,0.4
Problems/TestsHOML/Hilbert_A2.p,Leo-III,Theorem,0.4
Problems/TestsHOML/Hilbert_MP.p,Leo-III,Theorem,0.4
Problems/TestsHOML/Quant_1.p,Leo-III,Theorem,0.4
Problems/TestsHOML/Quant_2.p,Leo-III,Theorem,0.4
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ax4.p,Leo-III,Theorem,2.2
Problems/TestsHOML/ax5.p,Leo-III,Theorem,0.5
Problems/TestsHOML/axB.p,Leo-III,Theorem,0.5
Problems/TestsHOML/axD.p,Leo-III,Theorem,0.4
Problems/TestsHOML/axM.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/BarcanPoss.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension1.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension2.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension3.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EQBoolExt1.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EQBoolExt3.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EQCong.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EQFuncExt.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EmptyProperty2.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EmptyProperty3.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EqPrimLeib.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EqRefl.p,Leo-III,Theorem,0.3
Problems/TestsHOMLinS4/EqSym.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EqTrans.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist.p,Leo-III,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist1.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist2.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist3.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist4.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/Hilbert_A1.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/Hilbert_A2.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Hilbert_MP.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/Quant_1.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/Quant_2.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ax4.p,Leo-III,Theorem,0.6
Problems/TestsHOMLinS4/axD.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/axM.p,Leo-III,Theorem,0.4
Problems/ThereIsNoEvil1/NecNoEvil.p,Leo-III,Timeout,70.0
Problems/ThereIsNoEvil2/NecNoEvil.p,Leo-III,Timeout,70.0
Problems/EvilDerivable/MC.p,Vampire,Unknown,60.2
Problems/EvilDerivable/Monoevilism.p,Vampire,Theorem,0.2
Problems/EvilDerivable/NegOfEvil.p,Vampire,Theorem,0.1
Problems/EvilDerivable/NegP.p,Vampire,Unknown,59.8
Problems/EvilDerivable/NegProps.p,Vampire,Theorem,6.2
Problems/EvilDerivable/NisFilter.p,Vampire,Unknown,59.9
Problems/EvilDerivable/NisUFilter.p,Vampire,Unknown,59.4
Problems/EvilDerivable/PosProps.p,Vampire,Theorem,6.1
Problems/EvilDerivable/T1.p,Vampire,Unknown,60.2
Problems/EvilDerivable/T2.p,Vampire,Unknown,59.7
Problems/EvilDerivable/T3.p,Vampire,Theorem,4.4
Problems/EvilDerivable/T4.p,Vampire,Unknown,59.9
Problems/EvilDerivable/T5.p,Vampire,Unknown,60.1
Problems/EvilDerivable/UniqueEss1.p,Vampire,Theorem,2.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1/Th1.p,Vampire,Theorem,1.4
Problems/GoedelVariantHOML1/Th2.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML1/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire,Unknown,59.5
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/Th1.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML1poss/Th2.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML1poss/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/L.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/MC.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML2/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/NegProps.p,Vampire,Theorem,7.1
Problems/GoedelVariantHOML2/PisFilter.p,Vampire,Unknown,60.0
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire,Theorem,18.9
Problems/GoedelVariantHOML2/PosTop.p,Vampire,Theorem,7.6
Problems/GoedelVariantHOML2/Th1.p,Vampire,Theorem,10.5
Problems/GoedelVariantHOML2/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/Th4.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML2/Th5.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire,Theorem,6.7
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire,Theorem,0.4
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire,Theorem,9.7
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire,Theorem,4.1
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire,Theorem,0.8
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/L.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/MC.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire,Unknown,60.0
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2poss/Th1.p,Vampire,Theorem,6.6
Problems/GoedelVariantHOML2poss/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/Th4.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML2poss/Th5.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire,Theorem,4.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire,Theorem,3.4
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/GNonempty.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML3/L.p,Vampire,Unknown,59.1
Problems/GoedelVariantHOML3/MC.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/NegProps.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/PisFilter.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3/PosIncl.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire,Unknown,57.0
Problems/GoedelVariantHOML3/Th1.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML3/Th2.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3/Th3.p,Vampire,Unknown,60.0
Problems/GoedelVariantHOML3/Th4.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3/Th5.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire,Theorem,3.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire,Unknown,59.5
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire,Unknown,59.1
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire,Unknown,59.9
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire,Theorem,0.5
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3poss/L.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/MC.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire,Unknown,59.2
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire,Theorem,56.5
Problems/GoedelVariantHOML3poss/Th1.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/Th2.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3poss/Th3.p,Vampire,Unknown,60.1
Problems/GoedelVariantHOML3poss/Th4.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3poss/Th5.p,Vampire,Unknown,60.2
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire,Theorem,0.5
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire,Unknown,59.3
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire,Unknown,60.1
Problems/ScottVariantHOML/Coro.p,Vampire,Unknown,59.6
Problems/ScottVariantHOML/MC.p,Vampire,Unknown,60.0
Problems/ScottVariantHOML/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOML/NegProps.p,Vampire,Theorem,5.1
Problems/ScottVariantHOML/PisFilter.p,Vampire,Unknown,59.5
Problems/ScottVariantHOML/PisUFilter.p,Vampire,Unknown,60.1
Problems/ScottVariantHOML/Pos.p,Vampire,Unknown,60.0
Problems/ScottVariantHOML/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOML/PosProps.p,Vampire,Theorem,4.1
Problems/ScottVariantHOML/T1.p,Vampire,Unknown,60.1
Problems/ScottVariantHOML/T2.p,Vampire,Theorem,7.5
Problems/ScottVariantHOML/T3.p,Vampire,Unknown,60.1
Problems/ScottVariantHOML/UniqueEss1.p,Vampire,Theorem,1.9
Problems/ScottVariantHOML/UniqueEss3.p,Vampire,Theorem,0.3
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire,Unknown,59.6
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire,Unknown,60.0
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire,Unknown,60.2
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire,Theorem,11.3
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire,Theorem,1.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLinK/Coro.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLinK/T1.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLinK/T2.p,Vampire,Theorem,6.8
Problems/ScottVariantHOMLinS4/Coro.p,Vampire,Unknown,59.9
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLinS4/T1.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLinS4/T2.p,Vampire,Theorem,0.3
Problems/ScottVariantHOMLposs/Coro.p,Vampire,Unknown,60.2
Problems/ScottVariantHOMLposs/MC.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/NegProps.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire,Unknown,59.9
Problems/ScottVariantHOMLposs/Pos.p,Vampire,Unknown,59.6
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/PosProps.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLposs/T1.p,Vampire,Unknown,60.1
Problems/ScottVariantHOMLposs/T2.p,Vampire,Theorem,14.2
Problems/ScottVariantHOMLposs/T3.p,Vampire,Unknown,60.2
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire,Theorem,1.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire,Theorem,0.3
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire,Unknown,60.2
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire,Unknown,60.2
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire,Theorem,4.2
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire,Unknown,60.2
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire,Unknown,60.1
Problems/SurjectiveCantor/noFixpoint.p,Vampire,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Vampire,Theorem,0.1
Problems/TestsHOML/Comprehension2.p,Vampire,Theorem,0.1
Problems/TestsHOML/Comprehension3.p,Vampire,Theorem,0.3
Problems/TestsHOML/ConvBarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQCong.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Vampire,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Vampire,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Vampire,Theorem,0.1
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Vampire,Unknown,60.1
Problems/TestsHOML/EqRefl.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqSym.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Vampire,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Vampire,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Vampire,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire,Theorem,0.0
Problems/TestsHOML/ax4.p,Vampire,Theorem,0.0
Problems/TestsHOML/ax5.p,Vampire,Theorem,0.0
Problems/TestsHOML/axB.p,Vampire,Theorem,0.0
Problems/TestsHOML/axD.p,Vampire,Theorem,0.0
Problems/TestsHOML/axM.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension3.p,Vampire,Theorem,0.2
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire,Unknown,59.7
Problems/TestsHOMLinS4/EqRefl.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Vampire,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire,Unknown,57.4
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire,Unknown,55.7
Problems/EvilDerivable/MC.p,Zipperposition,ResourceOut,59.9
Problems/EvilDerivable/Monoevilism.p,Zipperposition,ResourceOut,60.1
Problems/EvilDerivable/NegOfEvil.p,Zipperposition,Theorem,49.9
Problems/EvilDerivable/NegP.p,Zipperposition,ResourceOut,60.1
Problems/EvilDerivable/NegProps.p,Zipperposition,ResourceOut,60.1
Problems/EvilDerivable/NisFilter.p,Zipperposition,ResourceOut,60.0
Problems/EvilDerivable/NisUFilter.p,Zipperposition,ResourceOut,60.0
Problems/EvilDerivable/PosProps.p,Zipperposition,ResourceOut,60.1
Problems/EvilDerivable/T1.p,Zipperposition,ResourceOut,60.0
Problems/EvilDerivable/T2.p,Zipperposition,ResourceOut,60.0
Problems/EvilDerivable/T3.p,Zipperposition,ResourceOut,59.8
Problems/EvilDerivable/T4.p,Zipperposition,ResourceOut,60.0
Problems/EvilDerivable/T5.p,Zipperposition,ResourceOut,60.1
Problems/EvilDerivable/UniqueEss1.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML1/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML1/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML1/PosOfGod.p,Zipperposition,Theorem,5.5
Problems/GoedelVariantHOML1/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1/Th2.p,Zipperposition,Theorem,10.4
Problems/GoedelVariantHOML1/Th3.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Zipperposition,Theorem,5.4
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Zipperposition,Theorem,10.3
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Zipperposition,Theorem,5.3
Problems/GoedelVariantHOML1inS4/Th1.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML1inS4/Th2.p,Zipperposition,Theorem,8.0
Problems/GoedelVariantHOML1inS4/Th3.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1poss/PosOfGod.p,Zipperposition,Theorem,5.0
Problems/GoedelVariantHOML1poss/Th1.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML1poss/Th2.p,Zipperposition,Theorem,9.4
Problems/GoedelVariantHOML1poss/Th3.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2/L.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2/MC.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/Monotheism.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2/NegProps.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2/PisFilter.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2/PisUFilter.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2/PosOfGod.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2/PosProps_prime.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/PosTop.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2/Th1.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/Th2.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2/Th3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2/Th4.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/Th5.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2/UniqueEss1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2/UniqueEss3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2AndersonQuant/L.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2inS4/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2inS4/Th2.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2poss/L.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2poss/MC.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2poss/Monotheism.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2poss/NegProps.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2poss/PisFilterP.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2poss/PosTop.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2poss/Th1.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2poss/Th2.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2poss/Th3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2poss/Th4.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2poss/Th5.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML2possInS4/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2possInS4/Th2.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3/GNonempty.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/L.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3/MC.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/Monotheism.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3/NegProps.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/PisFilter.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/PisUFilter.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3/PosIncl.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/PosOfGod.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/PosProps_prime.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/Th1.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3/Th2.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/Th3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/Th4.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/Th5.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3/UniqueEss3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3AndersonQuant/L.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3inS4/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3inS4/Th2.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3poss/GNonempty.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3poss/L.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/MC.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3poss/NegProps.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3poss/PisFilterP.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3poss/PosOfGod.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/Th1.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3poss/Th2.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3poss/Th3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3poss/Th4.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3poss/Th5.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Zipperposition,ResourceOut,60.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3possInS4/Th1.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3possInS4/Th2.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOML/Coro.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/MC.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/Monotheism.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/NegProps.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOML/PisFilter.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/PisUFilter.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/Pos.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/PosOfGod.p,Zipperposition,ResourceOut,60.1
Problems/ScottVariantHOML/PosProps.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOML/T1.p,Zipperposition,Theorem,53.0
Problems/ScottVariantHOML/T2.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOML/T3.p,Zipperposition,ResourceOut,60.1
Problems/ScottVariantHOML/UniqueEss1.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/UniqueEss3.p,Zipperposition,ResourceOut,60.1
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLAndersonQuant/T1.p,Zipperposition,Theorem,51.1
Problems/ScottVariantHOMLAndersonQuant/T2.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLAndersonQuant/T3.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLinK/Coro.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLinK/PosOfGod.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLinK/T1.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLinK/T2.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLinS4/Coro.p,Zipperposition,ResourceOut,60.1
Problems/ScottVariantHOMLinS4/PosOfGod.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLinS4/T1.p,Zipperposition,Theorem,54.5
Problems/ScottVariantHOMLinS4/T2.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLposs/Coro.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLposs/MC.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLposs/Monotheism.p,Zipperposition,ResourceOut,60.1
Problems/ScottVariantHOMLposs/NegProps.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLposs/PisFilterP.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLposs/PisUFilterP.p,Zipperposition,ResourceOut,60.1
Problems/ScottVariantHOMLposs/Pos.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLposs/PosOfGod.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLposs/PosProps.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLposs/T1.p,Zipperposition,Theorem,51.3
Problems/ScottVariantHOMLposs/T2.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLposs/T3.p,Zipperposition,ResourceOut,60.1
Problems/ScottVariantHOMLposs/UniqueEss1.p,Zipperposition,ResourceOut,60.1
Problems/ScottVariantHOMLposs/UniqueEss3.p,Zipperposition,ResourceOut,60.1
Problems/ScottVariantHOMLpossInS4/Coro.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLpossInS4/T1.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLpossInS4/T2.p,Zipperposition,ResourceOut,60.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Zipperposition,ResourceOut,60.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Zipperposition,ResourceOut,60.1
Problems/SurjectiveCantor/noFixpoint.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/Comprehension1.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/Comprehension2.p,Zipperposition,Theorem,0.3
Problems/TestsHOML/Comprehension3.p,Zipperposition,Theorem,0.7
Problems/TestsHOML/ConvBarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/EQBoolExt1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQCong.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Zipperposition,GaveUp,0.0
Problems/TestsHOML/EqPrimLeib.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/EqRefl.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqSym.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/Hilbert_MP.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ax4.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/ax5.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/axB.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/axD.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/axM.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension1.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension2.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension3.p,Zipperposition,Theorem,0.4
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Zipperposition,GaveUp,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_MP.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/axD.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Zipperposition,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,Zipperposition,ResourceOut,60.1
Problems/ThereIsNoEvil2/NecNoEvil.p,Zipperposition,ResourceOut,59.9


==> anc/thf/results-e-auto-60s-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,E-auto,ResourceOut,63.8
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,E-auto,ResourceOut,60.4
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,E-auto,ResourceOut,60.4
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,E-auto,ResourceOut,60.3
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,E-auto,ResourceOut,60.3
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,E-auto,ResourceOut,60.2
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,E-auto,ResourceOut,62.9
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,E-auto,ResourceOut,62.5
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,E-auto,ResourceOut,60.2
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,E-auto,ResourceOut,62.7
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,E-auto,ResourceOut,60.5
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,E-auto,ResourceOut,60.2
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,E-auto,ResourceOut,60.3
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,E-auto,ResourceOut,60.1
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,E-auto,ResourceOut,60.3
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,E-auto,ResourceOut,60.6
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,E-auto,ResourceOut,60.3
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,E-auto,ResourceOut,60.5
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,E-auto,ResourceOut,60.1
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,E-auto,ResourceOut,60.2
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,E-auto,ResourceOut,60.2
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,E-auto,ResourceOut,60.2
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,E-auto,ResourceOut,60.3
Problems-NonTheorems/TestsHOML/BarcanAct.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist2.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist3.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ModalCollapse.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ax5.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/axB.p,E-auto,GaveUp,0.0


==> anc/thf/results-e-auto-60s.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,E-auto,ResourceOut,60.3
Problems/EvilDerivable/Monoevilism.p,E-auto,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,E-auto,Theorem,0.0
Problems/EvilDerivable/NegP.p,E-auto,Unknown,41.3
Problems/EvilDerivable/NegProps.p,E-auto,Theorem,0.0
Problems/EvilDerivable/NisFilter.p,E-auto,ResourceOut,60.4
Problems/EvilDerivable/NisUFilter.p,E-auto,ResourceOut,60.3
Problems/EvilDerivable/PosProps.p,E-auto,Theorem,0.0
Problems/EvilDerivable/T1.p,E-auto,Theorem,0.0
Problems/EvilDerivable/T2.p,E-auto,Theorem,0.0
Problems/EvilDerivable/T3.p,E-auto,Theorem,0.0
Problems/EvilDerivable/T4.p,E-auto,ResourceOut,65.7
Problems/EvilDerivable/T5.p,E-auto,ResourceOut,65.6
Problems/EvilDerivable/UniqueEss1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,E-auto,ContradictoryAxioms,9.7
Problems/GoedelVariantHOML1/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Th2.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Th3.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,E-auto,ContradictoryAxioms,54.9
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th2.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th3.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,E-auto,ContradictoryAxioms,31.6
Problems/GoedelVariantHOML1poss/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th2.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th3.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/L.p,E-auto,Theorem,15.4
Problems/GoedelVariantHOML2/MC.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML2/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/NegProps.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/PisFilter.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML2/PisUFilter.p,E-auto,ResourceOut,60.8
Problems/GoedelVariantHOML2/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/PosProps_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/PosTop.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/Th2.p,E-auto,ResourceOut,60.8
Problems/GoedelVariantHOML2/Th3.p,E-auto,ResourceOut,60.6
Problems/GoedelVariantHOML2/Th4.p,E-auto,Theorem,0.1
Problems/GoedelVariantHOML2/Th5.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML2/UniqueEss1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,E-auto,ResourceOut,60.3
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,E-auto,Theorem,5.5
Problems/GoedelVariantHOML2AndersonQuant/MC.p,E-auto,ResourceOut,60.4
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,E-auto,ResourceOut,60.8
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,E-auto,ResourceOut,60.8
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,E-auto,ResourceOut,60.6
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,E-auto,ResourceOut,60.4
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th2.p,E-auto,ResourceOut,60.3
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/L.p,E-auto,Theorem,3.6
Problems/GoedelVariantHOML2poss/MC.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML2poss/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/NegProps.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/PisFilterP.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML2poss/PisUFilterP.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML2poss/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosProps_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosTop.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th2.p,E-auto,ResourceOut,60.6
Problems/GoedelVariantHOML2poss/Th3.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML2poss/Th4.p,E-auto,ResourceOut,60.6
Problems/GoedelVariantHOML2poss/Th5.p,E-auto,ResourceOut,63.7
Problems/GoedelVariantHOML2poss/UniqueEss1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,E-auto,ResourceOut,63.6
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th2.p,E-auto,ResourceOut,60.5
Problems/GoedelVariantHOML3/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/GNonempty.p,E-auto,Theorem,0.2
Problems/GoedelVariantHOML3/L.p,E-auto,ResourceOut,60.6
Problems/GoedelVariantHOML3/MC.p,E-auto,ResourceOut,60.2
Problems/GoedelVariantHOML3/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/NegProps.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/PisFilter.p,E-auto,ResourceOut,60.2
Problems/GoedelVariantHOML3/PisUFilter.p,E-auto,ResourceOut,60.2
Problems/GoedelVariantHOML3/PosIncl.p,E-auto,ResourceOut,60.2
Problems/GoedelVariantHOML3/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/PosProps_prime.p,E-auto,Theorem,1.3
Problems/GoedelVariantHOML3/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/Th2.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML3/Th3.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML3/Th4.p,E-auto,Theorem,0.3
Problems/GoedelVariantHOML3/Th5.p,E-auto,ResourceOut,60.6
Problems/GoedelVariantHOML3/UniqueEss3.p,E-auto,ResourceOut,60.6
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML3AndersonQuant/L.p,E-auto,Theorem,0.5
Problems/GoedelVariantHOML3AndersonQuant/MC.p,E-auto,ResourceOut,60.8
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,E-auto,Theorem,3.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,E-auto,ResourceOut,60.2
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,E-auto,ResourceOut,60.2
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,E-auto,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,E-auto,ResourceOut,60.7
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,E-auto,ResourceOut,60.8
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,E-auto,ResourceOut,60.8
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,E-auto,ResourceOut,61.3
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,E-auto,ResourceOut,61.2
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th2.p,E-auto,ResourceOut,62.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3poss/GNonempty.p,E-auto,ResourceOut,62.2
Problems/GoedelVariantHOML3poss/L.p,E-auto,Theorem,0.5
Problems/GoedelVariantHOML3poss/MC.p,E-auto,ResourceOut,64.3
Problems/GoedelVariantHOML3poss/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3poss/NegProps.p,E-auto,Theorem,0.3
Problems/GoedelVariantHOML3poss/PisFilterP.p,E-auto,ResourceOut,64.3
Problems/GoedelVariantHOML3poss/PisUFilterP.p,E-auto,ResourceOut,60.3
Problems/GoedelVariantHOML3poss/PosIncl.p,E-auto,ResourceOut,60.2
Problems/GoedelVariantHOML3poss/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,E-auto,Theorem,0.7
Problems/GoedelVariantHOML3poss/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3poss/Th2.p,E-auto,ResourceOut,60.2
Problems/GoedelVariantHOML3poss/Th3.p,E-auto,ResourceOut,60.2
Problems/GoedelVariantHOML3poss/Th4.p,E-auto,ResourceOut,61.0
Problems/GoedelVariantHOML3poss/Th5.p,E-auto,ResourceOut,61.0
Problems/GoedelVariantHOML3poss/UniqueEss3.p,E-auto,ResourceOut,60.5
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th2.p,E-auto,ResourceOut,60.3
Problems/ScottVariantHOML/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/MC.p,E-auto,ResourceOut,61.0
Problems/ScottVariantHOML/Monotheism.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/NegProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/PisFilter.p,E-auto,ResourceOut,61.0
Problems/ScottVariantHOML/PisUFilter.p,E-auto,ResourceOut,60.4
Problems/ScottVariantHOML/Pos.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/PosProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/T2.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/T3.p,E-auto,ResourceOut,60.5
Problems/ScottVariantHOML/UniqueEss1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,E-auto,ResourceOut,60.6
Problems/ScottVariantHOMLAndersonQuant/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,E-auto,ResourceOut,60.6
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,E-auto,ResourceOut,60.3
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,E-auto,ResourceOut,60.2
Problems/ScottVariantHOMLAndersonQuant/Pos.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,E-auto,ResourceOut,60.3
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,E-auto,ResourceOut,60.3
Problems/ScottVariantHOMLinK/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinK/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinK/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinK/T2.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinS4/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinS4/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinS4/T2.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/MC.p,E-auto,ResourceOut,60.3
Problems/ScottVariantHOMLposs/Monotheism.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/NegProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/PisFilterP.p,E-auto,ResourceOut,60.4
Problems/ScottVariantHOMLposs/PisUFilterP.p,E-auto,ResourceOut,60.3
Problems/ScottVariantHOMLposs/Pos.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/PosProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/T2.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/T3.p,E-auto,ResourceOut,60.3
Problems/ScottVariantHOMLposs/UniqueEss1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,E-auto,ResourceOut,60.2
Problems/ScottVariantHOMLpossInS4/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T2.p,E-auto,Theorem,0.0
Problems/SurjectiveCantor/SurjectiveCantor.p,E-auto,GaveUp,0.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,E-auto,GaveUp,0.0
Problems/SurjectiveCantor/noFixpoint.p,E-auto,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,E-auto,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,E-auto,GaveUp,0.0
Problems/TestsHOML/Comprehension2.p,E-auto,Theorem,0.0
Problems/TestsHOML/Comprehension3.p,E-auto,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,E-auto,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,E-auto,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,E-auto,Theorem,0.0
Problems/TestsHOML/EQCong.p,E-auto,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,E-auto,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,E-auto,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,E-auto,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,E-auto,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,E-auto,GaveUp,0.0
Problems/TestsHOML/EqRefl.p,E-auto,Theorem,0.0
Problems/TestsHOML/EqSym.p,E-auto,Theorem,0.0
Problems/TestsHOML/EqTrans.p,E-auto,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,E-auto,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,E-auto,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,E-auto,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,E-auto,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,E-auto,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,E-auto,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,E-auto,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,E-auto,Theorem,0.0
Problems/TestsHOML/Quant_1.p,E-auto,Theorem,0.0
Problems/TestsHOML/Quant_2.p,E-auto,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,E-auto,Theorem,0.0
Problems/TestsHOML/ax4.p,E-auto,Theorem,0.0
Problems/TestsHOML/ax5.p,E-auto,Theorem,0.0
Problems/TestsHOML/axB.p,E-auto,Theorem,0.0
Problems/TestsHOML/axD.p,E-auto,Theorem,0.0
Problems/TestsHOML/axM.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension3.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,E-auto,GaveUp,0.0
Problems/TestsHOMLinS4/EqRefl.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,E-auto,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,E-auto,Theorem,0.0
Problems/ThereIsNoEvil2/NecNoEvil.p,E-auto,Theorem,0.1


==> anc/thf/results-e-auto-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,E-auto,ResourceOut,10.7
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,E-auto,ResourceOut,10.5
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,E-auto,ResourceOut,10.1
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,E-auto,ResourceOut,11.8
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,E-auto,ResourceOut,10.9
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,E-auto,ResourceOut,10.1
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,E-auto,ResourceOut,10.0
Problems-NonTheorems/TestsHOML/BarcanAct.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist2.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist3.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ModalCollapse.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ax5.p,E-auto,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/axB.p,E-auto,GaveUp,0.0


==> anc/thf/results-e-auto.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,E-auto,ResourceOut,10.0
Problems/EvilDerivable/Monoevilism.p,E-auto,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,E-auto,Theorem,0.0
Problems/EvilDerivable/NegP.p,E-auto,ResourceOut,10.1
Problems/EvilDerivable/NegProps.p,E-auto,Theorem,0.0
Problems/EvilDerivable/NisFilter.p,E-auto,ResourceOut,10.0
Problems/EvilDerivable/NisUFilter.p,E-auto,ResourceOut,10.0
Problems/EvilDerivable/PosProps.p,E-auto,Theorem,0.0
Problems/EvilDerivable/T1.p,E-auto,Theorem,0.0
Problems/EvilDerivable/T2.p,E-auto,Theorem,0.0
Problems/EvilDerivable/T3.p,E-auto,Theorem,0.0
Problems/EvilDerivable/T4.p,E-auto,ResourceOut,10.0
Problems/EvilDerivable/T5.p,E-auto,ResourceOut,10.0
Problems/EvilDerivable/UniqueEss1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,E-auto,ContradictoryAxioms,9.4
Problems/GoedelVariantHOML1/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Th2.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1/Th3.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th2.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th3.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML1poss/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th2.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th3.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/L.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2/MC.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/NegProps.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/PisFilter.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2/PisUFilter.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/PosProps_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/PosTop.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/Th2.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2/Th3.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2/Th4.p,E-auto,Theorem,0.1
Problems/GoedelVariantHOML2/Th5.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2/UniqueEss1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,E-auto,Theorem,6.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th2.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/L.p,E-auto,Theorem,3.3
Problems/GoedelVariantHOML2poss/MC.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2poss/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/NegProps.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/PisFilterP.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2poss/PisUFilterP.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosProps_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosTop.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th2.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2poss/Th3.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML2poss/Th4.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2poss/Th5.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML2poss/UniqueEss1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,E-auto,ResourceOut,10.2
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th2.p,E-auto,ResourceOut,10.2
Problems/GoedelVariantHOML3/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/GNonempty.p,E-auto,Theorem,0.2
Problems/GoedelVariantHOML3/L.p,E-auto,ResourceOut,10.2
Problems/GoedelVariantHOML3/MC.p,E-auto,ResourceOut,10.2
Problems/GoedelVariantHOML3/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/NegProps.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/PisFilter.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML3/PisUFilter.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML3/PosIncl.p,E-auto,ResourceOut,10.2
Problems/GoedelVariantHOML3/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/PosProps_prime.p,E-auto,Theorem,0.7
Problems/GoedelVariantHOML3/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3/Th2.p,E-auto,ResourceOut,10.3
Problems/GoedelVariantHOML3/Th3.p,E-auto,ResourceOut,10.2
Problems/GoedelVariantHOML3/Th4.p,E-auto,Theorem,0.3
Problems/GoedelVariantHOML3/Th5.p,E-auto,ResourceOut,10.2
Problems/GoedelVariantHOML3/UniqueEss3.p,E-auto,ResourceOut,10.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,E-auto,ResourceOut,10.3
Problems/GoedelVariantHOML3AndersonQuant/L.p,E-auto,Theorem,0.5
Problems/GoedelVariantHOML3AndersonQuant/MC.p,E-auto,ResourceOut,10.3
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,E-auto,Theorem,1.3
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,E-auto,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,E-auto,ResourceOut,12.8
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,E-auto,ResourceOut,12.8
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th2.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3poss/GNonempty.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML3poss/L.p,E-auto,Theorem,0.5
Problems/GoedelVariantHOML3poss/MC.p,E-auto,ResourceOut,11.1
Problems/GoedelVariantHOML3poss/Monotheism.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3poss/NegProps.p,E-auto,Theorem,0.3
Problems/GoedelVariantHOML3poss/PisFilterP.p,E-auto,ResourceOut,12.6
Problems/GoedelVariantHOML3poss/PisUFilterP.p,E-auto,ResourceOut,11.5
Problems/GoedelVariantHOML3poss/PosIncl.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,E-auto,Theorem,0.6
Problems/GoedelVariantHOML3poss/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3poss/Th2.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Th3.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Th4.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML3poss/Th5.p,E-auto,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/UniqueEss3.p,E-auto,ResourceOut,10.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th1.p,E-auto,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th2.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOML/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/MC.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOML/Monotheism.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/NegProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/PisFilter.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOML/PisUFilter.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOML/Pos.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/PosProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/T2.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/T3.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOML/UniqueEss1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/Pos.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOMLinK/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinK/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinK/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinK/T2.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinS4/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinS4/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLinS4/T2.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/MC.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOMLposs/Monotheism.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/NegProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/PisFilterP.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,E-auto,ResourceOut,10.1
Problems/ScottVariantHOMLposs/Pos.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/PosProps.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/T2.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/T3.p,E-auto,ResourceOut,10.1
Problems/ScottVariantHOMLposs/UniqueEss1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,E-auto,ResourceOut,10.0
Problems/ScottVariantHOMLpossInS4/Coro.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T1.p,E-auto,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T2.p,E-auto,Theorem,0.0
Problems/SurjectiveCantor/SurjectiveCantor.p,E-auto,GaveUp,0.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,E-auto,GaveUp,0.0
Problems/SurjectiveCantor/noFixpoint.p,E-auto,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,E-auto,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,E-auto,GaveUp,0.0
Problems/TestsHOML/Comprehension2.p,E-auto,Theorem,0.0
Problems/TestsHOML/Comprehension3.p,E-auto,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,E-auto,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,E-auto,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,E-auto,Theorem,0.0
Problems/TestsHOML/EQCong.p,E-auto,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,E-auto,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,E-auto,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,E-auto,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,E-auto,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,E-auto,GaveUp,0.0
Problems/TestsHOML/EqRefl.p,E-auto,Theorem,0.0
Problems/TestsHOML/EqSym.p,E-auto,Theorem,0.0
Problems/TestsHOML/EqTrans.p,E-auto,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,E-auto,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,E-auto,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,E-auto,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,E-auto,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,E-auto,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,E-auto,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,E-auto,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,E-auto,Theorem,0.0
Problems/TestsHOML/Quant_1.p,E-auto,Theorem,0.0
Problems/TestsHOML/Quant_2.p,E-auto,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,E-auto,Theorem,0.0
Problems/TestsHOML/ax4.p,E-auto,Theorem,0.0
Problems/TestsHOML/ax5.p,E-auto,Theorem,0.0
Problems/TestsHOML/axB.p,E-auto,Theorem,0.0
Problems/TestsHOML/axD.p,E-auto,Theorem,0.0
Problems/TestsHOML/axM.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension3.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,E-auto,GaveUp,0.0
Problems/TestsHOMLinS4/EqRefl.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,E-auto,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,E-auto,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,E-auto,Theorem,0.0
Problems/ThereIsNoEvil2/NecNoEvil.p,E-auto,Theorem,0.1


==> anc/thf/results-leo2-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Leo-II,Timeout,10.2
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Leo-II,Unknown,9.9
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Leo-II,Unknown,9.9
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Leo-II,Unknown,9.9
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Leo-II,Unknown,9.9
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Leo-II,Unknown,10.0
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Leo-II,Unknown,10.0
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Leo-II,Unknown,10.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Leo-II,Unknown,9.9
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Leo-II,Unknown,9.9
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Leo-II,Unknown,9.9
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Leo-II,Unknown,9.9
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Leo-II,Timeout,9.9
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Leo-II,Unknown,11.1
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Leo-II,Unknown,10.8
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Leo-II,Timeout,10.0
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Leo-II,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Leo-II,Timeout,10.4
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Leo-II,Timeout,9.9
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Leo-II,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Leo-II,Unknown,10.4
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Leo-II,Timeout,10.9
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Leo-II,Timeout,10.7
Problems-NonTheorems/TestsHOML/BarcanAct.p,Leo-II,Unknown,10.0
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Leo-II,Unknown,10.1
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Leo-II,Unknown,10.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Leo-II,Unknown,10.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Leo-II,Unknown,10.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Leo-II,Unknown,10.4
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Leo-II,Unknown,10.6
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Leo-II,Unknown,10.6
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Leo-II,Unknown,10.2
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Leo-II,Timeout,10.4
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Leo-II,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Leo-II,Unknown,10.2
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Leo-II,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Leo-II,CounterSatisfiable,2.6
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Leo-II,CounterSatisfiable,2.6
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Leo-II,CounterSatisfiable,3.2
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Leo-II,CounterSatisfiable,3.2
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Leo-II,CounterSatisfiable,3.3
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Leo-II,CounterSatisfiable,2.6
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Leo-II,Timeout,10.3
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Leo-II,Timeout,10.2
Problems-NonTheorems/TestsHOMLinS4/axB.p,Leo-II,Timeout,10.1


==> anc/thf/results-leo2.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Leo-II,Unknown,11.1
Problems/EvilDerivable/Monoevilism.p,Leo-II,Theorem,5.3
Problems/EvilDerivable/NegOfEvil.p,Leo-II,Theorem,4.7
Problems/EvilDerivable/NegP.p,Leo-II,Timeout,11.3
Problems/EvilDerivable/NegProps.p,Leo-II,Theorem,2.5
Problems/EvilDerivable/NisFilter.p,Leo-II,Timeout,10.7
Problems/EvilDerivable/NisUFilter.p,Leo-II,Timeout,10.7
Problems/EvilDerivable/PosProps.p,Leo-II,Theorem,6.3
Problems/EvilDerivable/T1.p,Leo-II,Theorem,3.1
Problems/EvilDerivable/T2.p,Leo-II,Theorem,3.1
Problems/EvilDerivable/T3.p,Leo-II,Theorem,5.4
Problems/EvilDerivable/T4.p,Leo-II,Unknown,10.6
Problems/EvilDerivable/T5.p,Leo-II,Unknown,9.9
Problems/EvilDerivable/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2b_prime.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML1/EmptyEssL.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML1/PosOfGod.p,Leo-II,Theorem,4.1
Problems/GoedelVariantHOML1/Th1.p,Leo-II,Theorem,1.1
Problems/GoedelVariantHOML1/Th2.p,Leo-II,Theorem,3.5
Problems/GoedelVariantHOML1/Th3.p,Leo-II,Theorem,3.8
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Leo-II,Theorem,4.1
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Leo-II,Theorem,1.1
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Leo-II,Theorem,3.5
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Leo-II,Theorem,3.8
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Leo-II,Theorem,4.1
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Leo-II,Theorem,4.1
Problems/GoedelVariantHOML1inS4/Th1.p,Leo-II,Theorem,1.1
Problems/GoedelVariantHOML1inS4/Th2.p,Leo-II,Theorem,3.5
Problems/GoedelVariantHOML1inS4/Th3.p,Leo-II,Theorem,3.8
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,Leo-II,Theorem,2.8
Problems/GoedelVariantHOML1poss/PosOfGod.p,Leo-II,Theorem,4.1
Problems/GoedelVariantHOML1poss/Th1.p,Leo-II,Theorem,1.1
Problems/GoedelVariantHOML1poss/Th2.p,Leo-II,Theorem,3.6
Problems/GoedelVariantHOML1poss/Th3.p,Leo-II,Theorem,3.6
Problems/GoedelVariantHOML2/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2/Ax2b_prime.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML2/L.p,Leo-II,Unknown,11.1
Problems/GoedelVariantHOML2/MC.p,Leo-II,Timeout,10.0
Problems/GoedelVariantHOML2/Monotheism.p,Leo-II,Theorem,5.4
Problems/GoedelVariantHOML2/NegProps.p,Leo-II,Theorem,5.8
Problems/GoedelVariantHOML2/PisFilter.p,Leo-II,Timeout,10.9
Problems/GoedelVariantHOML2/PisUFilter.p,Leo-II,Timeout,10.9
Problems/GoedelVariantHOML2/PosOfGod.p,Leo-II,Theorem,6.7
Problems/GoedelVariantHOML2/PosProps_prime.p,Leo-II,Theorem,2.5
Problems/GoedelVariantHOML2/PosTop.p,Leo-II,Theorem,2.4
Problems/GoedelVariantHOML2/Th1.p,Leo-II,Theorem,4.6
Problems/GoedelVariantHOML2/Th2.p,Leo-II,Timeout,10.5
Problems/GoedelVariantHOML2/Th3.p,Leo-II,Unknown,10.3
Problems/GoedelVariantHOML2/Th4.p,Leo-II,Theorem,5.3
Problems/GoedelVariantHOML2/Th5.p,Leo-II,Unknown,10.8
Problems/GoedelVariantHOML2/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML2AndersonQuant/L.p,Leo-II,Unknown,10.7
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Leo-II,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Leo-II,Theorem,5.4
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Leo-II,Theorem,5.7
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Leo-II,Timeout,10.7
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Leo-II,Timeout,10.6
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Leo-II,Theorem,5.3
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Leo-II,Theorem,2.5
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Leo-II,Theorem,2.4
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Leo-II,Theorem,4.5
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Leo-II,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Leo-II,Unknown,10.2
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Leo-II,Unknown,10.5
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Leo-II,Theorem,4.7
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Leo-II,Theorem,6.2
Problems/GoedelVariantHOML2inS4/Th1.p,Leo-II,Theorem,7.4
Problems/GoedelVariantHOML2inS4/Th2.p,Leo-II,Timeout,11.4
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML2poss/L.p,Leo-II,Unknown,10.1
Problems/GoedelVariantHOML2poss/MC.p,Leo-II,Timeout,10.0
Problems/GoedelVariantHOML2poss/Monotheism.p,Leo-II,Theorem,5.3
Problems/GoedelVariantHOML2poss/NegProps.p,Leo-II,Theorem,6.3
Problems/GoedelVariantHOML2poss/PisFilterP.p,Leo-II,Unknown,11.0
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Leo-II,Unknown,11.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Leo-II,Theorem,5.3
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML2poss/PosTop.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML2poss/Th1.p,Leo-II,Theorem,4.3
Problems/GoedelVariantHOML2poss/Th2.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML2poss/Th3.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML2poss/Th4.p,Leo-II,Theorem,6.2
Problems/GoedelVariantHOML2poss/Th5.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Leo-II,Theorem,4.1
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Leo-II,Theorem,5.3
Problems/GoedelVariantHOML2possInS4/Th1.p,Leo-II,Theorem,4.3
Problems/GoedelVariantHOML2possInS4/Th2.p,Leo-II,Unknown,10.1
Problems/GoedelVariantHOML3/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3/Ax2b_prime.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML3/GNonempty.p,Leo-II,Unknown,10.5
Problems/GoedelVariantHOML3/L.p,Leo-II,Unknown,11.6
Problems/GoedelVariantHOML3/MC.p,Leo-II,Timeout,10.0
Problems/GoedelVariantHOML3/Monotheism.p,Leo-II,Theorem,7.5
Problems/GoedelVariantHOML3/NegProps.p,Leo-II,Theorem,9.0
Problems/GoedelVariantHOML3/PisFilter.p,Leo-II,Timeout,10.4
Problems/GoedelVariantHOML3/PisUFilter.p,Leo-II,Timeout,10.4
Problems/GoedelVariantHOML3/PosIncl.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML3/PosOfGod.p,Leo-II,Theorem,7.3
Problems/GoedelVariantHOML3/PosProps_prime.p,Leo-II,Theorem,4.6
Problems/GoedelVariantHOML3/Th1.p,Leo-II,Theorem,7.5
Problems/GoedelVariantHOML3/Th2.p,Leo-II,Timeout,9.9
Problems/GoedelVariantHOML3/Th3.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML3/Th4.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML3/Th5.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML3/UniqueEss3.p,Leo-II,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Leo-II,Unknown,10.4
Problems/GoedelVariantHOML3AndersonQuant/L.p,Leo-II,Unknown,10.6
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Leo-II,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Leo-II,Theorem,7.4
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Leo-II,Theorem,9.3
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Leo-II,Timeout,10.9
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Leo-II,Timeout,10.9
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Leo-II,Theorem,7.3
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Leo-II,Theorem,4.6
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Leo-II,Theorem,7.5
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Leo-II,Timeout,9.9
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Leo-II,Unknown,11.5
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Leo-II,Theorem,1.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Leo-II,Theorem,6.3
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Leo-II,Theorem,6.3
Problems/GoedelVariantHOML3inS4/Th1.p,Leo-II,Theorem,6.4
Problems/GoedelVariantHOML3inS4/Th2.p,Leo-II,Timeout,11.3
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML3poss/GNonempty.p,Leo-II,Unknown,10.4
Problems/GoedelVariantHOML3poss/L.p,Leo-II,Unknown,9.9
Problems/GoedelVariantHOML3poss/MC.p,Leo-II,Timeout,12.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Leo-II,Theorem,7.4
Problems/GoedelVariantHOML3poss/NegProps.p,Leo-II,Theorem,9.8
Problems/GoedelVariantHOML3poss/PisFilterP.p,Leo-II,Timeout,10.8
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Leo-II,Timeout,10.8
Problems/GoedelVariantHOML3poss/PosIncl.p,Leo-II,Unknown,11.8
Problems/GoedelVariantHOML3poss/PosOfGod.p,Leo-II,Theorem,7.2
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Leo-II,Theorem,4.6
Problems/GoedelVariantHOML3poss/Th1.p,Leo-II,Theorem,7.4
Problems/GoedelVariantHOML3poss/Th2.p,Leo-II,Unknown,10.3
Problems/GoedelVariantHOML3poss/Th3.p,Leo-II,Unknown,10.2
Problems/GoedelVariantHOML3poss/Th4.p,Leo-II,Unknown,10.3
Problems/GoedelVariantHOML3poss/Th5.p,Leo-II,Unknown,10.8
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Leo-II,Theorem,1.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Leo-II,Theorem,6.3
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Leo-II,Theorem,6.3
Problems/GoedelVariantHOML3possInS4/Th1.p,Leo-II,Theorem,6.3
Problems/GoedelVariantHOML3possInS4/Th2.p,Leo-II,Unknown,11.2
Problems/ScottVariantHOML/Coro.p,Leo-II,Theorem,2.6
Problems/ScottVariantHOML/MC.p,Leo-II,Timeout,10.7
Problems/ScottVariantHOML/Monotheism.p,Leo-II,Theorem,5.6
Problems/ScottVariantHOML/NegProps.p,Leo-II,Theorem,5.6
Problems/ScottVariantHOML/PisFilter.p,Leo-II,Timeout,10.5
Problems/ScottVariantHOML/PisUFilter.p,Leo-II,Timeout,10.4
Problems/ScottVariantHOML/Pos.p,Leo-II,Theorem,6.5
Problems/ScottVariantHOML/PosOfGod.p,Leo-II,Theorem,4.6
Problems/ScottVariantHOML/PosProps.p,Leo-II,Theorem,2.5
Problems/ScottVariantHOML/T1.p,Leo-II,Theorem,3.1
Problems/ScottVariantHOML/T2.p,Leo-II,Theorem,4.4
Problems/ScottVariantHOML/T3.p,Leo-II,Timeout,11.4
Problems/ScottVariantHOML/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,Leo-II,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Leo-II,Theorem,2.6
Problems/ScottVariantHOMLAndersonQuant/MC.p,Leo-II,Timeout,10.4
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Leo-II,Theorem,5.6
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Leo-II,Theorem,5.6
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Leo-II,Timeout,10.3
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Leo-II,Timeout,10.3
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Leo-II,Theorem,5.8
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Leo-II,Theorem,4.6
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Leo-II,Theorem,2.5
Problems/ScottVariantHOMLAndersonQuant/T1.p,Leo-II,Theorem,3.1
Problems/ScottVariantHOMLAndersonQuant/T2.p,Leo-II,Theorem,4.4
Problems/ScottVariantHOMLAndersonQuant/T3.p,Leo-II,Timeout,11.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLinK/Coro.p,Leo-II,Theorem,2.6
Problems/ScottVariantHOMLinK/PosOfGod.p,Leo-II,Theorem,3.5
Problems/ScottVariantHOMLinK/T1.p,Leo-II,Theorem,3.1
Problems/ScottVariantHOMLinK/T2.p,Leo-II,Theorem,4.4
Problems/ScottVariantHOMLinS4/Coro.p,Leo-II,Theorem,2.6
Problems/ScottVariantHOMLinS4/PosOfGod.p,Leo-II,Theorem,5.6
Problems/ScottVariantHOMLinS4/T1.p,Leo-II,Theorem,3.1
Problems/ScottVariantHOMLinS4/T2.p,Leo-II,Theorem,4.4
Problems/ScottVariantHOMLposs/Coro.p,Leo-II,Theorem,2.6
Problems/ScottVariantHOMLposs/MC.p,Leo-II,Timeout,10.1
Problems/ScottVariantHOMLposs/Monotheism.p,Leo-II,Theorem,5.5
Problems/ScottVariantHOMLposs/NegProps.p,Leo-II,Theorem,5.6
Problems/ScottVariantHOMLposs/PisFilterP.p,Leo-II,Timeout,10.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Leo-II,Timeout,10.0
Problems/ScottVariantHOMLposs/Pos.p,Leo-II,Theorem,5.5
Problems/ScottVariantHOMLposs/PosOfGod.p,Leo-II,Theorem,4.5
Problems/ScottVariantHOMLposs/PosProps.p,Leo-II,Theorem,2.5
Problems/ScottVariantHOMLposs/T1.p,Leo-II,Theorem,3.1
Problems/ScottVariantHOMLposs/T2.p,Leo-II,Theorem,4.4
Problems/ScottVariantHOMLposs/T3.p,Leo-II,Timeout,10.1
Problems/ScottVariantHOMLposs/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/Coro.p,Leo-II,Theorem,2.6
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Leo-II,Theorem,4.6
Problems/ScottVariantHOMLpossInS4/T1.p,Leo-II,Theorem,3.1
Problems/ScottVariantHOMLpossInS4/T2.p,Leo-II,Theorem,4.4
Problems/SurjectiveCantor/SurjectiveCantor.p,Leo-II,Theorem,0.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Leo-II,Theorem,0.0
Problems/SurjectiveCantor/noFixpoint.p,Leo-II,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Comprehension3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQCong.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EqRefl.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EqSym.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ax4.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ax5.p,Leo-II,Theorem,0.0
Problems/TestsHOML/axB.p,Leo-II,Theorem,0.0
Problems/TestsHOML/axD.p,Leo-II,Theorem,0.0
Problems/TestsHOML/axM.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Leo-II,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,Leo-II,Theorem,4.1
Problems/ThereIsNoEvil2/NecNoEvil.p,Leo-II,Theorem,7.3


==> anc/thf/results-leo3-e-60s-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Leo-III-E,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Leo-III-E,Timeout,63.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Leo-III-E,Timeout,69.5
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Leo-III-E,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Leo-III-E,Timeout,65.1
Problems-NonTheorems/TestsHOML/BarcanAct.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Leo-III-E,Timeout,62.0
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Leo-III-E,Timeout,69.7
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Leo-III-E,Timeout,60.2
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Leo-III-E,Timeout,70.0
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Leo-III-E,Timeout,63.6
Problems-NonTheorems/TestsHOMLinS4/axB.p,Leo-III-E,Timeout,68.0


==> anc/thf/results-leo3-e-60s.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Leo-III-E,Timeout,60.4
Problems/EvilDerivable/Monoevilism.p,Leo-III-E,Theorem,1.3
Problems/EvilDerivable/NegOfEvil.p,Leo-III-E,Theorem,2.2
Problems/EvilDerivable/NegP.p,Leo-III-E,Timeout,60.6
Problems/EvilDerivable/NegProps.p,Leo-III-E,Theorem,1.1
Problems/EvilDerivable/NisFilter.p,Leo-III-E,Timeout,70.0
Problems/EvilDerivable/NisUFilter.p,Leo-III-E,Timeout,70.0
Problems/EvilDerivable/PosProps.p,Leo-III-E,Theorem,0.9
Problems/EvilDerivable/T1.p,Leo-III-E,Theorem,0.9
Problems/EvilDerivable/T2.p,Leo-III-E,Timeout,70.0
Problems/EvilDerivable/T3.p,Leo-III-E,Theorem,1.3
Problems/EvilDerivable/T4.p,Leo-III-E,Timeout,60.3
Problems/EvilDerivable/T5.p,Leo-III-E,Timeout,70.0
Problems/EvilDerivable/UniqueEss1.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML1/Ax2a_prime.p,Leo-III-E,Theorem,0.8
Problems/GoedelVariantHOML1/Ax2b_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Leo-III-E,Theorem,0.4
Problems/GoedelVariantHOML1/Inconsistency.p,Leo-III-E,Timeout,64.4
Problems/GoedelVariantHOML1/PosOfGod.p,Leo-III-E,Theorem,1.4
Problems/GoedelVariantHOML1/Th1.p,Leo-III-E,Theorem,26.0
Problems/GoedelVariantHOML1/Th2.p,Leo-III-E,Theorem,3.7
Problems/GoedelVariantHOML1/Th3.p,Leo-III-E,Theorem,10.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Leo-III-E,Theorem,0.4
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Leo-III-E,Timeout,60.7
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Leo-III-E,Theorem,1.2
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Leo-III-E,Theorem,11.6
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Leo-III-E,Theorem,3.3
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Leo-III-E,Theorem,5.5
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Leo-III-E,Theorem,1.3
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Leo-III-E,Theorem,1.1
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Leo-III-E,Theorem,0.6
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Leo-III-E,Theorem,2.2
Problems/GoedelVariantHOML1inS4/Th1.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML1inS4/Th2.p,Leo-III-E,Theorem,2.9
Problems/GoedelVariantHOML1inS4/Th3.p,Leo-III-E,Theorem,8.5
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Leo-III-E,Theorem,0.4
Problems/GoedelVariantHOML1poss/Inconsistency.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML1poss/PosOfGod.p,Leo-III-E,Theorem,1.3
Problems/GoedelVariantHOML1poss/Th1.p,Leo-III-E,Theorem,9.8
Problems/GoedelVariantHOML1poss/Th2.p,Leo-III-E,Theorem,7.2
Problems/GoedelVariantHOML1poss/Th3.p,Leo-III-E,Theorem,6.7
Problems/GoedelVariantHOML2/Ax2a_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,Leo-III-E,Theorem,1.3
Problems/GoedelVariantHOML2/L.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2/MC.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2/Monotheism.p,Leo-III-E,Theorem,3.7
Problems/GoedelVariantHOML2/NegProps.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2/PisFilter.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2/PisUFilter.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2/PosOfGod.p,Leo-III-E,Theorem,2.0
Problems/GoedelVariantHOML2/PosProps_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2/PosTop.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2/Th1.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2/Th2.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2/Th3.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2/Th4.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2/Th5.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2/UniqueEss1.p,Leo-III-E,Theorem,1.1
Problems/GoedelVariantHOML2/UniqueEss3.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Leo-III-E,Theorem,1.1
Problems/GoedelVariantHOML2AndersonQuant/L.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Leo-III-E,Theorem,3.3
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Leo-III-E,Theorem,2.2
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Leo-III-E,Theorem,1.6
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Leo-III-E,Theorem,1.2
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2inS4/Th1.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2inS4/Th2.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2poss/L.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2poss/MC.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2poss/Monotheism.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2poss/NegProps.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2poss/PisFilterP.p,Leo-III-E,Timeout,63.2
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Leo-III-E,Timeout,65.3
Problems/GoedelVariantHOML2poss/PosOfGod.p,Leo-III-E,Theorem,2.1
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2poss/PosTop.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2poss/Th1.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2poss/Th2.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2poss/Th3.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2poss/Th4.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2poss/Th5.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Leo-III-E,Theorem,1.6
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Leo-III-E,Theorem,7.2
Problems/GoedelVariantHOML2possInS4/Th1.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML2possInS4/Th2.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML3/Ax2b_prime.p,Leo-III-E,Theorem,1.1
Problems/GoedelVariantHOML3/GNonempty.p,Leo-III-E,Timeout,60.4
Problems/GoedelVariantHOML3/L.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3/MC.p,Leo-III-E,Timeout,60.7
Problems/GoedelVariantHOML3/Monotheism.p,Leo-III-E,Theorem,2.9
Problems/GoedelVariantHOML3/NegProps.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3/PisFilter.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3/PisUFilter.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3/PosIncl.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3/PosOfGod.p,Leo-III-E,Theorem,1.5
Problems/GoedelVariantHOML3/PosProps_prime.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3/Th1.p,Leo-III-E,Timeout,62.9
Problems/GoedelVariantHOML3/Th2.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3/Th3.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3/Th4.p,Leo-III-E,Timeout,69.6
Problems/GoedelVariantHOML3/Th5.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3/UniqueEss3.p,Leo-III-E,Timeout,67.3
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Leo-III-E,Theorem,3.9
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Leo-III-E,Timeout,61.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Leo-III-E,Theorem,1.3
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Leo-III-E,Theorem,3.8
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Leo-III-E,Timeout,64.1
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Leo-III-E,Theorem,3.7
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Leo-III-E,Theorem,1.2
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Leo-III-E,Theorem,1.7
Problems/GoedelVariantHOML3inS4/Th1.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3inS4/Th2.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML3poss/GNonempty.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/L.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/MC.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/Monotheism.p,Leo-III-E,Theorem,4.8
Problems/GoedelVariantHOML3poss/NegProps.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Leo-III-E,Theorem,2.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Leo-III-E,Theorem,13.2
Problems/GoedelVariantHOML3poss/Th1.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/Th2.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/Th3.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/Th4.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/Th5.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Leo-III-E,Theorem,3.8
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Leo-III-E,Theorem,1.1
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Leo-III-E,Theorem,7.3
Problems/GoedelVariantHOML3possInS4/Th1.p,Leo-III-E,Timeout,70.0
Problems/GoedelVariantHOML3possInS4/Th2.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOML/Coro.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOML/MC.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOML/Monotheism.p,Leo-III-E,Theorem,0.8
Problems/ScottVariantHOML/NegProps.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOML/PisFilter.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOML/PisUFilter.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOML/Pos.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOML/PosOfGod.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOML/PosProps.p,Leo-III-E,Theorem,1.0
Problems/ScottVariantHOML/T1.p,Leo-III-E,Theorem,1.0
Problems/ScottVariantHOML/T2.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOML/T3.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOML/UniqueEss1.p,Leo-III-E,Theorem,1.1
Problems/ScottVariantHOML/UniqueEss3.p,Leo-III-E,Theorem,10.2
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Leo-III-E,Theorem,2.8
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Leo-III-E,Timeout,60.1
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Leo-III-E,Theorem,2.8
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLAndersonQuant/T1.p,Leo-III-E,Theorem,1.1
Problems/ScottVariantHOMLAndersonQuant/T2.p,Leo-III-E,Theorem,17.1
Problems/ScottVariantHOMLAndersonQuant/T3.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Leo-III-E,Theorem,1.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Leo-III-E,Theorem,1.3
Problems/ScottVariantHOMLinK/Coro.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLinK/T1.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLinK/T2.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLinS4/Coro.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,Leo-III-E,Theorem,2.5
Problems/ScottVariantHOMLinS4/T1.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLinS4/T2.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLposs/Coro.p,Leo-III-E,Timeout,64.2
Problems/ScottVariantHOMLposs/MC.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLposs/Monotheism.p,Leo-III-E,Theorem,2.6
Problems/ScottVariantHOMLposs/NegProps.p,Leo-III-E,Theorem,0.8
Problems/ScottVariantHOMLposs/PisFilterP.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLposs/Pos.p,Leo-III-E,Timeout,60.2
Problems/ScottVariantHOMLposs/PosOfGod.p,Leo-III-E,Theorem,2.6
Problems/ScottVariantHOMLposs/PosProps.p,Leo-III-E,Theorem,1.0
Problems/ScottVariantHOMLposs/T1.p,Leo-III-E,Theorem,1.0
Problems/ScottVariantHOMLposs/T2.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLposs/T3.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLposs/UniqueEss3.p,Leo-III-E,Theorem,1.2
Problems/ScottVariantHOMLpossInS4/Coro.p,Leo-III-E,Timeout,70.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Leo-III-E,Theorem,2.3
Problems/ScottVariantHOMLpossInS4/T1.p,Leo-III-E,Theorem,1.1
Problems/ScottVariantHOMLpossInS4/T2.p,Leo-III-E,Theorem,17.8
Problems/SurjectiveCantor/SurjectiveCantor.p,Leo-III-E,Theorem,0.6
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Leo-III-E,Theorem,0.6
Problems/SurjectiveCantor/noFixpoint.p,Leo-III-E,Theorem,0.3
Problems/TestsHOML/BarcanPoss.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/Comprehension1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/Comprehension2.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/Comprehension3.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/ConvBarcanPoss.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/EQBoolExt1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/EQBoolExt3.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/EQCong.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/EQFuncExt.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/EmptyProperty2.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/EmptyProperty3.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/EqPrimLeib.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/EqRefl.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/EqSym.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/EqTrans.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/ExImPossibilist.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/ExImPossibilist1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/ExImPossibilist2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/ExImPossibilist3.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/ExImPossibilist4.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/Hilbert_A1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/Hilbert_A2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/Hilbert_MP.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/Quant_1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/Quant_2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/ax4.p,Leo-III-E,Theorem,0.6
Problems/TestsHOML/ax5.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/axB.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/axD.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/axM.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/BarcanPoss.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension2.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension3.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EQBoolExt1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EQBoolExt3.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EQCong.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EQFuncExt.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/EmptyProperty2.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/EmptyProperty3.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EqPrimLeib.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/EqRefl.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EqSym.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EqTrans.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist3.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist4.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Hilbert_A1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Hilbert_A2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Hilbert_MP.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Quant_1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Quant_2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ax4.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/axD.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/axM.p,Leo-III-E,Theorem,0.4
Problems/ThereIsNoEvil1/NecNoEvil.p,Leo-III-E,Theorem,2.4
Problems/ThereIsNoEvil2/NecNoEvil.p,Leo-III-E,Timeout,70.0


==> anc/thf/results-leo3-e-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Leo-III-E,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Leo-III-E,Timeout,11.5
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Leo-III-E,Timeout,10.8
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Leo-III-E,Timeout,11.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Leo-III-E,Timeout,10.9
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Leo-III-E,Timeout,12.5
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Leo-III-E,Timeout,10.6
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Leo-III-E,Timeout,11.2
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Leo-III-E,Timeout,10.2
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Leo-III-E,Timeout,10.2
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOML/BarcanAct.p,Leo-III-E,Timeout,11.3
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Leo-III-E,Timeout,10.7
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Leo-III-E,Timeout,14.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Leo-III-E,Timeout,13.6
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Leo-III-E,Timeout,11.4
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Leo-III-E,Timeout,13.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Leo-III-E,Timeout,12.9
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Leo-III-E,Timeout,20.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Leo-III-E,Timeout,10.9
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Leo-III-E,Timeout,10.2
Problems-NonTheorems/TestsHOMLinS4/axB.p,Leo-III-E,Timeout,10.1


==> anc/thf/results-leo3-e.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Leo-III-E,Timeout,10.1
Problems/EvilDerivable/Monoevilism.p,Leo-III-E,Theorem,1.9
Problems/EvilDerivable/NegOfEvil.p,Leo-III-E,Theorem,4.7
Problems/EvilDerivable/NegP.p,Leo-III-E,Timeout,10.9
Problems/EvilDerivable/NegProps.p,Leo-III-E,Theorem,1.6
Problems/EvilDerivable/NisFilter.p,Leo-III-E,Timeout,10.1
Problems/EvilDerivable/NisUFilter.p,Leo-III-E,Timeout,10.2
Problems/EvilDerivable/PosProps.p,Leo-III-E,Theorem,1.8
Problems/EvilDerivable/T1.p,Leo-III-E,Theorem,1.8
Problems/EvilDerivable/T2.p,Leo-III-E,Timeout,10.4
Problems/EvilDerivable/T3.p,Leo-III-E,Theorem,2.4
Problems/EvilDerivable/T4.p,Leo-III-E,Timeout,10.5
Problems/EvilDerivable/T5.p,Leo-III-E,Timeout,20.0
Problems/EvilDerivable/UniqueEss1.p,Leo-III-E,Theorem,1.4
Problems/GoedelVariantHOML1/Ax2a_prime.p,Leo-III-E,Theorem,1.4
Problems/GoedelVariantHOML1/Ax2b_prime.p,Leo-III-E,Theorem,1.6
Problems/GoedelVariantHOML1/EmptyEssL.p,Leo-III-E,Theorem,0.4
Problems/GoedelVariantHOML1/Inconsistency.p,Leo-III-E,Timeout,10.6
Problems/GoedelVariantHOML1/PosOfGod.p,Leo-III-E,Theorem,1.7
Problems/GoedelVariantHOML1/Th1.p,Leo-III-E,Timeout,10.1
Problems/GoedelVariantHOML1/Th2.p,Leo-III-E,Theorem,4.4
Problems/GoedelVariantHOML1/Th3.p,Leo-III-E,Timeout,10.3
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Leo-III-E,Theorem,1.5
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Leo-III-E,Theorem,1.3
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Leo-III-E,Timeout,10.4
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Leo-III-E,Theorem,2.2
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Leo-III-E,Timeout,10.5
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Leo-III-E,Theorem,4.0
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Leo-III-E,Theorem,6.5
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Leo-III-E,Theorem,1.7
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Leo-III-E,Theorem,1.4
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Leo-III-E,Theorem,0.7
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Leo-III-E,Theorem,2.5
Problems/GoedelVariantHOML1inS4/Th1.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML1inS4/Th2.p,Leo-III-E,Theorem,5.8
Problems/GoedelVariantHOML1inS4/Th3.p,Leo-III-E,Timeout,10.2
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Leo-III-E,Theorem,1.4
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Leo-III-E,Theorem,1.3
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Leo-III-E,Theorem,0.7
Problems/GoedelVariantHOML1poss/Inconsistency.p,Leo-III-E,Timeout,10.5
Problems/GoedelVariantHOML1poss/PosOfGod.p,Leo-III-E,Theorem,2.2
Problems/GoedelVariantHOML1poss/Th1.p,Leo-III-E,Timeout,10.5
Problems/GoedelVariantHOML1poss/Th2.p,Leo-III-E,Theorem,9.1
Problems/GoedelVariantHOML1poss/Th3.p,Leo-III-E,Theorem,9.4
Problems/GoedelVariantHOML2/Ax2a_prime.p,Leo-III-E,Theorem,1.7
Problems/GoedelVariantHOML2/Ax2b_prime.p,Leo-III-E,Theorem,2.1
Problems/GoedelVariantHOML2/L.p,Leo-III-E,Timeout,11.8
Problems/GoedelVariantHOML2/MC.p,Leo-III-E,Timeout,11.0
Problems/GoedelVariantHOML2/Monotheism.p,Leo-III-E,Theorem,4.4
Problems/GoedelVariantHOML2/NegProps.p,Leo-III-E,Theorem,1.3
Problems/GoedelVariantHOML2/PisFilter.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2/PisUFilter.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2/PosOfGod.p,Leo-III-E,Theorem,2.0
Problems/GoedelVariantHOML2/PosProps_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2/PosTop.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2/Th1.p,Leo-III-E,Timeout,13.9
Problems/GoedelVariantHOML2/Th2.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2/Th3.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2/Th4.p,Leo-III-E,Timeout,10.1
Problems/GoedelVariantHOML2/Th5.p,Leo-III-E,Timeout,10.1
Problems/GoedelVariantHOML2/UniqueEss1.p,Leo-III-E,Theorem,1.3
Problems/GoedelVariantHOML2/UniqueEss3.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Leo-III-E,Timeout,18.8
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Leo-III-E,Theorem,3.3
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Leo-III-E,Theorem,2.3
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Leo-III-E,Theorem,1.1
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Leo-III-E,Timeout,16.8
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Leo-III-E,Timeout,14.4
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Leo-III-E,Timeout,13.6
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Leo-III-E,Timeout,18.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Leo-III-E,Theorem,1.6
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Leo-III-E,Theorem,1.3
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2inS4/Th1.p,Leo-III-E,Timeout,14.4
Problems/GoedelVariantHOML2inS4/Th2.p,Leo-III-E,Timeout,13.2
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2poss/L.p,Leo-III-E,Timeout,14.4
Problems/GoedelVariantHOML2poss/MC.p,Leo-III-E,Timeout,14.9
Problems/GoedelVariantHOML2poss/Monotheism.p,Leo-III-E,Timeout,13.6
Problems/GoedelVariantHOML2poss/NegProps.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2poss/PisFilterP.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Leo-III-E,Theorem,2.1
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2poss/PosTop.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2poss/Th1.p,Leo-III-E,Timeout,13.9
Problems/GoedelVariantHOML2poss/Th2.p,Leo-III-E,Timeout,13.7
Problems/GoedelVariantHOML2poss/Th3.p,Leo-III-E,Timeout,13.4
Problems/GoedelVariantHOML2poss/Th4.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2poss/Th5.p,Leo-III-E,Timeout,18.3
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Leo-III-E,Theorem,1.6
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Leo-III-E,Theorem,7.4
Problems/GoedelVariantHOML2possInS4/Th1.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML2possInS4/Th2.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Leo-III-E,Theorem,0.9
Problems/GoedelVariantHOML3/Ax2b_prime.p,Leo-III-E,Theorem,1.2
Problems/GoedelVariantHOML3/GNonempty.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3/L.p,Leo-III-E,Timeout,13.7
Problems/GoedelVariantHOML3/MC.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3/Monotheism.p,Leo-III-E,Theorem,3.0
Problems/GoedelVariantHOML3/NegProps.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3/PisFilter.p,Leo-III-E,Timeout,10.1
Problems/GoedelVariantHOML3/PisUFilter.p,Leo-III-E,Timeout,10.4
Problems/GoedelVariantHOML3/PosIncl.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3/PosOfGod.p,Leo-III-E,Theorem,1.9
Problems/GoedelVariantHOML3/PosProps_prime.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3/Th1.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3/Th2.p,Leo-III-E,Timeout,11.2
Problems/GoedelVariantHOML3/Th3.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3/Th4.p,Leo-III-E,Timeout,10.2
Problems/GoedelVariantHOML3/Th5.p,Leo-III-E,Timeout,10.2
Problems/GoedelVariantHOML3/UniqueEss3.p,Leo-III-E,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Leo-III-E,Theorem,1.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Leo-III-E,Theorem,1.1
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Leo-III-E,Timeout,11.2
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Leo-III-E,Theorem,4.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Leo-III-E,Timeout,19.4
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Leo-III-E,Timeout,14.7
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Leo-III-E,Theorem,1.4
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Leo-III-E,Theorem,4.2
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Leo-III-E,Timeout,14.6
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Leo-III-E,Timeout,18.3
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Leo-III-E,Timeout,18.1
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Leo-III-E,Theorem,3.9
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Leo-III-E,Theorem,1.3
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Leo-III-E,Theorem,1.7
Problems/GoedelVariantHOML3inS4/Th1.p,Leo-III-E,Timeout,11.6
Problems/GoedelVariantHOML3inS4/Th2.p,Leo-III-E,Timeout,12.9
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Leo-III-E,Theorem,1.1
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Leo-III-E,Theorem,1.3
Problems/GoedelVariantHOML3poss/GNonempty.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3poss/L.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3poss/MC.p,Leo-III-E,Timeout,10.6
Problems/GoedelVariantHOML3poss/Monotheism.p,Leo-III-E,Theorem,5.2
Problems/GoedelVariantHOML3poss/NegProps.p,Leo-III-E,Timeout,12.6
Problems/GoedelVariantHOML3poss/PisFilterP.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Leo-III-E,Theorem,2.3
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Leo-III-E,Timeout,10.6
Problems/GoedelVariantHOML3poss/Th1.p,Leo-III-E,Timeout,15.2
Problems/GoedelVariantHOML3poss/Th2.p,Leo-III-E,Timeout,16.5
Problems/GoedelVariantHOML3poss/Th3.p,Leo-III-E,Timeout,15.9
Problems/GoedelVariantHOML3poss/Th4.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3poss/Th5.p,Leo-III-E,Timeout,20.0
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Leo-III-E,Theorem,3.8
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Leo-III-E,Theorem,1.0
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Leo-III-E,Theorem,1.2
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Leo-III-E,Theorem,7.7
Problems/GoedelVariantHOML3possInS4/Th1.p,Leo-III-E,Timeout,10.3
Problems/GoedelVariantHOML3possInS4/Th2.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOML/Coro.p,Leo-III-E,Timeout,18.9
Problems/ScottVariantHOML/MC.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOML/Monotheism.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOML/NegProps.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOML/PisFilter.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOML/PisUFilter.p,Leo-III-E,Timeout,12.8
Problems/ScottVariantHOML/Pos.p,Leo-III-E,Timeout,10.1
Problems/ScottVariantHOML/PosOfGod.p,Leo-III-E,Theorem,1.2
Problems/ScottVariantHOML/PosProps.p,Leo-III-E,Theorem,1.0
Problems/ScottVariantHOML/T1.p,Leo-III-E,Theorem,1.1
Problems/ScottVariantHOML/T2.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOML/T3.p,Leo-III-E,Timeout,10.2
Problems/ScottVariantHOML/UniqueEss1.p,Leo-III-E,Theorem,1.0
Problems/ScottVariantHOML/UniqueEss3.p,Leo-III-E,Theorem,9.8
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Leo-III-E,Theorem,2.8
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Leo-III-E,Timeout,11.6
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Leo-III-E,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Leo-III-E,Theorem,2.8
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Leo-III-E,Theorem,1.1
Problems/ScottVariantHOMLAndersonQuant/T1.p,Leo-III-E,Theorem,1.1
Problems/ScottVariantHOMLAndersonQuant/T2.p,Leo-III-E,Timeout,10.6
Problems/ScottVariantHOMLAndersonQuant/T3.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Leo-III-E,Theorem,1.2
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Leo-III-E,Theorem,1.8
Problems/ScottVariantHOMLinK/Coro.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLinK/T1.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLinK/T2.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLinS4/Coro.p,Leo-III-E,Timeout,10.2
Problems/ScottVariantHOMLinS4/PosOfGod.p,Leo-III-E,Theorem,2.9
Problems/ScottVariantHOMLinS4/T1.p,Leo-III-E,Theorem,1.0
Problems/ScottVariantHOMLinS4/T2.p,Leo-III-E,Theorem,1.2
Problems/ScottVariantHOMLposs/Coro.p,Leo-III-E,Timeout,10.1
Problems/ScottVariantHOMLposs/MC.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOMLposs/Monotheism.p,Leo-III-E,Theorem,3.3
Problems/ScottVariantHOMLposs/NegProps.p,Leo-III-E,Theorem,1.2
Problems/ScottVariantHOMLposs/PisFilterP.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOMLposs/Pos.p,Leo-III-E,Timeout,10.6
Problems/ScottVariantHOMLposs/PosOfGod.p,Leo-III-E,Theorem,2.5
Problems/ScottVariantHOMLposs/PosProps.p,Leo-III-E,Theorem,1.0
Problems/ScottVariantHOMLposs/T1.p,Leo-III-E,Theorem,1.0
Problems/ScottVariantHOMLposs/T2.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOMLposs/T3.p,Leo-III-E,Timeout,20.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,Leo-III-E,Theorem,0.9
Problems/ScottVariantHOMLposs/UniqueEss3.p,Leo-III-E,Theorem,1.2
Problems/ScottVariantHOMLpossInS4/Coro.p,Leo-III-E,Timeout,10.2
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Leo-III-E,Theorem,2.7
Problems/ScottVariantHOMLpossInS4/T1.p,Leo-III-E,Theorem,1.1
Problems/ScottVariantHOMLpossInS4/T2.p,Leo-III-E,Timeout,10.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Leo-III-E,Theorem,1.2
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Leo-III-E,Theorem,1.1
Problems/SurjectiveCantor/noFixpoint.p,Leo-III-E,Theorem,0.6
Problems/TestsHOML/BarcanPoss.p,Leo-III-E,Theorem,0.8
Problems/TestsHOML/Comprehension1.p,Leo-III-E,Theorem,0.8
Problems/TestsHOML/Comprehension2.p,Leo-III-E,Theorem,0.8
Problems/TestsHOML/Comprehension3.p,Leo-III-E,Theorem,0.9
Problems/TestsHOML/ConvBarcanPoss.p,Leo-III-E,Theorem,0.8
Problems/TestsHOML/EQBoolExt1.p,Leo-III-E,Theorem,0.7
Problems/TestsHOML/EQBoolExt3.p,Leo-III-E,Theorem,0.7
Problems/TestsHOML/EQCong.p,Leo-III-E,Theorem,0.7
Problems/TestsHOML/EQFuncExt.p,Leo-III-E,Theorem,0.8
Problems/TestsHOML/EmptyProperty2.p,Leo-III-E,Theorem,0.8
Problems/TestsHOML/EmptyProperty3.p,Leo-III-E,Theorem,0.7
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/EqPrimLeib.p,Leo-III-E,Theorem,0.7
Problems/TestsHOML/EqRefl.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/EqSym.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/EqTrans.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/ExImPossibilist.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/ExImPossibilist1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/ExImPossibilist2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/ExImPossibilist3.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/ExImPossibilist4.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/Hilbert_A1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/Hilbert_A2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/Hilbert_MP.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/Quant_1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/Quant_2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Leo-III-E,Theorem,0.4
Problems/TestsHOML/ax4.p,Leo-III-E,Theorem,0.6
Problems/TestsHOML/ax5.p,Leo-III-E,Theorem,0.6
Problems/TestsHOML/axB.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/axD.p,Leo-III-E,Theorem,0.5
Problems/TestsHOML/axM.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/BarcanPoss.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension2.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension3.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EQBoolExt1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EQBoolExt3.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EQCong.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EQFuncExt.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/EmptyProperty2.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/EmptyProperty3.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EqPrimLeib.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/EqRefl.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EqSym.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/EqTrans.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist3.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist4.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Hilbert_A1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Hilbert_A2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Hilbert_MP.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Quant_1.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/Quant_2.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/ax4.p,Leo-III-E,Theorem,0.5
Problems/TestsHOMLinS4/axD.p,Leo-III-E,Theorem,0.4
Problems/TestsHOMLinS4/axM.p,Leo-III-E,Theorem,0.4
Problems/ThereIsNoEvil1/NecNoEvil.p,Leo-III-E,Theorem,2.5
Problems/ThereIsNoEvil2/NecNoEvil.p,Leo-III-E,Timeout,14.3


==> anc/thf/results-leo3-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Leo-III,Timeout,10.7
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Leo-III,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Leo-III,Timeout,20.0
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Leo-III,Timeout,20.0
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Leo-III,Timeout,19.4
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Leo-III,Timeout,20.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Leo-III,Timeout,10.6
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Leo-III,Timeout,10.9
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Leo-III,Timeout,10.8
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Leo-III,Timeout,11.6
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Leo-III,Timeout,20.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Leo-III,Timeout,20.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Leo-III,Timeout,11.0
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Leo-III,Timeout,20.0
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Leo-III,Timeout,20.0
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Leo-III,Timeout,20.0
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Leo-III,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Leo-III,Timeout,20.0
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Leo-III,Timeout,20.0
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Leo-III,Timeout,10.6
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Leo-III,Timeout,12.5
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Leo-III,Timeout,20.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Leo-III,Timeout,20.0
Problems-NonTheorems/TestsHOML/BarcanAct.p,Leo-III,Timeout,11.6
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Leo-III,Timeout,10.3
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Leo-III,Timeout,11.1
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Leo-III,Timeout,20.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Leo-III,Timeout,20.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Leo-III,Timeout,20.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Leo-III,Timeout,10.1
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Leo-III,Timeout,10.4
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Leo-III,Timeout,10.2
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Leo-III,Timeout,20.0
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Leo-III,Timeout,10.7
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Leo-III,Timeout,14.7
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Leo-III,Timeout,13.3
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Leo-III,Timeout,15.5
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Leo-III,Timeout,15.8
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Leo-III,Timeout,20.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Leo-III,Timeout,20.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Leo-III,Timeout,20.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Leo-III,Timeout,20.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Leo-III,Timeout,11.9
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Leo-III,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/axB.p,Leo-III,Timeout,10.2


==> anc/thf/results-leo3.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Leo-III,Timeout,20.0
Problems/EvilDerivable/Monoevilism.p,Leo-III,Theorem,3.9
Problems/EvilDerivable/NegOfEvil.p,Leo-III,Theorem,1.7
Problems/EvilDerivable/NegP.p,Leo-III,Timeout,10.1
Problems/EvilDerivable/NegProps.p,Leo-III,Theorem,1.0
Problems/EvilDerivable/NisFilter.p,Leo-III,Timeout,20.0
Problems/EvilDerivable/NisUFilter.p,Leo-III,Timeout,10.1
Problems/EvilDerivable/PosProps.p,Leo-III,Theorem,4.8
Problems/EvilDerivable/T1.p,Leo-III,Timeout,20.0
Problems/EvilDerivable/T2.p,Leo-III,Timeout,10.2
Problems/EvilDerivable/T3.p,Leo-III,Timeout,10.2
Problems/EvilDerivable/T4.p,Leo-III,Timeout,10.1
Problems/EvilDerivable/T5.p,Leo-III,Timeout,20.0
Problems/EvilDerivable/UniqueEss1.p,Leo-III,Timeout,11.8
Problems/GoedelVariantHOML1/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML1/Ax2b_prime.p,Leo-III,Theorem,1.6
Problems/GoedelVariantHOML1/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1/Inconsistency.p,Leo-III,Timeout,10.3
Problems/GoedelVariantHOML1/PosOfGod.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1/Th1.p,Leo-III,Timeout,10.1
Problems/GoedelVariantHOML1/Th2.p,Leo-III,Theorem,2.6
Problems/GoedelVariantHOML1/Th3.p,Leo-III,Theorem,7.3
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Leo-III,Theorem,1.1
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Leo-III,Theorem,2.6
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Leo-III,Theorem,3.8
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Leo-III,Theorem,2.6
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1inS4/Th1.p,Leo-III,Timeout,14.9
Problems/GoedelVariantHOML1inS4/Th2.p,Leo-III,Theorem,2.8
Problems/GoedelVariantHOML1inS4/Th3.p,Leo-III,Theorem,8.5
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Leo-III,Theorem,0.6
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1poss/Inconsistency.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML1poss/PosOfGod.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1poss/Th1.p,Leo-III,Theorem,8.7
Problems/GoedelVariantHOML1poss/Th2.p,Leo-III,Theorem,6.0
Problems/GoedelVariantHOML1poss/Th3.p,Leo-III,Theorem,5.9
Problems/GoedelVariantHOML2/Ax2a_prime.p,Leo-III,Theorem,0.9
Problems/GoedelVariantHOML2/Ax2b_prime.p,Leo-III,Theorem,1.9
Problems/GoedelVariantHOML2/L.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML2/MC.p,Leo-III,Timeout,10.1
Problems/GoedelVariantHOML2/Monotheism.p,Leo-III,Theorem,3.2
Problems/GoedelVariantHOML2/NegProps.p,Leo-III,Theorem,5.5
Problems/GoedelVariantHOML2/PisFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2/PisUFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2/PosOfGod.p,Leo-III,Theorem,1.7
Problems/GoedelVariantHOML2/PosProps_prime.p,Leo-III,Theorem,7.5
Problems/GoedelVariantHOML2/PosTop.p,Leo-III,Theorem,7.7
Problems/GoedelVariantHOML2/Th1.p,Leo-III,Timeout,12.3
Problems/GoedelVariantHOML2/Th2.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2/Th3.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2/Th4.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML2/Th5.p,Leo-III,Timeout,10.9
Problems/GoedelVariantHOML2/UniqueEss1.p,Leo-III,Timeout,13.1
Problems/GoedelVariantHOML2/UniqueEss3.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Leo-III,Theorem,1.4
Problems/GoedelVariantHOML2AndersonQuant/L.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Leo-III,Timeout,17.2
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Leo-III,Theorem,2.9
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Leo-III,Theorem,3.1
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Leo-III,Theorem,1.7
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Leo-III,Theorem,4.3
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Leo-III,Theorem,4.2
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Leo-III,Timeout,14.7
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Leo-III,Timeout,13.0
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Leo-III,Timeout,12.8
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Leo-III,Timeout,16.5
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Leo-III,Timeout,18.7
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Leo-III,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Leo-III,Theorem,1.4
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Leo-III,Theorem,0.9
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Leo-III,Timeout,12.4
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Leo-III,Theorem,1.9
Problems/GoedelVariantHOML2inS4/Th1.p,Leo-III,Timeout,13.0
Problems/GoedelVariantHOML2inS4/Th2.p,Leo-III,Timeout,13.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Leo-III,Theorem,5.3
Problems/GoedelVariantHOML2poss/L.p,Leo-III,Timeout,14.4
Problems/GoedelVariantHOML2poss/MC.p,Leo-III,Timeout,13.0
Problems/GoedelVariantHOML2poss/Monotheism.p,Leo-III,Timeout,13.1
Problems/GoedelVariantHOML2poss/NegProps.p,Leo-III,Theorem,2.8
Problems/GoedelVariantHOML2poss/PisFilterP.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Leo-III,Theorem,1.6
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Leo-III,Theorem,3.8
Problems/GoedelVariantHOML2poss/PosTop.p,Leo-III,Theorem,3.9
Problems/GoedelVariantHOML2poss/Th1.p,Leo-III,Timeout,12.9
Problems/GoedelVariantHOML2poss/Th2.p,Leo-III,Timeout,13.0
Problems/GoedelVariantHOML2poss/Th3.p,Leo-III,Timeout,12.3
Problems/GoedelVariantHOML2poss/Th4.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2poss/Th5.p,Leo-III,Timeout,17.0
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Leo-III,Theorem,1.1
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Leo-III,Theorem,2.4
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Leo-III,Theorem,6.7
Problems/GoedelVariantHOML2possInS4/Th1.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2possInS4/Th2.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Leo-III,Theorem,0.9
Problems/GoedelVariantHOML3/Ax2b_prime.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/GNonempty.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/L.p,Leo-III,Timeout,12.7
Problems/GoedelVariantHOML3/MC.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Monotheism.p,Leo-III,Theorem,2.2
Problems/GoedelVariantHOML3/NegProps.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/PisFilter.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML3/PisUFilter.p,Leo-III,Timeout,11.3
Problems/GoedelVariantHOML3/PosIncl.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/PosOfGod.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML3/PosProps_prime.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Th1.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Th2.p,Leo-III,Timeout,10.9
Problems/GoedelVariantHOML3/Th3.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Th4.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Th5.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/UniqueEss3.p,Leo-III,Timeout,11.6
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Leo-III,Timeout,16.8
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Leo-III,Timeout,11.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Leo-III,Theorem,3.5
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Leo-III,Timeout,18.3
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Leo-III,Timeout,13.9
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Leo-III,Theorem,1.1
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Leo-III,Timeout,12.7
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Leo-III,Timeout,15.8
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Leo-III,Timeout,16.8
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Leo-III,Theorem,3.5
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Leo-III,Theorem,0.9
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Leo-III,Timeout,10.9
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Leo-III,Theorem,1.4
Problems/GoedelVariantHOML3inS4/Th1.p,Leo-III,Timeout,10.6
Problems/GoedelVariantHOML3inS4/Th2.p,Leo-III,Timeout,11.7
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Leo-III,Timeout,19.6
Problems/GoedelVariantHOML3poss/GNonempty.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/L.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/MC.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML3poss/Monotheism.p,Leo-III,Theorem,4.2
Problems/GoedelVariantHOML3poss/NegProps.p,Leo-III,Timeout,11.8
Problems/GoedelVariantHOML3poss/PisFilterP.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Leo-III,Theorem,2.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Leo-III,Timeout,12.1
Problems/GoedelVariantHOML3poss/Th1.p,Leo-III,Timeout,13.5
Problems/GoedelVariantHOML3poss/Th2.p,Leo-III,Timeout,15.9
Problems/GoedelVariantHOML3poss/Th3.p,Leo-III,Timeout,15.9
Problems/GoedelVariantHOML3poss/Th4.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/Th5.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Leo-III,Theorem,3.7
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Leo-III,Theorem,0.9
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Leo-III,Theorem,7.4
Problems/GoedelVariantHOML3possInS4/Th1.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3possInS4/Th2.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/Coro.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/MC.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/Monotheism.p,Leo-III,Theorem,5.7
Problems/ScottVariantHOML/NegProps.p,Leo-III,Theorem,1.6
Problems/ScottVariantHOML/PisFilter.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/PisUFilter.p,Leo-III,Timeout,12.1
Problems/ScottVariantHOML/Pos.p,Leo-III,Timeout,10.4
Problems/ScottVariantHOML/PosOfGod.p,Leo-III,Theorem,2.9
Problems/ScottVariantHOML/PosProps.p,Leo-III,Theorem,1.7
Problems/ScottVariantHOML/T1.p,Leo-III,Timeout,10.8
Problems/ScottVariantHOML/T2.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/T3.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/UniqueEss1.p,Leo-III,Theorem,4.0
Problems/ScottVariantHOML/UniqueEss3.p,Leo-III,Theorem,9.2
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Leo-III,Theorem,5.2
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Leo-III,Theorem,1.5
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Leo-III,Timeout,10.9
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Leo-III,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Leo-III,Theorem,2.4
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Leo-III,Theorem,1.4
Problems/ScottVariantHOMLAndersonQuant/T1.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Leo-III,Theorem,1.2
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Leo-III,Theorem,1.3
Problems/ScottVariantHOMLinK/Coro.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Leo-III,Theorem,2.2
Problems/ScottVariantHOMLinK/T1.p,Leo-III,Timeout,10.4
Problems/ScottVariantHOMLinK/T2.p,Leo-III,Timeout,10.6
Problems/ScottVariantHOMLinS4/Coro.p,Leo-III,Timeout,10.3
Problems/ScottVariantHOMLinS4/PosOfGod.p,Leo-III,Theorem,2.6
Problems/ScottVariantHOMLinS4/T1.p,Leo-III,Timeout,10.8
Problems/ScottVariantHOMLinS4/T2.p,Leo-III,Timeout,10.1
Problems/ScottVariantHOMLposs/Coro.p,Leo-III,Timeout,10.1
Problems/ScottVariantHOMLposs/MC.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/Monotheism.p,Leo-III,Theorem,5.2
Problems/ScottVariantHOMLposs/NegProps.p,Leo-III,Theorem,1.2
Problems/ScottVariantHOMLposs/PisFilterP.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/Pos.p,Leo-III,Timeout,10.1
Problems/ScottVariantHOMLposs/PosOfGod.p,Leo-III,Theorem,2.5
Problems/ScottVariantHOMLposs/PosProps.p,Leo-III,Theorem,6.1
Problems/ScottVariantHOMLposs/T1.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/T2.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/T3.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,Leo-III,Theorem,1.2
Problems/ScottVariantHOMLposs/UniqueEss3.p,Leo-III,Theorem,1.5
Problems/ScottVariantHOMLpossInS4/Coro.p,Leo-III,Timeout,10.1
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Leo-III,Theorem,2.3
Problems/ScottVariantHOMLpossInS4/T1.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLpossInS4/T2.p,Leo-III,Timeout,10.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Leo-III,Theorem,0.8
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Leo-III,Theorem,0.8
Problems/SurjectiveCantor/noFixpoint.p,Leo-III,Theorem,0.4
Problems/TestsHOML/BarcanPoss.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Comprehension1.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Comprehension2.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Comprehension3.p,Leo-III,Theorem,0.5
Problems/TestsHOML/ConvBarcanPoss.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EQBoolExt1.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EQBoolExt3.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EQCong.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EQFuncExt.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EmptyProperty2.p,Leo-III,Theorem,0.6
Problems/TestsHOML/EmptyProperty3.p,Leo-III,Theorem,0.6
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EqPrimLeib.p,Leo-III,Theorem,0.6
Problems/TestsHOML/EqRefl.p,Leo-III,Theorem,0.4
Problems/TestsHOML/EqSym.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EqTrans.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist1.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist2.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist3.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist4.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Hilbert_A1.p,Leo-III,Theorem,0.4
Problems/TestsHOML/Hilbert_A2.p,Leo-III,Theorem,0.4
Problems/TestsHOML/Hilbert_MP.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Quant_1.p,Leo-III,Theorem,0.4
Problems/TestsHOML/Quant_2.p,Leo-III,Theorem,0.4
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ax4.p,Leo-III,Theorem,2.8
Problems/TestsHOML/ax5.p,Leo-III,Theorem,0.8
Problems/TestsHOML/axB.p,Leo-III,Theorem,0.7
Problems/TestsHOML/axD.p,Leo-III,Theorem,0.7
Problems/TestsHOML/axM.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/BarcanPoss.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension1.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension2.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension3.p,Leo-III,Theorem,0.6
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EQBoolExt1.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EQBoolExt3.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EQCong.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EQFuncExt.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EmptyProperty2.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EmptyProperty3.p,Leo-III,Theorem,0.6
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EqPrimLeib.p,Leo-III,Theorem,0.6
Problems/TestsHOMLinS4/EqRefl.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EqSym.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EqTrans.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/ExImPossibilist.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist1.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist2.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist3.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist4.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Hilbert_A1.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Hilbert_A2.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/Hilbert_MP.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Quant_1.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/Quant_2.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ax4.p,Leo-III,Theorem,0.6
Problems/TestsHOMLinS4/axD.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/axM.p,Leo-III,Theorem,0.5
Problems/ThereIsNoEvil1/NecNoEvil.p,Leo-III,Timeout,10.3
Problems/ThereIsNoEvil2/NecNoEvil.p,Leo-III,Timeout,13.7


==> anc/thf/results-machine-cores.csv <==
problem,prover,real,user,sys,cores
Problems/EvilDerivable/MC.p,Vampire-all,10.18,64.15,3.75,6.7
Problems/EvilDerivable/NegP.p,Vampire-all,10.05,59.29,3.65,6.3
Problems/EvilDerivable/NisFilter.p,Vampire-all,10.05,65.58,3.88,6.9
Problems/EvilDerivable/NisUFilter.p,Vampire-all,10.04,55.54,3.42,5.9
Problems/EvilDerivable/T1.p,Vampire-all,10.05,71.48,4.35,7.5
Problems/EvilDerivable/T2.p,Vampire-all,10.05,63.69,3.83,6.7
Problems/EvilDerivable/MC.p,Vampire-hol-all,10.00,75.91,3.70,8.0
Problems/EvilDerivable/NisFilter.p,Vampire-hol-all,9.98,75.61,3.77,8.0
Problems/EvilDerivable/NisUFilter.p,Vampire-hol-all,9.96,70.29,4.11,7.5
Problems/EvilDerivable/T4.p,Vampire-hol-all,9.99,73.60,4.30,7.8
Problems/EvilDerivable/T5.p,Vampire-hol-all,9.95,73.46,4.21,7.8
Problems/GoedelVariantHOML2/L.p,Vampire-hol-all,10.04,74.39,4.37,7.8


==> anc/thf/results-machine-schedules.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Vampire-hol-all,Timeout,10.1
Problems/EvilDerivable/MC.p,Zipperposition-all,Timeout,10.3
Problems/EvilDerivable/Monoevilism.p,Vampire-hol-all,Theorem,0.1
Problems/EvilDerivable/Monoevilism.p,Zipperposition-all,Theorem,0.6
Problems/EvilDerivable/NegOfEvil.p,Vampire-hol-all,Theorem,0.1
Problems/EvilDerivable/NegOfEvil.p,Zipperposition-all,Theorem,0.6
Problems/EvilDerivable/NegP.p,Vampire-hol-all,Theorem,0.1
Problems/EvilDerivable/NegP.p,Zipperposition-all,Theorem,0.6
Problems/EvilDerivable/NegProps.p,Vampire-hol-all,Theorem,0.2
Problems/EvilDerivable/NegProps.p,Zipperposition-all,Theorem,1.0
Problems/EvilDerivable/NisFilter.p,Vampire-hol-all,Timeout,10.0
Problems/EvilDerivable/NisFilter.p,Zipperposition-all,Timeout,10.6
Problems/EvilDerivable/NisUFilter.p,Vampire-hol-all,Timeout,9.9
Problems/EvilDerivable/NisUFilter.p,Zipperposition-all,Timeout,10.3
Problems/EvilDerivable/PosProps.p,Vampire-hol-all,Theorem,0.2
Problems/EvilDerivable/PosProps.p,Zipperposition-all,Theorem,0.5
Problems/EvilDerivable/T1.p,Vampire-hol-all,Theorem,0.1
Problems/EvilDerivable/T1.p,Zipperposition-all,Theorem,0.6
Problems/EvilDerivable/T2.p,Vampire-hol-all,Theorem,0.2
Problems/EvilDerivable/T2.p,Zipperposition-all,Theorem,1.1
Problems/EvilDerivable/T3.p,Vampire-hol-all,Theorem,0.1
Problems/EvilDerivable/T3.p,Zipperposition-all,Theorem,3.8
Problems/EvilDerivable/T4.p,Vampire-hol-all,Timeout,10.0
Problems/EvilDerivable/T4.p,Zipperposition-all,Timeout,10.6
Problems/EvilDerivable/T5.p,Vampire-hol-all,Timeout,10.0
Problems/EvilDerivable/T5.p,Zipperposition-all,Timeout,10.3
Problems/EvilDerivable/UniqueEss1.p,Vampire-hol-all,Theorem,0.1
Problems/EvilDerivable/UniqueEss1.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2a_prime.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2b_prime.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1/EmptyEssL.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire-hol-all,Theorem,3.8
Problems/GoedelVariantHOML1/Inconsistency.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1/PosOfGod.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML1/Th1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1/Th1.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML1/Th2.p,Vampire-hol-all,Theorem,1.0
Problems/GoedelVariantHOML1/Th2.p,Zipperposition-all,Theorem,2.5
Problems/GoedelVariantHOML1/Th3.p,Vampire-hol-all,Theorem,1.5
Problems/GoedelVariantHOML1/Th3.p,Zipperposition-all,Theorem,4.8
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire-hol-all,Theorem,3.6
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Zipperposition-all,Theorem,4.2
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Zipperposition-all,Theorem,1.1
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire-hol-all,Theorem,0.8
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Zipperposition-all,Theorem,2.6
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire-hol-all,Theorem,0.9
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Zipperposition-all,Theorem,5.6
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Zipperposition-all,Theorem,1.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Zipperposition-all,Theorem,1.1
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Zipperposition-all,Theorem,1.2
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th1.p,Zipperposition-all,Theorem,0.8
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire-hol-all,Theorem,1.5
Problems/GoedelVariantHOML1inS4/Th2.p,Zipperposition-all,Theorem,3.2
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire-hol-all,Theorem,1.5
Problems/GoedelVariantHOML1inS4/Th3.p,Zipperposition-all,Theorem,7.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Zipperposition-all,Theorem,1.1
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire-hol-all,Theorem,0.7
Problems/GoedelVariantHOML1poss/Inconsistency.p,Zipperposition-all,Theorem,2.5
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1poss/PosOfGod.p,Zipperposition-all,Theorem,1.2
Problems/GoedelVariantHOML1poss/Th1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML1poss/Th1.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML1poss/Th2.p,Vampire-hol-all,Theorem,0.6
Problems/GoedelVariantHOML1poss/Th2.p,Zipperposition-all,Theorem,1.7
Problems/GoedelVariantHOML1poss/Th3.p,Vampire-hol-all,Theorem,0.7
Problems/GoedelVariantHOML1poss/Th3.p,Zipperposition-all,Theorem,1.8
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2/Ax2a_prime.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2/Ax2b_prime.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML2/L.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2/L.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML2/MC.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2/MC.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2/Monotheism.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2/Monotheism.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML2/NegProps.p,Vampire-hol-all,Theorem,0.3
Problems/GoedelVariantHOML2/NegProps.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML2/PisFilter.p,Vampire-hol-all,Timeout,10.1
Problems/GoedelVariantHOML2/PisFilter.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2/PisUFilter.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2/PosOfGod.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire-hol-all,Theorem,0.3
Problems/GoedelVariantHOML2/PosProps_prime.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML2/PosTop.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2/PosTop.p,Zipperposition-all,Theorem,0.7
Problems/GoedelVariantHOML2/Th1.p,Vampire-hol-all,Theorem,0.2
Problems/GoedelVariantHOML2/Th1.p,Zipperposition-all,Theorem,0.9
Problems/GoedelVariantHOML2/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2/Th2.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML2/Th3.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2/Th3.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2/Th4.p,Vampire-hol-all,Theorem,1.6
Problems/GoedelVariantHOML2/Th4.p,Zipperposition-all,Timeout,10.2
Problems/GoedelVariantHOML2/Th5.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2/Th5.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2/UniqueEss1.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2/UniqueEss3.p,Zipperposition-all,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Zipperposition-all,Theorem,0.9
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Zipperposition-all,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,Zipperposition-all,Timeout,10.4
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire-hol-all,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Zipperposition-all,Theorem,0.8
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Zipperposition-all,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire-hol-all,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Zipperposition-all,Theorem,0.9
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire-hol-all,Timeout,9.9
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Zipperposition-all,Timeout,10.7
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Zipperposition-all,Theorem,0.7
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Zipperposition-all,Theorem,0.9
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Th1.p,Zipperposition-all,Theorem,1.3
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2inS4/Th2.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML2poss/L.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/L.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2poss/MC.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/MC.p,Zipperposition-all,Timeout,10.2
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/Monotheism.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire-hol-all,Theorem,0.2
Problems/GoedelVariantHOML2poss/NegProps.p,Zipperposition-all,Theorem,0.7
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/PisFilterP.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Zipperposition-all,Timeout,10.2
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/PosOfGod.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/PosTop.p,Zipperposition-all,Theorem,0.7
Problems/GoedelVariantHOML2poss/Th1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/Th1.p,Zipperposition-all,Theorem,0.9
Problems/GoedelVariantHOML2poss/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th2.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML2poss/Th3.p,Vampire-hol-all,Timeout,10.1
Problems/GoedelVariantHOML2poss/Th3.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2poss/Th4.p,Vampire-hol-all,Theorem,1.6
Problems/GoedelVariantHOML2poss/Th4.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2poss/Th5.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th5.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Zipperposition-all,Theorem,1.2
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire-hol-all,Theorem,0.2
Problems/GoedelVariantHOML2possInS4/Th1.p,Zipperposition-all,Theorem,1.4
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML2possInS4/Th2.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3/Ax2a_prime.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3/Ax2b_prime.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML3/GNonempty.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/GNonempty.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3/L.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/L.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3/MC.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/MC.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3/Monotheism.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3/Monotheism.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML3/NegProps.p,Vampire-hol-all,Timeout,10.1
Problems/GoedelVariantHOML3/NegProps.p,Zipperposition-all,Theorem,3.0
Problems/GoedelVariantHOML3/PisFilter.p,Vampire-hol-all,Timeout,10.1
Problems/GoedelVariantHOML3/PisFilter.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/PisUFilter.p,Zipperposition-all,Timeout,10.2
Problems/GoedelVariantHOML3/PosIncl.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/PosIncl.p,Zipperposition-all,Timeout,10.2
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3/PosOfGod.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire-hol-all,Theorem,5.1
Problems/GoedelVariantHOML3/PosProps_prime.p,Zipperposition-all,Theorem,2.0
Problems/GoedelVariantHOML3/Th1.p,Vampire-hol-all,Theorem,0.4
Problems/GoedelVariantHOML3/Th1.p,Zipperposition-all,Theorem,2.5
Problems/GoedelVariantHOML3/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/Th2.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML3/Th3.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/Th3.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3/Th4.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/Th4.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3/Th5.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3/Th5.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3/UniqueEss3.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Zipperposition-all,Theorem,0.8
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Zipperposition-all,Theorem,0.7
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Zipperposition-all,Timeout,10.5
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Zipperposition-all,Timeout,10.2
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Zipperposition-all,Theorem,2.5
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire-hol-all,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire-hol-all,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire-hol-all,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Zipperposition-all,Timeout,10.2
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire-hol-all,Theorem,4.1
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Zipperposition-all,Theorem,2.0
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire-hol-all,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Zipperposition-all,Theorem,2.9
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire-hol-all,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire-hol-all,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Zipperposition-all,Theorem,0.9
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Zipperposition-all,Theorem,1.1
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire-hol-all,Theorem,0.7
Problems/GoedelVariantHOML3inS4/Th1.p,Zipperposition-all,Theorem,1.6
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3inS4/Th2.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/GNonempty.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3poss/L.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/L.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3poss/MC.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/MC.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/NegProps.p,Zipperposition-all,Theorem,2.4
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Zipperposition-all,Timeout,10.2
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3poss/PosOfGod.p,Zipperposition-all,Theorem,0.5
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire-hol-all,Theorem,0.9
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Zipperposition-all,Theorem,1.9
Problems/GoedelVariantHOML3poss/Th1.p,Vampire-hol-all,Theorem,0.2
Problems/GoedelVariantHOML3poss/Th1.p,Zipperposition-all,Theorem,2.6
Problems/GoedelVariantHOML3poss/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th2.p,Zipperposition-all,Timeout,10.6
Problems/GoedelVariantHOML3poss/Th3.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th3.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3poss/Th4.p,Vampire-hol-all,Timeout,10.1
Problems/GoedelVariantHOML3poss/Th4.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3poss/Th5.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th5.p,Zipperposition-all,Timeout,10.3
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Zipperposition-all,Theorem,0.6
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Zipperposition-all,Theorem,0.8
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Zipperposition-all,Theorem,1.0
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire-hol-all,Theorem,0.7
Problems/GoedelVariantHOML3possInS4/Th1.p,Zipperposition-all,Theorem,1.5
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire-hol-all,Timeout,10.0
Problems/GoedelVariantHOML3possInS4/Th2.p,Zipperposition-all,Timeout,10.6
Problems/ScottVariantHOML/Coro.p,Vampire-hol-all,Theorem,0.2
Problems/ScottVariantHOML/Coro.p,Zipperposition-all,Theorem,0.8
Problems/ScottVariantHOML/MC.p,Vampire-hol-all,Timeout,9.9
Problems/ScottVariantHOML/MC.p,Zipperposition-all,Timeout,10.7
Problems/ScottVariantHOML/Monotheism.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOML/Monotheism.p,Zipperposition-all,Theorem,0.6
Problems/ScottVariantHOML/NegProps.p,Vampire-hol-all,Theorem,0.2
Problems/ScottVariantHOML/NegProps.p,Zipperposition-all,Theorem,0.7
Problems/ScottVariantHOML/PisFilter.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOML/PisFilter.p,Zipperposition-all,Timeout,10.3
Problems/ScottVariantHOML/PisUFilter.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOML/PisUFilter.p,Zipperposition-all,Timeout,10.2
Problems/ScottVariantHOML/Pos.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOML/Pos.p,Zipperposition-all,Theorem,0.7
Problems/ScottVariantHOML/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOML/PosOfGod.p,Zipperposition-all,Theorem,1.0
Problems/ScottVariantHOML/PosProps.p,Vampire-hol-all,Theorem,0.2
Problems/ScottVariantHOML/PosProps.p,Zipperposition-all,Theorem,1.3
Problems/ScottVariantHOML/T1.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOML/T1.p,Zipperposition-all,Theorem,1.2
Problems/ScottVariantHOML/T2.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOML/T2.p,Zipperposition-all,Theorem,1.2
Problems/ScottVariantHOML/T3.p,Vampire-hol-all,Timeout,10.1
Problems/ScottVariantHOML/T3.p,Zipperposition-all,Timeout,10.6
Problems/ScottVariantHOML/UniqueEss1.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOML/UniqueEss1.p,Zipperposition-all,Theorem,0.7
Problems/ScottVariantHOML/UniqueEss3.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOML/UniqueEss3.p,Zipperposition-all,Theorem,1.0
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire-hol-all,Theorem,0.4
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Zipperposition-all,Theorem,1.1
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire-hol-all,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/MC.p,Zipperposition-all,Timeout,10.6
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Zipperposition-all,Theorem,0.7
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Zipperposition-all,Theorem,1.0
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Zipperposition-all,Timeout,10.4
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Zipperposition-all,Timeout,10.3
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Zipperposition-all,Theorem,0.6
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Zipperposition-all,Theorem,1.0
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire-hol-all,Theorem,0.2
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Zipperposition-all,Theorem,1.2
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/T1.p,Zipperposition-all,Theorem,1.2
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire-hol-all,Theorem,0.2
Problems/ScottVariantHOMLAndersonQuant/T2.p,Zipperposition-all,Theorem,1.2
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,Zipperposition-all,Timeout,10.6
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Zipperposition-all,Theorem,0.7
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Zipperposition-all,Theorem,0.8
Problems/ScottVariantHOMLinK/Coro.p,Vampire-hol-all,Theorem,0.2
Problems/ScottVariantHOMLinK/Coro.p,Zipperposition-all,Theorem,1.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLinK/PosOfGod.p,Zipperposition-all,Theorem,1.0
Problems/ScottVariantHOMLinK/T1.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLinK/T1.p,Zipperposition-all,Theorem,1.1
Problems/ScottVariantHOMLinK/T2.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLinK/T2.p,Zipperposition-all,Theorem,1.2
Problems/ScottVariantHOMLinS4/Coro.p,Vampire-hol-all,Theorem,0.2
Problems/ScottVariantHOMLinS4/Coro.p,Zipperposition-all,Theorem,1.1
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLinS4/PosOfGod.p,Zipperposition-all,Theorem,1.0
Problems/ScottVariantHOMLinS4/T1.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLinS4/T1.p,Zipperposition-all,Theorem,1.0
Problems/ScottVariantHOMLinS4/T2.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLinS4/T2.p,Zipperposition-all,Theorem,1.6
Problems/ScottVariantHOMLposs/Coro.p,Vampire-hol-all,Theorem,0.4
Problems/ScottVariantHOMLposs/Coro.p,Zipperposition-all,Theorem,1.1
Problems/ScottVariantHOMLposs/MC.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOMLposs/MC.p,Zipperposition-all,Timeout,10.5
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLposs/Monotheism.p,Zipperposition-all,Theorem,0.6
Problems/ScottVariantHOMLposs/NegProps.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLposs/NegProps.p,Zipperposition-all,Theorem,0.9
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOMLposs/PisFilterP.p,Zipperposition-all,Timeout,10.3
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire-hol-all,Timeout,10.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Zipperposition-all,Timeout,10.2
Problems/ScottVariantHOMLposs/Pos.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLposs/Pos.p,Zipperposition-all,Theorem,0.6
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLposs/PosOfGod.p,Zipperposition-all,Theorem,1.3
Problems/ScottVariantHOMLposs/PosProps.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLposs/PosProps.p,Zipperposition-all,Theorem,1.1
Problems/ScottVariantHOMLposs/T1.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLposs/T1.p,Zipperposition-all,Theorem,1.0
Problems/ScottVariantHOMLposs/T2.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLposs/T2.p,Zipperposition-all,Theorem,1.1
Problems/ScottVariantHOMLposs/T3.p,Vampire-hol-all,Timeout,9.9
Problems/ScottVariantHOMLposs/T3.p,Zipperposition-all,Timeout,10.6
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLposs/UniqueEss1.p,Zipperposition-all,Theorem,0.7
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLposs/UniqueEss3.p,Zipperposition-all,Theorem,0.8
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire-hol-all,Theorem,0.4
Problems/ScottVariantHOMLpossInS4/Coro.p,Zipperposition-all,Theorem,1.1
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Zipperposition-all,Theorem,1.0
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire-hol-all,Theorem,0.1
Problems/ScottVariantHOMLpossInS4/T1.p,Zipperposition-all,Theorem,1.0
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire-hol-all,Theorem,0.2
Problems/ScottVariantHOMLpossInS4/T2.p,Zipperposition-all,Theorem,1.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire-hol-all,Theorem,0.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Zipperposition-all,Theorem,4.2
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire-hol-all,Theorem,0.1
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Zipperposition-all,Theorem,4.2
Problems/SurjectiveCantor/noFixpoint.p,Vampire-hol-all,Theorem,0.1
Problems/SurjectiveCantor/noFixpoint.p,Zipperposition-all,Theorem,0.9
Problems/TestsHOML/BarcanPoss.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/BarcanPoss.p,Zipperposition-all,Theorem,1.0
Problems/TestsHOML/Comprehension1.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/Comprehension1.p,Zipperposition-all,Theorem,0.9
Problems/TestsHOML/Comprehension2.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/Comprehension2.p,Zipperposition-all,Theorem,1.0
Problems/TestsHOML/Comprehension3.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/Comprehension3.p,Zipperposition-all,Theorem,0.9
Problems/TestsHOML/ConvBarcanPoss.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/ConvBarcanPoss.p,Zipperposition-all,Theorem,0.7
Problems/TestsHOML/EQBoolExt1.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/EQBoolExt1.p,Zipperposition-all,Theorem,0.6
Problems/TestsHOML/EQBoolExt3.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/EQBoolExt3.p,Zipperposition-all,Theorem,0.6
Problems/TestsHOML/EQCong.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/EQCong.p,Zipperposition-all,Theorem,0.6
Problems/TestsHOML/EQFuncExt.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/EQFuncExt.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/EmptyProperty2.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/EmptyProperty2.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/EmptyProperty3.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/EmptyProperty3.p,Zipperposition-all,Theorem,0.6
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/EqPrimLeib.p,Vampire-hol-all,Theorem,0.4
Problems/TestsHOML/EqPrimLeib.p,Zipperposition-all,Theorem,0.6
Problems/TestsHOML/EqRefl.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/EqRefl.p,Zipperposition-all,Theorem,0.6
Problems/TestsHOML/EqSym.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/EqSym.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/EqTrans.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/EqTrans.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/ExImPossibilist.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/ExImPossibilist.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/ExImPossibilist1.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/ExImPossibilist1.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/ExImPossibilist2.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/ExImPossibilist2.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/ExImPossibilist3.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/ExImPossibilist3.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/ExImPossibilist4.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/ExImPossibilist4.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/Hilbert_A1.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/Hilbert_A1.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/Hilbert_A2.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/Hilbert_A2.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/Hilbert_MP.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/Hilbert_MP.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/Quant_1.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/Quant_1.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/Quant_2.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/Quant_2.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/ax4.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/ax4.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/ax5.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/ax5.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/axB.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/axB.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/axD.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/axD.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOML/axM.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOML/axM.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/BarcanPoss.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension1.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension1.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension2.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension2.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension3.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension3.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt1.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt3.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/EQCong.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/EQCong.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/EQFuncExt.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty2.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty3.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire-hol-all,Theorem,0.5
Problems/TestsHOMLinS4/EqPrimLeib.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/EqRefl.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/EqRefl.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/EqSym.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/EqSym.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/EqTrans.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/EqTrans.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist1.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist2.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist3.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist4.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_A1.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_A2.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_MP.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/Quant_1.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/Quant_1.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/Quant_2.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/Quant_2.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/ax4.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/ax4.p,Zipperposition-all,Theorem,0.4
Problems/TestsHOMLinS4/axD.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/axD.p,Zipperposition-all,Theorem,0.5
Problems/TestsHOMLinS4/axM.p,Vampire-hol-all,Theorem,0.1
Problems/TestsHOMLinS4/axM.p,Zipperposition-all,Theorem,0.5
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire-hol-all,Theorem,0.1
Problems/ThereIsNoEvil1/NecNoEvil.p,Zipperposition-all,Theorem,0.6
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire-hol-all,Theorem,1.8
Problems/ThereIsNoEvil2/NecNoEvil.p,Zipperposition-all,Timeout,10.4


==> anc/thf/results-machine.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,E,Timeout,20.0
Problems/EvilDerivable/Monoevilism.p,E,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,E,Theorem,0.0
Problems/EvilDerivable/NegP.p,E,Theorem,0.1
Problems/EvilDerivable/NegProps.p,E,Theorem,0.0
Problems/EvilDerivable/NisFilter.p,E,Timeout,20.0
Problems/EvilDerivable/NisUFilter.p,E,Timeout,20.0
Problems/EvilDerivable/PosProps.p,E,Theorem,0.0
Problems/EvilDerivable/T1.p,E,Theorem,0.0
Problems/EvilDerivable/T2.p,E,Theorem,0.0
Problems/EvilDerivable/T3.p,E,Theorem,0.0
Problems/EvilDerivable/T4.p,E,Timeout,20.0
Problems/EvilDerivable/T5.p,E,Timeout,20.0
Problems/EvilDerivable/UniqueEss1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,E,ContradictoryAxioms,0.0
Problems/GoedelVariantHOML1/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,E,ContradictoryAxioms,0.0
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,E,ContradictoryAxioms,0.0
Problems/GoedelVariantHOML1poss/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/L.p,E,Theorem,15.7
Problems/GoedelVariantHOML2/MC.p,E,Timeout,20.0
Problems/GoedelVariantHOML2/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/PisFilter.p,E,Timeout,20.0
Problems/GoedelVariantHOML2/PisUFilter.p,E,Timeout,20.0
Problems/GoedelVariantHOML2/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/PosProps_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/PosTop.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Th2.p,E,Timeout,20.0
Problems/GoedelVariantHOML2/Th3.p,E,Timeout,20.0
Problems/GoedelVariantHOML2/Th4.p,E,Theorem,0.1
Problems/GoedelVariantHOML2/Th5.p,E,Timeout,20.0
Problems/GoedelVariantHOML2/UniqueEss1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,E,Theorem,6.2
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,E,Theorem,1.1
Problems/GoedelVariantHOML2AndersonQuant/MC.p,E,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,E,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,E,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,E,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,E,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,E,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,E,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,E,Theorem,6.3
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th2.p,E,Timeout,20.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/L.p,E,Theorem,3.3
Problems/GoedelVariantHOML2poss/MC.p,E,Timeout,20.0
Problems/GoedelVariantHOML2poss/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/PisFilterP.p,E,Timeout,20.0
Problems/GoedelVariantHOML2poss/PisUFilterP.p,E,Timeout,20.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosProps_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosTop.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th2.p,E,Timeout,20.0
Problems/GoedelVariantHOML2poss/Th3.p,E,Timeout,20.0
Problems/GoedelVariantHOML2poss/Th4.p,E,Timeout,20.0
Problems/GoedelVariantHOML2poss/Th5.p,E,Timeout,20.0
Problems/GoedelVariantHOML2poss/UniqueEss1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,E,Theorem,6.7
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th2.p,E,Timeout,20.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/GNonempty.p,E,Theorem,0.2
Problems/GoedelVariantHOML3/L.p,E,Theorem,0.7
Problems/GoedelVariantHOML3/MC.p,E,Timeout,20.0
Problems/GoedelVariantHOML3/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/PisFilter.p,E,Timeout,20.0
Problems/GoedelVariantHOML3/PisUFilter.p,E,Timeout,20.0
Problems/GoedelVariantHOML3/PosIncl.p,E,Timeout,20.0
Problems/GoedelVariantHOML3/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/PosProps_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/Th2.p,E,Timeout,20.0
Problems/GoedelVariantHOML3/Th3.p,E,Timeout,20.0
Problems/GoedelVariantHOML3/Th4.p,E,Theorem,0.3
Problems/GoedelVariantHOML3/Th5.p,E,Timeout,20.0
Problems/GoedelVariantHOML3/UniqueEss3.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,E,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/L.p,E,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/MC.p,E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,E,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,E,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,E,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th2.p,E,Timeout,20.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/GNonempty.p,E,Timeout,20.0
Problems/GoedelVariantHOML3poss/L.p,E,Theorem,0.3
Problems/GoedelVariantHOML3poss/MC.p,E,Timeout,20.0
Problems/GoedelVariantHOML3poss/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/NegProps.p,E,Theorem,0.1
Problems/GoedelVariantHOML3poss/PisFilterP.p,E,Timeout,20.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,E,Timeout,20.0
Problems/GoedelVariantHOML3poss/PosIncl.p,E,Timeout,20.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/Th2.p,E,Timeout,20.0
Problems/GoedelVariantHOML3poss/Th3.p,E,Timeout,20.0
Problems/GoedelVariantHOML3poss/Th4.p,E,Timeout,20.0
Problems/GoedelVariantHOML3poss/Th5.p,E,Timeout,20.0
Problems/GoedelVariantHOML3poss/UniqueEss3.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th2.p,E,Timeout,20.0
Problems/ScottVariantHOML/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOML/MC.p,E,Timeout,20.0
Problems/ScottVariantHOML/Monotheism.p,E,Theorem,0.0
Problems/ScottVariantHOML/NegProps.p,E,Theorem,0.0
Problems/ScottVariantHOML/PisFilter.p,E,Timeout,20.0
Problems/ScottVariantHOML/PisUFilter.p,E,Timeout,20.0
Problems/ScottVariantHOML/Pos.p,E,Theorem,0.0
Problems/ScottVariantHOML/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOML/PosProps.p,E,Theorem,0.0
Problems/ScottVariantHOML/T1.p,E,Theorem,0.0
Problems/ScottVariantHOML/T2.p,E,Theorem,0.0
Problems/ScottVariantHOML/T3.p,E,Timeout,20.0
Problems/ScottVariantHOML/UniqueEss1.p,E,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,E,Theorem,6.2
Problems/ScottVariantHOMLAndersonQuant/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,E,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,E,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,E,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/Pos.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,E,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,E,Theorem,6.2
Problems/ScottVariantHOMLinK/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLinK/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLinK/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLinK/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/MC.p,E,Timeout,20.0
Problems/ScottVariantHOMLposs/Monotheism.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/NegProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/PisFilterP.p,E,Timeout,20.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,E,Timeout,20.0
Problems/ScottVariantHOMLposs/Pos.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/PosProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/T3.p,E,Timeout,20.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,E,Theorem,6.1
Problems/ScottVariantHOMLpossInS4/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T2.p,E,Theorem,0.0
Problems/SurjectiveCantor/SurjectiveCantor.p,E,GaveUp,7.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,E,GaveUp,7.0
Problems/SurjectiveCantor/noFixpoint.p,E,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,E,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,E,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,E,Theorem,0.0
Problems/TestsHOML/Comprehension3.p,E,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,E,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,E,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,E,Theorem,0.0
Problems/TestsHOML/EQCong.p,E,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,E,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,E,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,E,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,E,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,E,Theorem,0.0
Problems/TestsHOML/EqRefl.p,E,Theorem,0.0
Problems/TestsHOML/EqSym.p,E,Theorem,0.0
Problems/TestsHOML/EqTrans.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,E,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,E,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,E,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,E,Theorem,0.0
Problems/TestsHOML/Quant_1.p,E,Theorem,0.0
Problems/TestsHOML/Quant_2.p,E,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,E,Theorem,0.0
Problems/TestsHOML/ax4.p,E,Theorem,0.0
Problems/TestsHOML/ax5.p,E,Theorem,0.0
Problems/TestsHOML/axB.p,E,Theorem,0.0
Problems/TestsHOML/axD.p,E,Theorem,0.0
Problems/TestsHOML/axM.p,E,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,E,Theorem,0.5
Problems/TestsHOMLinS4/EqRefl.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,E,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,E,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,E,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,E,Theorem,0.0
Problems/ThereIsNoEvil2/NecNoEvil.p,E,Theorem,0.0
Problems/EvilDerivable/MC.p,Leo-II,Timeout,12.1
Problems/EvilDerivable/Monoevilism.p,Leo-II,Theorem,4.1
Problems/EvilDerivable/NegOfEvil.p,Leo-II,Theorem,4.6
Problems/EvilDerivable/NegP.p,Leo-II,Theorem,1.5
Problems/EvilDerivable/NegProps.p,Leo-II,Theorem,0.1
Problems/EvilDerivable/NisFilter.p,Leo-II,Timeout,12.6
Problems/EvilDerivable/NisUFilter.p,Leo-II,Timeout,12.2
Problems/EvilDerivable/PosProps.p,Leo-II,Theorem,6.2
Problems/EvilDerivable/T1.p,Leo-II,Theorem,0.0
Problems/EvilDerivable/T2.p,Leo-II,Theorem,0.1
Problems/EvilDerivable/T3.p,Leo-II,Theorem,4.4
Problems/EvilDerivable/T4.p,Leo-II,Unknown,11.0
Problems/EvilDerivable/T5.p,Leo-II,Unknown,11.1
Problems/EvilDerivable/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2b_prime.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1/Inconsistency.p,Leo-II,Theorem,2.9
Problems/GoedelVariantHOML1/PosOfGod.p,Leo-II,Theorem,2.6
Problems/GoedelVariantHOML1/Th1.p,Leo-II,Theorem,1.3
Problems/GoedelVariantHOML1/Th2.p,Leo-II,Theorem,2.4
Problems/GoedelVariantHOML1/Th3.p,Leo-II,Theorem,2.2
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Leo-II,Theorem,2.8
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Leo-II,Theorem,2.5
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Leo-II,Theorem,1.1
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Leo-II,Theorem,2.4
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Leo-II,Theorem,2.2
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Leo-II,Theorem,3.0
Problems/GoedelVariantHOML1inS4/Th1.p,Leo-II,Theorem,1.2
Problems/GoedelVariantHOML1inS4/Th2.p,Leo-II,Theorem,2.4
Problems/GoedelVariantHOML1inS4/Th3.p,Leo-II,Theorem,2.1
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML1poss/Inconsistency.p,Leo-II,Theorem,2.8
Problems/GoedelVariantHOML1poss/PosOfGod.p,Leo-II,Theorem,2.6
Problems/GoedelVariantHOML1poss/Th1.p,Leo-II,Theorem,1.2
Problems/GoedelVariantHOML1poss/Th2.p,Leo-II,Theorem,2.5
Problems/GoedelVariantHOML1poss/Th3.p,Leo-II,Theorem,2.3
Problems/GoedelVariantHOML2/Ax2a_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML2/Ax2b_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2/L.p,Leo-II,Unknown,12.6
Problems/GoedelVariantHOML2/MC.p,Leo-II,Timeout,11.2
Problems/GoedelVariantHOML2/Monotheism.p,Leo-II,Theorem,2.4
Problems/GoedelVariantHOML2/NegProps.p,Leo-II,Theorem,4.3
Problems/GoedelVariantHOML2/PisFilter.p,Leo-II,Timeout,11.8
Problems/GoedelVariantHOML2/PisUFilter.p,Leo-II,Timeout,11.7
Problems/GoedelVariantHOML2/PosOfGod.p,Leo-II,Theorem,2.4
Problems/GoedelVariantHOML2/PosProps_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2/PosTop.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2/Th1.p,Leo-II,Theorem,3.0
Problems/GoedelVariantHOML2/Th2.p,Leo-II,Timeout,11.3
Problems/GoedelVariantHOML2/Th3.p,Leo-II,Unknown,12.5
Problems/GoedelVariantHOML2/Th4.p,Leo-II,Theorem,4.2
Problems/GoedelVariantHOML2/Th5.p,Leo-II,Unknown,12.2
Problems/GoedelVariantHOML2/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/L.p,Leo-II,Unknown,13.2
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Leo-II,Unknown,12.8
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Leo-II,Theorem,2.3
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Leo-II,Theorem,4.4
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Leo-II,Timeout,11.4
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Leo-II,Timeout,11.2
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Leo-II,Theorem,2.3
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Leo-II,Timeout,10.8
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Leo-II,Unknown,11.9
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Leo-II,Unknown,12.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Leo-II,Unknown,13.1
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Leo-II,Theorem,3.4
Problems/GoedelVariantHOML2inS4/Th1.p,Leo-II,Theorem,2.3
Problems/GoedelVariantHOML2inS4/Th2.p,Leo-II,Timeout,11.5
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2poss/L.p,Leo-II,Unknown,12.9
Problems/GoedelVariantHOML2poss/MC.p,Leo-II,Timeout,10.9
Problems/GoedelVariantHOML2poss/Monotheism.p,Leo-II,Theorem,2.3
Problems/GoedelVariantHOML2poss/NegProps.p,Leo-II,Theorem,4.2
Problems/GoedelVariantHOML2poss/PisFilterP.p,Leo-II,Unknown,11.3
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Leo-II,Unknown,11.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Leo-II,Theorem,2.3
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2poss/PosTop.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2poss/Th1.p,Leo-II,Theorem,2.6
Problems/GoedelVariantHOML2poss/Th2.p,Leo-II,Unknown,10.5
Problems/GoedelVariantHOML2poss/Th3.p,Leo-II,Unknown,11.1
Problems/GoedelVariantHOML2poss/Th4.p,Leo-II,Theorem,4.3
Problems/GoedelVariantHOML2poss/Th5.p,Leo-II,Unknown,11.7
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Leo-II,Theorem,3.4
Problems/GoedelVariantHOML2possInS4/Th1.p,Leo-II,Theorem,2.4
Problems/GoedelVariantHOML2possInS4/Th2.p,Leo-II,Unknown,10.6
Problems/GoedelVariantHOML3/Ax2a_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML3/Ax2b_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3/GNonempty.p,Leo-II,Theorem,7.1
Problems/GoedelVariantHOML3/L.p,Leo-II,Unknown,11.9
Problems/GoedelVariantHOML3/MC.p,Leo-II,Timeout,10.3
Problems/GoedelVariantHOML3/Monotheism.p,Leo-II,Theorem,2.4
Problems/GoedelVariantHOML3/NegProps.p,Leo-II,Theorem,9.9
Problems/GoedelVariantHOML3/PisFilter.p,Leo-II,Timeout,11.0
Problems/GoedelVariantHOML3/PisUFilter.p,Leo-II,Timeout,11.0
Problems/GoedelVariantHOML3/PosIncl.p,Leo-II,Unknown,12.0
Problems/GoedelVariantHOML3/PosOfGod.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML3/PosProps_prime.p,Leo-II,Theorem,4.3
Problems/GoedelVariantHOML3/Th1.p,Leo-II,Theorem,7.6
Problems/GoedelVariantHOML3/Th2.p,Leo-II,Timeout,10.5
Problems/GoedelVariantHOML3/Th3.p,Leo-II,Unknown,10.7
Problems/GoedelVariantHOML3/Th4.p,Leo-II,Theorem,5.9
Problems/GoedelVariantHOML3/Th5.p,Leo-II,Unknown,12.1
Problems/GoedelVariantHOML3/UniqueEss3.p,Leo-II,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Leo-II,Theorem,6.4
Problems/GoedelVariantHOML3AndersonQuant/L.p,Leo-II,Unknown,13.1
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Leo-II,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Leo-II,Theorem,2.3
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Leo-II,Theorem,9.3
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Leo-II,Timeout,11.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Leo-II,Timeout,11.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Leo-II,Unknown,11.2
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Leo-II,Theorem,3.3
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Leo-II,Theorem,4.4
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Leo-II,Theorem,3.1
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Leo-II,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Leo-II,Unknown,10.6
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Leo-II,Theorem,5.4
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Leo-II,Unknown,10.6
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Leo-II,Theorem,1.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Leo-II,Theorem,6.6
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Leo-II,Theorem,2.9
Problems/GoedelVariantHOML3inS4/Th1.p,Leo-II,Theorem,6.5
Problems/GoedelVariantHOML3inS4/Th2.p,Leo-II,Timeout,11.4
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Leo-II,Theorem,0.1
Problems/GoedelVariantHOML3poss/GNonempty.p,Leo-II,Theorem,5.9
Problems/GoedelVariantHOML3poss/L.p,Leo-II,Unknown,11.1
Problems/GoedelVariantHOML3poss/MC.p,Leo-II,Timeout,12.4
Problems/GoedelVariantHOML3poss/Monotheism.p,Leo-II,Theorem,2.4
Problems/GoedelVariantHOML3poss/NegProps.p,Leo-II,Theorem,10.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,Leo-II,Timeout,13.9
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Leo-II,Timeout,13.8
Problems/GoedelVariantHOML3poss/PosIncl.p,Leo-II,Unknown,11.1
Problems/GoedelVariantHOML3poss/PosOfGod.p,Leo-II,Theorem,2.3
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Leo-II,Theorem,4.4
Problems/GoedelVariantHOML3poss/Th1.p,Leo-II,Theorem,2.8
Problems/GoedelVariantHOML3poss/Th2.p,Leo-II,Unknown,11.8
Problems/GoedelVariantHOML3poss/Th3.p,Leo-II,Unknown,10.7
Problems/GoedelVariantHOML3poss/Th4.p,Leo-II,Unknown,11.0
Problems/GoedelVariantHOML3poss/Th5.p,Leo-II,Unknown,12.1
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Leo-II,Theorem,1.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Leo-II,Theorem,0.2
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Leo-II,Theorem,6.5
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Leo-II,Theorem,2.3
Problems/GoedelVariantHOML3possInS4/Th1.p,Leo-II,Theorem,3.0
Problems/GoedelVariantHOML3possInS4/Th2.p,Leo-II,Unknown,11.8
Problems/ScottVariantHOML/Coro.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOML/MC.p,Leo-II,Timeout,11.5
Problems/ScottVariantHOML/Monotheism.p,Leo-II,Theorem,2.5
Problems/ScottVariantHOML/NegProps.p,Leo-II,Theorem,5.7
Problems/ScottVariantHOML/PisFilter.p,Leo-II,Timeout,10.9
Problems/ScottVariantHOML/PisUFilter.p,Leo-II,Timeout,10.9
Problems/ScottVariantHOML/Pos.p,Leo-II,Theorem,6.5
Problems/ScottVariantHOML/PosOfGod.p,Leo-II,Theorem,2.5
Problems/ScottVariantHOML/PosProps.p,Leo-II,Theorem,0.1
Problems/ScottVariantHOML/T1.p,Leo-II,Theorem,0.1
Problems/ScottVariantHOML/T2.p,Leo-II,Theorem,2.8
Problems/ScottVariantHOML/T3.p,Leo-II,Timeout,11.6
Problems/ScottVariantHOML/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,Leo-II,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,Leo-II,Timeout,11.2
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Leo-II,Theorem,2.4
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Leo-II,Theorem,5.7
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Leo-II,Timeout,10.6
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Leo-II,Timeout,10.7
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Leo-II,Theorem,5.2
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Leo-II,Theorem,2.3
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Leo-II,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/T1.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,Leo-II,Theorem,3.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,Leo-II,Timeout,12.4
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLinK/Coro.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Leo-II,Theorem,2.6
Problems/ScottVariantHOMLinK/T1.p,Leo-II,Theorem,0.1
Problems/ScottVariantHOMLinK/T2.p,Leo-II,Theorem,2.7
Problems/ScottVariantHOMLinS4/Coro.p,Leo-II,Theorem,0.1
Problems/ScottVariantHOMLinS4/PosOfGod.p,Leo-II,Theorem,2.4
Problems/ScottVariantHOMLinS4/T1.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLinS4/T2.p,Leo-II,Theorem,2.5
Problems/ScottVariantHOMLposs/Coro.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLposs/MC.p,Leo-II,Unknown,10.5
Problems/ScottVariantHOMLposs/Monotheism.p,Leo-II,Theorem,2.3
Problems/ScottVariantHOMLposs/NegProps.p,Leo-II,Theorem,5.7
Problems/ScottVariantHOMLposs/PisFilterP.p,Leo-II,Timeout,12.1
Problems/ScottVariantHOMLposs/PisUFilterP.p,Leo-II,Timeout,12.0
Problems/ScottVariantHOMLposs/Pos.p,Leo-II,Theorem,4.6
Problems/ScottVariantHOMLposs/PosOfGod.p,Leo-II,Theorem,2.2
Problems/ScottVariantHOMLposs/PosProps.p,Leo-II,Theorem,0.1
Problems/ScottVariantHOMLposs/T1.p,Leo-II,Theorem,0.1
Problems/ScottVariantHOMLposs/T2.p,Leo-II,Theorem,2.8
Problems/ScottVariantHOMLposs/T3.p,Leo-II,Timeout,10.5
Problems/ScottVariantHOMLposs/UniqueEss1.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/Coro.p,Leo-II,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Leo-II,Theorem,2.8
Problems/ScottVariantHOMLpossInS4/T1.p,Leo-II,Theorem,0.1
Problems/ScottVariantHOMLpossInS4/T2.p,Leo-II,Theorem,2.8
Problems/SurjectiveCantor/SurjectiveCantor.p,Leo-II,Theorem,0.1
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Leo-II,Theorem,0.1
Problems/SurjectiveCantor/noFixpoint.p,Leo-II,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Comprehension3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQCong.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Leo-II,Theorem,0.1
Problems/TestsHOML/EqRefl.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EqSym.p,Leo-II,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Leo-II,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Leo-II,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ax4.p,Leo-II,Theorem,0.0
Problems/TestsHOML/ax5.p,Leo-II,Theorem,0.0
Problems/TestsHOML/axB.p,Leo-II,Theorem,0.0
Problems/TestsHOML/axD.p,Leo-II,Theorem,0.0
Problems/TestsHOML/axM.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Leo-II,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Leo-II,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,Leo-II,Theorem,2.1
Problems/ThereIsNoEvil2/NecNoEvil.p,Leo-II,Theorem,3.8
Problems/EvilDerivable/MC.p,Leo-III,Timeout,20.0
Problems/EvilDerivable/Monoevilism.p,Leo-III,Theorem,3.9
Problems/EvilDerivable/NegOfEvil.p,Leo-III,Theorem,1.7
Problems/EvilDerivable/NegP.p,Leo-III,Timeout,10.1
Problems/EvilDerivable/NegProps.p,Leo-III,Theorem,1.0
Problems/EvilDerivable/NisFilter.p,Leo-III,Timeout,20.0
Problems/EvilDerivable/NisUFilter.p,Leo-III,Timeout,10.1
Problems/EvilDerivable/PosProps.p,Leo-III,Theorem,4.8
Problems/EvilDerivable/T1.p,Leo-III,Timeout,20.0
Problems/EvilDerivable/T2.p,Leo-III,Timeout,10.2
Problems/EvilDerivable/T3.p,Leo-III,Timeout,10.2
Problems/EvilDerivable/T4.p,Leo-III,Timeout,10.1
Problems/EvilDerivable/T5.p,Leo-III,Timeout,20.0
Problems/EvilDerivable/UniqueEss1.p,Leo-III,Timeout,11.8
Problems/GoedelVariantHOML1/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML1/Ax2b_prime.p,Leo-III,Theorem,1.6
Problems/GoedelVariantHOML1/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1/Inconsistency.p,Leo-III,Timeout,10.3
Problems/GoedelVariantHOML1/PosOfGod.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1/Th1.p,Leo-III,Timeout,10.1
Problems/GoedelVariantHOML1/Th2.p,Leo-III,Theorem,2.6
Problems/GoedelVariantHOML1/Th3.p,Leo-III,Theorem,7.3
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Leo-III,Theorem,1.1
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Leo-III,Theorem,2.6
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Leo-III,Theorem,3.8
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Leo-III,Theorem,2.6
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1inS4/Th1.p,Leo-III,Timeout,14.9
Problems/GoedelVariantHOML1inS4/Th2.p,Leo-III,Theorem,2.8
Problems/GoedelVariantHOML1inS4/Th3.p,Leo-III,Theorem,8.5
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Leo-III,Theorem,0.6
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Leo-III,Theorem,0.4
Problems/GoedelVariantHOML1poss/Inconsistency.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML1poss/PosOfGod.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML1poss/Th1.p,Leo-III,Theorem,8.7
Problems/GoedelVariantHOML1poss/Th2.p,Leo-III,Theorem,6.0
Problems/GoedelVariantHOML1poss/Th3.p,Leo-III,Theorem,5.9
Problems/GoedelVariantHOML2/Ax2a_prime.p,Leo-III,Theorem,0.9
Problems/GoedelVariantHOML2/Ax2b_prime.p,Leo-III,Theorem,1.9
Problems/GoedelVariantHOML2/L.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML2/MC.p,Leo-III,Timeout,10.1
Problems/GoedelVariantHOML2/Monotheism.p,Leo-III,Theorem,3.2
Problems/GoedelVariantHOML2/NegProps.p,Leo-III,Theorem,5.5
Problems/GoedelVariantHOML2/PisFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2/PisUFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2/PosOfGod.p,Leo-III,Theorem,1.7
Problems/GoedelVariantHOML2/PosProps_prime.p,Leo-III,Theorem,7.5
Problems/GoedelVariantHOML2/PosTop.p,Leo-III,Theorem,7.7
Problems/GoedelVariantHOML2/Th1.p,Leo-III,Timeout,12.3
Problems/GoedelVariantHOML2/Th2.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2/Th3.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2/Th4.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML2/Th5.p,Leo-III,Timeout,10.9
Problems/GoedelVariantHOML2/UniqueEss1.p,Leo-III,Timeout,13.1
Problems/GoedelVariantHOML2/UniqueEss3.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Leo-III,Theorem,1.4
Problems/GoedelVariantHOML2AndersonQuant/L.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Leo-III,Timeout,17.2
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Leo-III,Theorem,2.9
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Leo-III,Theorem,3.1
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Leo-III,Theorem,1.7
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Leo-III,Theorem,4.3
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Leo-III,Theorem,4.2
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Leo-III,Timeout,14.7
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Leo-III,Timeout,13.0
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Leo-III,Timeout,12.8
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Leo-III,Timeout,16.5
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Leo-III,Timeout,18.7
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Leo-III,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Leo-III,Theorem,1.4
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Leo-III,Theorem,0.9
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Leo-III,Timeout,12.4
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Leo-III,Theorem,1.9
Problems/GoedelVariantHOML2inS4/Th1.p,Leo-III,Timeout,13.0
Problems/GoedelVariantHOML2inS4/Th2.p,Leo-III,Timeout,13.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Leo-III,Theorem,5.3
Problems/GoedelVariantHOML2poss/L.p,Leo-III,Timeout,14.4
Problems/GoedelVariantHOML2poss/MC.p,Leo-III,Timeout,13.0
Problems/GoedelVariantHOML2poss/Monotheism.p,Leo-III,Timeout,13.1
Problems/GoedelVariantHOML2poss/NegProps.p,Leo-III,Theorem,2.8
Problems/GoedelVariantHOML2poss/PisFilterP.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Leo-III,Theorem,1.6
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Leo-III,Theorem,3.8
Problems/GoedelVariantHOML2poss/PosTop.p,Leo-III,Theorem,3.9
Problems/GoedelVariantHOML2poss/Th1.p,Leo-III,Timeout,12.9
Problems/GoedelVariantHOML2poss/Th2.p,Leo-III,Timeout,13.0
Problems/GoedelVariantHOML2poss/Th3.p,Leo-III,Timeout,12.3
Problems/GoedelVariantHOML2poss/Th4.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2poss/Th5.p,Leo-III,Timeout,17.0
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Leo-III,Theorem,1.1
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Leo-III,Theorem,2.4
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Leo-III,Theorem,6.7
Problems/GoedelVariantHOML2possInS4/Th1.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML2possInS4/Th2.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Leo-III,Theorem,0.9
Problems/GoedelVariantHOML3/Ax2b_prime.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/GNonempty.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/L.p,Leo-III,Timeout,12.7
Problems/GoedelVariantHOML3/MC.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Monotheism.p,Leo-III,Theorem,2.2
Problems/GoedelVariantHOML3/NegProps.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/PisFilter.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML3/PisUFilter.p,Leo-III,Timeout,11.3
Problems/GoedelVariantHOML3/PosIncl.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/PosOfGod.p,Leo-III,Theorem,1.2
Problems/GoedelVariantHOML3/PosProps_prime.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Th1.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Th2.p,Leo-III,Timeout,10.9
Problems/GoedelVariantHOML3/Th3.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Th4.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/Th5.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3/UniqueEss3.p,Leo-III,Timeout,11.6
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Leo-III,Theorem,0.7
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Leo-III,Timeout,16.8
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Leo-III,Timeout,11.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Leo-III,Theorem,3.5
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Leo-III,Timeout,18.3
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Leo-III,Timeout,13.9
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Leo-III,Theorem,1.1
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Leo-III,Timeout,12.7
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Leo-III,Timeout,15.8
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Leo-III,Timeout,16.8
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Leo-III,Theorem,3.5
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Leo-III,Theorem,0.9
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Leo-III,Timeout,10.9
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Leo-III,Theorem,1.4
Problems/GoedelVariantHOML3inS4/Th1.p,Leo-III,Timeout,10.6
Problems/GoedelVariantHOML3inS4/Th2.p,Leo-III,Timeout,11.7
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Leo-III,Theorem,0.8
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Leo-III,Timeout,19.6
Problems/GoedelVariantHOML3poss/GNonempty.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/L.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/MC.p,Leo-III,Timeout,10.2
Problems/GoedelVariantHOML3poss/Monotheism.p,Leo-III,Theorem,4.2
Problems/GoedelVariantHOML3poss/NegProps.p,Leo-III,Timeout,11.8
Problems/GoedelVariantHOML3poss/PisFilterP.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Leo-III,Theorem,2.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Leo-III,Timeout,12.1
Problems/GoedelVariantHOML3poss/Th1.p,Leo-III,Timeout,13.5
Problems/GoedelVariantHOML3poss/Th2.p,Leo-III,Timeout,15.9
Problems/GoedelVariantHOML3poss/Th3.p,Leo-III,Timeout,15.9
Problems/GoedelVariantHOML3poss/Th4.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/Th5.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Leo-III,Theorem,3.7
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Leo-III,Theorem,0.9
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Leo-III,Theorem,7.4
Problems/GoedelVariantHOML3possInS4/Th1.p,Leo-III,Timeout,20.0
Problems/GoedelVariantHOML3possInS4/Th2.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/Coro.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/MC.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/Monotheism.p,Leo-III,Theorem,5.7
Problems/ScottVariantHOML/NegProps.p,Leo-III,Theorem,1.6
Problems/ScottVariantHOML/PisFilter.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/PisUFilter.p,Leo-III,Timeout,12.1
Problems/ScottVariantHOML/Pos.p,Leo-III,Timeout,10.4
Problems/ScottVariantHOML/PosOfGod.p,Leo-III,Theorem,2.9
Problems/ScottVariantHOML/PosProps.p,Leo-III,Theorem,1.7
Problems/ScottVariantHOML/T1.p,Leo-III,Timeout,10.8
Problems/ScottVariantHOML/T2.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/T3.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOML/UniqueEss1.p,Leo-III,Theorem,4.0
Problems/ScottVariantHOML/UniqueEss3.p,Leo-III,Theorem,9.2
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Leo-III,Theorem,5.2
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Leo-III,Theorem,1.5
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Leo-III,Timeout,10.9
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Leo-III,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Leo-III,Theorem,2.4
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Leo-III,Theorem,1.4
Problems/ScottVariantHOMLAndersonQuant/T1.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Leo-III,Theorem,1.2
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Leo-III,Theorem,1.3
Problems/ScottVariantHOMLinK/Coro.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Leo-III,Theorem,2.2
Problems/ScottVariantHOMLinK/T1.p,Leo-III,Timeout,10.4
Problems/ScottVariantHOMLinK/T2.p,Leo-III,Timeout,10.6
Problems/ScottVariantHOMLinS4/Coro.p,Leo-III,Timeout,10.3
Problems/ScottVariantHOMLinS4/PosOfGod.p,Leo-III,Theorem,2.6
Problems/ScottVariantHOMLinS4/T1.p,Leo-III,Timeout,10.8
Problems/ScottVariantHOMLinS4/T2.p,Leo-III,Timeout,10.1
Problems/ScottVariantHOMLposs/Coro.p,Leo-III,Timeout,10.1
Problems/ScottVariantHOMLposs/MC.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/Monotheism.p,Leo-III,Theorem,5.2
Problems/ScottVariantHOMLposs/NegProps.p,Leo-III,Theorem,1.2
Problems/ScottVariantHOMLposs/PisFilterP.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/Pos.p,Leo-III,Timeout,10.1
Problems/ScottVariantHOMLposs/PosOfGod.p,Leo-III,Theorem,2.5
Problems/ScottVariantHOMLposs/PosProps.p,Leo-III,Theorem,6.1
Problems/ScottVariantHOMLposs/T1.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/T2.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/T3.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,Leo-III,Theorem,1.2
Problems/ScottVariantHOMLposs/UniqueEss3.p,Leo-III,Theorem,1.5
Problems/ScottVariantHOMLpossInS4/Coro.p,Leo-III,Timeout,10.1
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Leo-III,Theorem,2.3
Problems/ScottVariantHOMLpossInS4/T1.p,Leo-III,Timeout,20.0
Problems/ScottVariantHOMLpossInS4/T2.p,Leo-III,Timeout,10.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Leo-III,Theorem,0.8
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Leo-III,Theorem,0.8
Problems/SurjectiveCantor/noFixpoint.p,Leo-III,Theorem,0.4
Problems/TestsHOML/BarcanPoss.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Comprehension1.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Comprehension2.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Comprehension3.p,Leo-III,Theorem,0.5
Problems/TestsHOML/ConvBarcanPoss.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EQBoolExt1.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EQBoolExt3.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EQCong.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EQFuncExt.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EmptyProperty2.p,Leo-III,Theorem,0.6
Problems/TestsHOML/EmptyProperty3.p,Leo-III,Theorem,0.6
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EqPrimLeib.p,Leo-III,Theorem,0.6
Problems/TestsHOML/EqRefl.p,Leo-III,Theorem,0.4
Problems/TestsHOML/EqSym.p,Leo-III,Theorem,0.5
Problems/TestsHOML/EqTrans.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist1.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist2.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist3.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ExImPossibilist4.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Hilbert_A1.p,Leo-III,Theorem,0.4
Problems/TestsHOML/Hilbert_A2.p,Leo-III,Theorem,0.4
Problems/TestsHOML/Hilbert_MP.p,Leo-III,Theorem,0.5
Problems/TestsHOML/Quant_1.p,Leo-III,Theorem,0.4
Problems/TestsHOML/Quant_2.p,Leo-III,Theorem,0.4
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Leo-III,Theorem,0.4
Problems/TestsHOML/ax4.p,Leo-III,Theorem,2.8
Problems/TestsHOML/ax5.p,Leo-III,Theorem,0.8
Problems/TestsHOML/axB.p,Leo-III,Theorem,0.7
Problems/TestsHOML/axD.p,Leo-III,Theorem,0.7
Problems/TestsHOML/axM.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/BarcanPoss.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension1.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension2.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Comprehension3.p,Leo-III,Theorem,0.6
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EQBoolExt1.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EQBoolExt3.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EQCong.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EQFuncExt.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EmptyProperty2.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EmptyProperty3.p,Leo-III,Theorem,0.6
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EqPrimLeib.p,Leo-III,Theorem,0.6
Problems/TestsHOMLinS4/EqRefl.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/EqSym.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/EqTrans.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/ExImPossibilist.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist1.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist2.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist3.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ExImPossibilist4.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Hilbert_A1.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Hilbert_A2.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/Hilbert_MP.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/Quant_1.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/Quant_2.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Leo-III,Theorem,0.4
Problems/TestsHOMLinS4/ax4.p,Leo-III,Theorem,0.6
Problems/TestsHOMLinS4/axD.p,Leo-III,Theorem,0.5
Problems/TestsHOMLinS4/axM.p,Leo-III,Theorem,0.5
Problems/ThereIsNoEvil1/NecNoEvil.p,Leo-III,Timeout,10.3
Problems/ThereIsNoEvil2/NecNoEvil.p,Leo-III,Timeout,13.7
Problems/EvilDerivable/MC.p,Vampire,Timeout,10.1
Problems/EvilDerivable/Monoevilism.p,Vampire,Theorem,0.1
Problems/EvilDerivable/NegOfEvil.p,Vampire,Theorem,0.1
Problems/EvilDerivable/NegP.p,Vampire,Timeout,10.1
Problems/EvilDerivable/NegProps.p,Vampire,Theorem,0.6
Problems/EvilDerivable/NisFilter.p,Vampire,Timeout,10.1
Problems/EvilDerivable/NisUFilter.p,Vampire,Timeout,10.1
Problems/EvilDerivable/PosProps.p,Vampire,Theorem,0.5
Problems/EvilDerivable/T1.p,Vampire,Timeout,10.0
Problems/EvilDerivable/T2.p,Vampire,Timeout,10.1
Problems/EvilDerivable/T3.p,Vampire,Theorem,0.1
Problems/EvilDerivable/T4.p,Vampire,Timeout,10.0
Problems/EvilDerivable/T5.p,Vampire,Timeout,10.0
Problems/EvilDerivable/UniqueEss1.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire,Theorem,1.0
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1/Th1.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1/Th2.p,Vampire,Theorem,1.9
Problems/GoedelVariantHOML1/Th3.p,Vampire,Theorem,2.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire,Theorem,1.9
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire,Theorem,2.1
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire,Theorem,0.6
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire,Theorem,0.9
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire,Theorem,1.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire,Theorem,9.7
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/Th1.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/Th2.p,Vampire,Theorem,1.8
Problems/GoedelVariantHOML1poss/Th3.p,Vampire,Theorem,1.9
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/L.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2/MC.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/NegProps.p,Vampire,Theorem,0.6
Problems/GoedelVariantHOML2/PisFilter.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire,Theorem,1.2
Problems/GoedelVariantHOML2/PosTop.p,Vampire,Theorem,1.0
Problems/GoedelVariantHOML2/Th1.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/Th2.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2/Th3.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2/Th4.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2/Th5.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire,Theorem,0.4
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire,Theorem,0.6
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire,Theorem,0.4
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire,Theorem,0.6
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/L.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2poss/MC.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire,Theorem,0.4
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire,Theorem,0.5
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire,Theorem,0.4
Problems/GoedelVariantHOML2poss/Th1.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2poss/Th2.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th3.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2poss/Th4.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th5.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire,Theorem,0.6
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/GNonempty.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3/L.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3/MC.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/NegProps.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3/PisFilter.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3/PosIncl.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3/Th1.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3/Th2.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3/Th3.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3/Th4.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3/Th5.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3poss/L.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3poss/MC.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire,Theorem,1.4
Problems/GoedelVariantHOML3poss/Th1.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th2.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th3.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th4.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3poss/Th5.p,Vampire,Timeout,10.1
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire,Timeout,10.0
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire,Timeout,10.0
Problems/ScottVariantHOML/Coro.p,Vampire,Timeout,10.1
Problems/ScottVariantHOML/MC.p,Vampire,Timeout,10.1
Problems/ScottVariantHOML/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOML/NegProps.p,Vampire,Theorem,0.6
Problems/ScottVariantHOML/PisFilter.p,Vampire,Timeout,10.1
Problems/ScottVariantHOML/PisUFilter.p,Vampire,Timeout,10.1
Problems/ScottVariantHOML/Pos.p,Vampire,Timeout,10.1
Problems/ScottVariantHOML/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOML/PosProps.p,Vampire,Theorem,0.8
Problems/ScottVariantHOML/T1.p,Vampire,Timeout,10.1
Problems/ScottVariantHOML/T2.p,Vampire,Theorem,0.1
Problems/ScottVariantHOML/T3.p,Vampire,Timeout,10.1
Problems/ScottVariantHOML/UniqueEss1.p,Vampire,Theorem,0.3
Problems/ScottVariantHOML/UniqueEss3.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire,Theorem,0.5
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire,Theorem,0.5
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLinK/Coro.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLinK/T1.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLinK/T2.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLinS4/Coro.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLinS4/T1.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLinS4/T2.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/Coro.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLposs/MC.p,Vampire,Timeout,10.0
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/NegProps.p,Vampire,Theorem,0.4
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire,Timeout,10.0
Problems/ScottVariantHOMLposs/Pos.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/PosProps.p,Vampire,Theorem,0.5
Problems/ScottVariantHOMLposs/T1.p,Vampire,Timeout,10.0
Problems/ScottVariantHOMLposs/T2.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/T3.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire,Timeout,10.1
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire,Theorem,0.1
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire,Timeout,10.1
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire,Timeout,10.1
Problems/SurjectiveCantor/noFixpoint.p,Vampire,Theorem,0.1
Problems/TestsHOML/BarcanPoss.p,Vampire,Theorem,0.1
Problems/TestsHOML/Comprehension1.p,Vampire,Theorem,0.1
Problems/TestsHOML/Comprehension2.p,Vampire,Theorem,0.1
Problems/TestsHOML/Comprehension3.p,Vampire,Theorem,0.3
Problems/TestsHOML/ConvBarcanPoss.p,Vampire,Theorem,0.1
Problems/TestsHOML/EQBoolExt1.p,Vampire,Theorem,0.1
Problems/TestsHOML/EQBoolExt3.p,Vampire,Theorem,0.1
Problems/TestsHOML/EQCong.p,Vampire,Theorem,0.1
Problems/TestsHOML/EQFuncExt.p,Vampire,Theorem,0.1
Problems/TestsHOML/EmptyProperty2.p,Vampire,Theorem,0.1
Problems/TestsHOML/EmptyProperty3.p,Vampire,Theorem,0.1
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire,Theorem,0.1
Problems/TestsHOML/EqPrimLeib.p,Vampire,Timeout,10.0
Problems/TestsHOML/EqRefl.p,Vampire,Theorem,0.1
Problems/TestsHOML/EqSym.p,Vampire,Theorem,0.1
Problems/TestsHOML/EqTrans.p,Vampire,Theorem,0.1
Problems/TestsHOML/ExImPossibilist.p,Vampire,Theorem,0.1
Problems/TestsHOML/ExImPossibilist1.p,Vampire,Theorem,0.1
Problems/TestsHOML/ExImPossibilist2.p,Vampire,Theorem,0.1
Problems/TestsHOML/ExImPossibilist3.p,Vampire,Theorem,0.1
Problems/TestsHOML/ExImPossibilist4.p,Vampire,Theorem,0.1
Problems/TestsHOML/Hilbert_A1.p,Vampire,Theorem,0.1
Problems/TestsHOML/Hilbert_A2.p,Vampire,Theorem,0.1
Problems/TestsHOML/Hilbert_MP.p,Vampire,Theorem,0.1
Problems/TestsHOML/Quant_1.p,Vampire,Theorem,0.1
Problems/TestsHOML/Quant_2.p,Vampire,Theorem,0.1
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire,Theorem,0.1
Problems/TestsHOML/ax4.p,Vampire,Theorem,0.1
Problems/TestsHOML/ax5.p,Vampire,Theorem,0.1
Problems/TestsHOML/axB.p,Vampire,Theorem,0.1
Problems/TestsHOML/axD.p,Vampire,Theorem,0.1
Problems/TestsHOML/axM.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension1.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension2.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension3.p,Vampire,Theorem,0.3
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EQCong.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire,Timeout,10.1
Problems/TestsHOMLinS4/EqRefl.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EqSym.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EqTrans.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Quant_1.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Quant_2.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/ax4.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/axD.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/axM.p,Vampire,Theorem,0.1
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire,Theorem,1.3
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire,Timeout,10.1
Problems/EvilDerivable/MC.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/Monoevilism.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/NegOfEvil.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/NegP.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/NisFilter.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/NisUFilter.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/PosProps.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/T1.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/T2.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/T3.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/T4.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/T5.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML1/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1/PosOfGod.p,Zipperposition,Theorem,5.6
Problems/GoedelVariantHOML1/Th1.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML1/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Zipperposition,Theorem,5.4
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Zipperposition,Theorem,5.5
Problems/GoedelVariantHOML1inS4/Th1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML1inS4/Th2.p,Zipperposition,Theorem,8.7
Problems/GoedelVariantHOML1inS4/Th3.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML1poss/PosOfGod.p,Zipperposition,Theorem,5.1
Problems/GoedelVariantHOML1poss/Th1.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML1poss/Th2.p,Zipperposition,Theorem,9.6
Problems/GoedelVariantHOML1poss/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2/L.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/MC.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Monotheism.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/PisFilter.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2/PisUFilter.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2/PosProps_prime.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2/PosTop.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th4.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th5.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2AndersonQuant/L.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Zipperposition,ResourceOut,10.1
Problems/GoedelVariantHOML2inS4/Th1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2inS4/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2poss/L.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/MC.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2poss/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/PisFilterP.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2poss/PosTop.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th4.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2possInS4/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2possInS4/Th2.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3/GNonempty.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/L.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/MC.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/Monotheism.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3/NegProps.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3/PisFilter.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3/PisUFilter.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3/PosIncl.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/PosProps_prime.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/Th3.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/Th4.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/UniqueEss3.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3inS4/Th1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3inS4/Th2.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3poss/GNonempty.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/L.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/MC.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Monotheism.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/NegProps.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Th1.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/Th3.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3poss/Th4.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3possInS4/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3possInS4/Th2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/Coro.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOML/MC.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOML/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOML/NegProps.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOML/PisFilter.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/PisUFilter.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/Pos.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/PosProps.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/T1.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOML/T2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/T3.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/MC.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,10.1
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/T1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/T2.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/T3.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLinK/Coro.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinK/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLinK/T1.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLinK/T2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinS4/Coro.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinS4/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinS4/T1.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLinS4/T2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/Coro.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLposs/MC.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/NegProps.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/PisFilterP.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/Pos.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/PosProps.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLposs/T1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/T2.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/T3.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLposs/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/UniqueEss3.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLpossInS4/Coro.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLpossInS4/T1.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLpossInS4/T2.p,Zipperposition,ResourceOut,9.8
Problems/SurjectiveCantor/SurjectiveCantor.p,Zipperposition,ResourceOut,10.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Zipperposition,ResourceOut,10.0
Problems/SurjectiveCantor/noFixpoint.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/Comprehension1.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/Comprehension2.p,Zipperposition,Theorem,0.3
Problems/TestsHOML/Comprehension3.p,Zipperposition,Theorem,0.8
Problems/TestsHOML/ConvBarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/EQBoolExt1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQCong.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Zipperposition,GaveUp,0.0
Problems/TestsHOML/EqPrimLeib.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqRefl.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqSym.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/Hilbert_MP.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ax4.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/ax5.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/axB.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/axD.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/axM.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension1.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension2.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension3.p,Zipperposition,Theorem,0.4
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Zipperposition,GaveUp,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_MP.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/axD.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Zipperposition,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,Zipperposition,ResourceOut,10.0
Problems/ThereIsNoEvil2/NecNoEvil.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/MC.p,cvc5,unknown,0.0
Problems/EvilDerivable/Monoevilism.p,cvc5,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,cvc5,Theorem,0.0
Problems/EvilDerivable/NegP.p,cvc5,timeout,10.0
Problems/EvilDerivable/NegProps.p,cvc5,Theorem,0.0
Problems/EvilDerivable/NisFilter.p,cvc5,timeout,10.0
Problems/EvilDerivable/NisUFilter.p,cvc5,timeout,10.0
Problems/EvilDerivable/PosProps.p,cvc5,Theorem,0.0
Problems/EvilDerivable/T1.p,cvc5,Theorem,0.0
Problems/EvilDerivable/T2.p,cvc5,unknown,0.0
Problems/EvilDerivable/T3.p,cvc5,timeout,10.0
Problems/EvilDerivable/T4.p,cvc5,unknown,0.0
Problems/EvilDerivable/T5.p,cvc5,unknown,0.0
Problems/EvilDerivable/UniqueEss1.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML1/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1/Th1.p,cvc5,Theorem,0.7
Problems/GoedelVariantHOML1/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML1/Th3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th1.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML1inS4/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML1inS4/Th3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML1poss/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th1.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML1poss/Th3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2/L.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2/MC.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2/Monotheism.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2/NegProps.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2/PisFilter.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2/PisUFilter.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2/PosProps_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2/PosTop.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2/Th1.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2/Th3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2/Th4.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2/Th5.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2/UniqueEss1.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th1.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2inS4/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2poss/L.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2poss/MC.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2poss/Monotheism.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2poss/NegProps.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2poss/PisFilterP.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2poss/PisUFilterP.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosProps_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosTop.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th1.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2poss/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2poss/Th3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2poss/Th4.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2poss/Th5.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2poss/UniqueEss1.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th1.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML2possInS4/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3/GNonempty.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3/L.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3/MC.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3/Monotheism.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3/NegProps.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3/PisFilter.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3/PisUFilter.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3/PosIncl.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3/PosProps_prime.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3/Th1.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3/Th3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3/Th4.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3/Th5.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3/UniqueEss3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th1.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3inS4/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3poss/GNonempty.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3poss/L.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3poss/MC.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3poss/Monotheism.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3poss/NegProps.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3poss/PosIncl.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,cvc5,timeout,10.0
Problems/GoedelVariantHOML3poss/Th1.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3poss/Th2.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3poss/Th3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3poss/Th4.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3poss/Th5.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3poss/UniqueEss3.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,cvc5,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th1.p,cvc5,unknown,0.0
Problems/GoedelVariantHOML3possInS4/Th2.p,cvc5,unknown,0.0
Problems/ScottVariantHOML/Coro.p,cvc5,unknown,0.0
Problems/ScottVariantHOML/MC.p,cvc5,unknown,0.0
Problems/ScottVariantHOML/Monotheism.p,cvc5,Theorem,0.0
Problems/ScottVariantHOML/NegProps.p,cvc5,Theorem,0.0
Problems/ScottVariantHOML/PisFilter.p,cvc5,timeout,10.0
Problems/ScottVariantHOML/PisUFilter.p,cvc5,timeout,10.0
Problems/ScottVariantHOML/Pos.p,cvc5,timeout,10.0
Problems/ScottVariantHOML/PosOfGod.p,cvc5,Theorem,0.0
Problems/ScottVariantHOML/PosProps.p,cvc5,Theorem,0.0
Problems/ScottVariantHOML/T1.p,cvc5,Theorem,0.0
Problems/ScottVariantHOML/T2.p,cvc5,timeout,10.0
Problems/ScottVariantHOML/T3.p,cvc5,unknown,0.0
Problems/ScottVariantHOML/UniqueEss1.p,cvc5,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss3.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLAndersonQuant/Coro.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,cvc5,timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,cvc5,timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/Pos.p,cvc5,timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T1.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,cvc5,timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/T3.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLinK/Coro.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLinK/PosOfGod.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLinK/T1.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLinK/T2.p,cvc5,timeout,10.0
Problems/ScottVariantHOMLinS4/Coro.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLinS4/T1.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLinS4/T2.p,cvc5,timeout,10.0
Problems/ScottVariantHOMLposs/Coro.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLposs/MC.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLposs/Monotheism.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLposs/NegProps.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLposs/PisFilterP.p,cvc5,timeout,10.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,cvc5,timeout,10.0
Problems/ScottVariantHOMLposs/Pos.p,cvc5,timeout,10.0
Problems/ScottVariantHOMLposs/PosOfGod.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLposs/PosProps.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLposs/T1.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLposs/T2.p,cvc5,timeout,10.0
Problems/ScottVariantHOMLposs/T3.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLpossInS4/Coro.p,cvc5,unknown,0.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T1.p,cvc5,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T2.p,cvc5,timeout,10.0
Problems/SurjectiveCantor/SurjectiveCantor.p,cvc5,unknown,0.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,cvc5,unknown,0.0
Problems/SurjectiveCantor/noFixpoint.p,cvc5,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,cvc5,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,cvc5,unknown,0.0
Problems/TestsHOML/Comprehension2.p,cvc5,unknown,0.0
Problems/TestsHOML/Comprehension3.p,cvc5,unknown,0.0
Problems/TestsHOML/ConvBarcanPoss.p,cvc5,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,cvc5,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,cvc5,Theorem,0.0
Problems/TestsHOML/EQCong.p,cvc5,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,cvc5,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,cvc5,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,cvc5,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,cvc5,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,cvc5,unknown,0.0
Problems/TestsHOML/EqRefl.p,cvc5,Theorem,0.0
Problems/TestsHOML/EqSym.p,cvc5,Theorem,0.0
Problems/TestsHOML/EqTrans.p,cvc5,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,cvc5,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,cvc5,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,cvc5,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,cvc5,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,cvc5,unknown,0.0
Problems/TestsHOML/Hilbert_A1.p,cvc5,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,cvc5,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,cvc5,Theorem,0.0
Problems/TestsHOML/Quant_1.p,cvc5,Theorem,0.0
Problems/TestsHOML/Quant_2.p,cvc5,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,cvc5,Theorem,0.0
Problems/TestsHOML/ax4.p,cvc5,Theorem,0.0
Problems/TestsHOML/ax5.p,cvc5,Theorem,0.0
Problems/TestsHOML/axB.p,cvc5,Theorem,0.0
Problems/TestsHOML/axD.p,cvc5,unknown,0.0
Problems/TestsHOML/axM.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,cvc5,unknown,0.0
Problems/TestsHOMLinS4/Comprehension2.p,cvc5,unknown,0.0
Problems/TestsHOMLinS4/Comprehension3.p,cvc5,unknown,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,cvc5,unknown,0.0
Problems/TestsHOMLinS4/EqRefl.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,cvc5,unknown,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,cvc5,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,cvc5,unknown,0.0
Problems/TestsHOMLinS4/axM.p,cvc5,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,cvc5,unknown,0.0
Problems/ThereIsNoEvil2/NecNoEvil.p,cvc5,unknown,0.0


==> anc/thf/results-nitpick.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Nitpick,CounterSatisfiable,9.2
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Nitpick,CounterSatisfiable,8.4
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Nitpick,CounterSatisfiable,8.2
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Nitpick,GaveUp,37.9
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Nitpick,CounterSatisfiable,8.4
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Nitpick,GaveUp,37.5
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Nitpick,GaveUp,37.9
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Nitpick,GaveUp,37.9
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Nitpick,GaveUp,37.5
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Nitpick,GaveUp,37.7
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Nitpick,GaveUp,37.8
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Nitpick,GaveUp,37.8
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Nitpick,GaveUp,37.8
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Nitpick,GaveUp,37.6
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Nitpick,CounterSatisfiable,8.6
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Nitpick,CounterSatisfiable,7.9
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Nitpick,CounterSatisfiable,8.0
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Nitpick,CounterSatisfiable,8.0
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Nitpick,CounterSatisfiable,8.0
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Nitpick,CounterSatisfiable,7.9
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Nitpick,CounterSatisfiable,7.9
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Nitpick,CounterSatisfiable,7.8
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Nitpick,CounterSatisfiable,8.0
Problems-NonTheorems/TestsHOML/BarcanAct.p,Nitpick,CounterSatisfiable,7.8
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Nitpick,CounterSatisfiable,7.7
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Nitpick,CounterSatisfiable,7.6
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Nitpick,CounterSatisfiable,7.7
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Nitpick,CounterSatisfiable,7.7
Problems-NonTheorems/TestsHOML/ExImActualist.p,Nitpick,CounterSatisfiable,7.8
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Nitpick,CounterSatisfiable,7.8
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Nitpick,CounterSatisfiable,7.8
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Nitpick,CounterSatisfiable,7.7
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Nitpick,CounterSatisfiable,7.8
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Nitpick,CounterSatisfiable,8.1
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Nitpick,CounterSatisfiable,7.8
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Nitpick,CounterSatisfiable,7.7
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Nitpick,CounterSatisfiable,7.7
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Nitpick,CounterSatisfiable,7.6
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Nitpick,CounterSatisfiable,7.7
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Nitpick,CounterSatisfiable,7.9
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Nitpick,CounterSatisfiable,7.7
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Nitpick,CounterSatisfiable,7.7
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Nitpick,CounterSatisfiable,7.6
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Nitpick,CounterSatisfiable,7.8
Problems-NonTheorems/TestsHOMLinS4/axB.p,Nitpick,CounterSatisfiable,7.8


==> anc/thf/results-nontheorems.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,E,GaveUp,16.1
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,E,GaveUp,11.8
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,E,GaveUp,12.6
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,E,GaveUp,10.2
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,E,GaveUp,10.2
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,E,GaveUp,10.6
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,E,GaveUp,10.6
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,E,GaveUp,12.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,E,GaveUp,12.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Vampire,Unknown,10.2
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,E,GaveUp,12.2
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Vampire,Unknown,10.2
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,E,GaveUp,11.7
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Vampire,Unknown,10.2
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,E,GaveUp,10.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Vampire,Unknown,10.2
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,E,GaveUp,11.5
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,E,GaveUp,12.1
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Vampire,Unknown,10.1
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,E,GaveUp,10.1
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Vampire,Unknown,10.2
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,E,GaveUp,10.2
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Vampire,Unknown,10.1
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,E,GaveUp,10.1
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Vampire,Unknown,10.1
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,E,GaveUp,13.4
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Vampire,Unknown,10.2
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,E,GaveUp,10.3
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Vampire,Unknown,10.1
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,E,GaveUp,10.4
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Vampire,Unknown,10.2
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Zipperposition,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,E,GaveUp,12.3
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Vampire,Unknown,9.9
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,E,GaveUp,10.1
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Vampire,Unknown,10.2
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,E,GaveUp,10.6
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Vampire,Unknown,9.9
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/TestsHOML/BarcanAct.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOML/BarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/BarcanAct.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/ExImActualist.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/ExImActualist1.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/ExImActualist2.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist3.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/ModalCollapse.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Vampire,Unknown,0.1
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Vampire,Unknown,0.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOMLinS4/ax5.p,E,GaveUp,0.1
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOMLinS4/axB.p,E,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/axB.p,Vampire,Unknown,0.0
Problems-NonTheorems/TestsHOMLinS4/axB.p,Zipperposition,GaveUp,0.0


==> anc/thf/results-vampire-casc-60s-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Vampire-casc,Timeout,60.0
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOML/BarcanAct.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOML/ExImActualist.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Vampire-casc,Timeout,60.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Vampire-casc,Timeout,60.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Vampire-casc,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/axB.p,Vampire-casc,Timeout,60.1


==> anc/thf/results-vampire-casc-60s.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Vampire-casc,Timeout,60.1
Problems/EvilDerivable/Monoevilism.p,Vampire-casc,Theorem,1.4
Problems/EvilDerivable/NegOfEvil.p,Vampire-casc,Theorem,1.3
Problems/EvilDerivable/NegP.p,Vampire-casc,Timeout,60.1
Problems/EvilDerivable/NegProps.p,Vampire-casc,Theorem,10.7
Problems/EvilDerivable/NisFilter.p,Vampire-casc,Timeout,60.1
Problems/EvilDerivable/NisUFilter.p,Vampire-casc,Timeout,60.1
Problems/EvilDerivable/PosProps.p,Vampire-casc,Theorem,9.8
Problems/EvilDerivable/T1.p,Vampire-casc,Timeout,60.1
Problems/EvilDerivable/T2.p,Vampire-casc,Timeout,60.1
Problems/EvilDerivable/T3.p,Vampire-casc,Theorem,1.4
Problems/EvilDerivable/T4.p,Vampire-casc,Timeout,60.1
Problems/EvilDerivable/T5.p,Vampire-casc,Timeout,60.1
Problems/EvilDerivable/UniqueEss1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire-casc,Theorem,0.4
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire-casc,Theorem,7.5
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1/Th1.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1/Th2.p,Vampire-casc,Theorem,49.8
Problems/GoedelVariantHOML1/Th3.p,Vampire-casc,Theorem,49.8
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire-casc,Theorem,0.4
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire-casc,Theorem,13.8
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire-casc,Theorem,49.8
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire-casc,Theorem,49.9
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire-casc,Theorem,4.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire-casc,Theorem,1.7
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire-casc,Theorem,0.4
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire-casc,Theorem,0.8
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire-casc,Theorem,5.3
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire-casc,Theorem,5.4
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire-casc,Theorem,4.5
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire-casc,Theorem,0.4
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire-casc,Theorem,13.7
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1poss/Th1.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1poss/Th2.p,Vampire-casc,Theorem,49.7
Problems/GoedelVariantHOML1poss/Th3.p,Vampire-casc,Theorem,49.8
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire-casc,Theorem,4.5
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML2/L.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2/MC.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2/Monotheism.p,Vampire-casc,Theorem,0.8
Problems/GoedelVariantHOML2/NegProps.p,Vampire-casc,Theorem,10.8
Problems/GoedelVariantHOML2/PisFilter.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire-casc,Theorem,10.3
Problems/GoedelVariantHOML2/PosTop.p,Vampire-casc,Theorem,7.6
Problems/GoedelVariantHOML2/Th1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML2/Th2.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2/Th3.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2/Th4.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2/Th5.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire-casc,Theorem,1.4
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire-casc,Theorem,4.5
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire-casc,Theorem,0.8
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire-casc,Theorem,10.5
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire-casc,Theorem,9.8
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire-casc,Theorem,7.1
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire-casc,Timeout,60.2
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire-casc,Theorem,1.2
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire-casc,Theorem,4.5
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire-casc,Theorem,2.7
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire-casc,Theorem,1.0
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire-casc,Theorem,4.5
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML2poss/L.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2poss/MC.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire-casc,Theorem,10.5
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire-casc,Theorem,9.8
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire-casc,Theorem,7.1
Problems/GoedelVariantHOML2poss/Th1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML2poss/Th2.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2poss/Th3.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2poss/Th4.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2poss/Th5.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire-casc,Theorem,1.1
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire-casc,Theorem,4.5
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire-casc,Theorem,1.8
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire-casc,Theorem,3.6
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML3/GNonempty.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/L.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/MC.p,Vampire-casc,Timeout,60.0
Problems/GoedelVariantHOML3/Monotheism.p,Vampire-casc,Theorem,0.8
Problems/GoedelVariantHOML3/NegProps.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/PisFilter.p,Vampire-casc,Timeout,60.0
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/PosIncl.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/Th1.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/Th2.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/Th3.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/Th4.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/Th5.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire-casc,Theorem,1.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire-casc,Theorem,3.7
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire-casc,Timeout,60.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire-casc,Theorem,1.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire-casc,Theorem,4.5
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire-casc,Theorem,1.9
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/L.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/MC.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire-casc,Timeout,60.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire-casc,Theorem,10.5
Problems/GoedelVariantHOML3poss/Th1.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/Th2.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/Th3.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/Th4.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/Th5.p,Vampire-casc,Timeout,60.1
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire-casc,Theorem,1.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire-casc,Theorem,1.8
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire-casc,Timeout,60.0
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire-casc,Timeout,60.0
Problems/ScottVariantHOML/Coro.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOML/MC.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOML/Monotheism.p,Vampire-casc,Theorem,0.8
Problems/ScottVariantHOML/NegProps.p,Vampire-casc,Theorem,10.8
Problems/ScottVariantHOML/PisFilter.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOML/PisUFilter.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOML/Pos.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOML/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOML/PosProps.p,Vampire-casc,Theorem,10.8
Problems/ScottVariantHOML/T1.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOML/T2.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOML/T3.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOML/UniqueEss1.p,Vampire-casc,Theorem,0.9
Problems/ScottVariantHOML/UniqueEss3.p,Vampire-casc,Theorem,1.4
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire-casc,Timeout,60.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire-casc,Theorem,0.7
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire-casc,Theorem,10.4
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire-casc,Theorem,9.7
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire-casc,Theorem,0.5
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire-casc,Theorem,1.1
Problems/ScottVariantHOMLinK/Coro.p,Vampire-casc,Timeout,60.2
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLinK/T1.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLinK/T2.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLinS4/Coro.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLinS4/T1.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLinS4/T2.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLposs/Coro.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLposs/MC.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire-casc,Theorem,0.7
Problems/ScottVariantHOMLposs/NegProps.p,Vampire-casc,Theorem,10.5
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLposs/Pos.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire-casc,Theorem,0.5
Problems/ScottVariantHOMLposs/PosProps.p,Vampire-casc,Theorem,9.7
Problems/ScottVariantHOMLposs/T1.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLposs/T2.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLposs/T3.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire-casc,Theorem,0.5
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire-casc,Theorem,1.1
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire-casc,Theorem,0.5
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire-casc,Timeout,60.1
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire-casc,Theorem,0.6
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire-casc,Timeout,60.1
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire-casc,Timeout,60.1
Problems/SurjectiveCantor/noFixpoint.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/BarcanPoss.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Comprehension1.p,Vampire-casc,Theorem,0.4
Problems/TestsHOML/Comprehension2.p,Vampire-casc,Theorem,0.4
Problems/TestsHOML/Comprehension3.p,Vampire-casc,Theorem,0.6
Problems/TestsHOML/ConvBarcanPoss.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EQBoolExt1.p,Vampire-casc,Theorem,0.4
Problems/TestsHOML/EQBoolExt3.p,Vampire-casc,Theorem,0.4
Problems/TestsHOML/EQCong.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EQFuncExt.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EmptyProperty2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EmptyProperty3.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EqPrimLeib.p,Vampire-casc,Timeout,60.0
Problems/TestsHOML/EqRefl.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EqSym.p,Vampire-casc,Theorem,0.4
Problems/TestsHOML/EqTrans.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ExImPossibilist.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ExImPossibilist1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ExImPossibilist2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ExImPossibilist3.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ExImPossibilist4.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Hilbert_A1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Hilbert_A2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Hilbert_MP.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Quant_1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Quant_2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ax4.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ax5.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/axB.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/axD.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/axM.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension1.p,Vampire-casc,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension2.p,Vampire-casc,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension3.p,Vampire-casc,Theorem,0.6
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire-casc,Theorem,0.4
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire-casc,Theorem,0.4
Problems/TestsHOMLinS4/EQCong.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire-casc,Timeout,60.1
Problems/TestsHOMLinS4/EqRefl.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EqSym.p,Vampire-casc,Theorem,0.4
Problems/TestsHOMLinS4/EqTrans.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Quant_1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Quant_2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/ax4.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/axD.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/axM.p,Vampire-casc,Theorem,0.1
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire-casc,Theorem,14.5
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire-casc,Timeout,60.1


==> anc/thf/results-vampire-casc-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Vampire-casc,Unknown,0.4
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Vampire-casc,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOML/BarcanAct.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOML/ExImActualist.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Vampire-casc,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/axB.p,Vampire-casc,Timeout,10.0


==> anc/thf/results-vampire-casc.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Vampire-casc,Timeout,10.1
Problems/EvilDerivable/Monoevilism.p,Vampire-casc,Theorem,1.5
Problems/EvilDerivable/NegOfEvil.p,Vampire-casc,Theorem,1.3
Problems/EvilDerivable/NegP.p,Vampire-casc,Timeout,10.1
Problems/EvilDerivable/NegProps.p,Vampire-casc,Timeout,10.0
Problems/EvilDerivable/NisFilter.p,Vampire-casc,Timeout,10.1
Problems/EvilDerivable/NisUFilter.p,Vampire-casc,Timeout,10.1
Problems/EvilDerivable/PosProps.p,Vampire-casc,Theorem,9.8
Problems/EvilDerivable/T1.p,Vampire-casc,Timeout,10.1
Problems/EvilDerivable/T2.p,Vampire-casc,Timeout,10.0
Problems/EvilDerivable/T3.p,Vampire-casc,Theorem,1.4
Problems/EvilDerivable/T4.p,Vampire-casc,Timeout,10.1
Problems/EvilDerivable/T5.p,Vampire-casc,Timeout,10.0
Problems/EvilDerivable/UniqueEss1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire-casc,Theorem,0.4
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire-casc,Theorem,7.6
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1/Th1.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML1/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML1/Th3.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire-casc,Theorem,4.5
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire-casc,Theorem,0.4
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire-casc,Timeout,10.0
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire-casc,Theorem,4.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire-casc,Theorem,1.7
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire-casc,Theorem,0.4
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire-casc,Theorem,0.8
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire-casc,Theorem,5.3
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire-casc,Theorem,5.4
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire-casc,Theorem,0.4
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire-casc,Timeout,10.0
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1poss/Th1.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML1poss/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML1poss/Th3.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire-casc,Theorem,4.5
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML2/L.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2/MC.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2/Monotheism.p,Vampire-casc,Theorem,0.8
Problems/GoedelVariantHOML2/NegProps.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2/PisFilter.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2/PosTop.p,Vampire-casc,Theorem,7.6
Problems/GoedelVariantHOML2/Th1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML2/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2/Th3.p,Vampire-casc,Timeout,10.2
Problems/GoedelVariantHOML2/Th4.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2/Th5.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire-casc,Theorem,1.4
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire-casc,Theorem,9.8
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire-casc,Theorem,7.1
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire-casc,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire-casc,Theorem,0.5
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire-casc,Theorem,1.1
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire-casc,Theorem,1.8
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML2poss/L.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2poss/MC.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire-casc,Theorem,9.7
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire-casc,Theorem,7.1
Problems/GoedelVariantHOML2poss/Th1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML2poss/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2poss/Th3.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2poss/Th4.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2poss/Th5.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire-casc,Theorem,0.5
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire-casc,Theorem,1.1
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire-casc,Theorem,1.8
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire-casc,Theorem,0.9
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire-casc,Theorem,3.4
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML3/GNonempty.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/L.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/MC.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/Monotheism.p,Vampire-casc,Theorem,0.8
Problems/GoedelVariantHOML3/NegProps.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/PisFilter.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/PosIncl.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/Th1.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/Th3.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/Th4.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3/Th5.p,Vampire-casc,Timeout,10.0
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire-casc,Theorem,1.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire-casc,Theorem,3.4
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire-casc,Timeout,10.2
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire-casc,Theorem,1.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire-casc,Theorem,1.8
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/L.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/MC.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire-casc,Theorem,0.7
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/Th1.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/Th2.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/Th3.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/Th4.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/Th5.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire-casc,Theorem,1.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire-casc,Theorem,4.4
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire-casc,Theorem,1.8
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire-casc,Timeout,10.1
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOML/Coro.p,Vampire-casc,Timeout,10.0
Problems/ScottVariantHOML/MC.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOML/Monotheism.p,Vampire-casc,Theorem,0.8
Problems/ScottVariantHOML/NegProps.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOML/PisFilter.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOML/PisUFilter.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOML/Pos.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOML/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOML/PosProps.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOML/T1.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOML/T2.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOML/T3.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOML/UniqueEss1.p,Vampire-casc,Theorem,0.9
Problems/ScottVariantHOML/UniqueEss3.p,Vampire-casc,Theorem,1.4
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire-casc,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire-casc,Theorem,0.7
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire-casc,Theorem,9.7
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire-casc,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire-casc,Theorem,0.5
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire-casc,Theorem,1.1
Problems/ScottVariantHOMLinK/Coro.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLinK/T1.p,Vampire-casc,Timeout,10.0
Problems/ScottVariantHOMLinK/T2.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLinS4/Coro.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLinS4/T1.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLinS4/T2.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLposs/Coro.p,Vampire-casc,Timeout,10.0
Problems/ScottVariantHOMLposs/MC.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire-casc,Theorem,0.7
Problems/ScottVariantHOMLposs/NegProps.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire-casc,Timeout,10.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLposs/Pos.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire-casc,Theorem,0.5
Problems/ScottVariantHOMLposs/PosProps.p,Vampire-casc,Theorem,9.7
Problems/ScottVariantHOMLposs/T1.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLposs/T2.p,Vampire-casc,Theorem,0.6
Problems/ScottVariantHOMLposs/T3.p,Vampire-casc,Timeout,10.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire-casc,Theorem,0.5
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire-casc,Theorem,1.1
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire-casc,Theorem,0.5
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire-casc,Timeout,10.1
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire-casc,Theorem,0.6
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire-casc,Timeout,10.1
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire-casc,Timeout,10.1
Problems/SurjectiveCantor/noFixpoint.p,Vampire-casc,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Comprehension1.p,Vampire-casc,Theorem,0.4
Problems/TestsHOML/Comprehension2.p,Vampire-casc,Theorem,0.4
Problems/TestsHOML/Comprehension3.p,Vampire-casc,Theorem,0.6
Problems/TestsHOML/ConvBarcanPoss.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EQBoolExt1.p,Vampire-casc,Theorem,0.4
Problems/TestsHOML/EQBoolExt3.p,Vampire-casc,Theorem,0.4
Problems/TestsHOML/EQCong.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EQFuncExt.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EmptyProperty2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EmptyProperty3.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EqPrimLeib.p,Vampire-casc,Timeout,10.1
Problems/TestsHOML/EqRefl.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/EqSym.p,Vampire-casc,Theorem,0.4
Problems/TestsHOML/EqTrans.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ExImPossibilist.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ExImPossibilist1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ExImPossibilist2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ExImPossibilist3.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ExImPossibilist4.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Hilbert_A1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Hilbert_A2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Hilbert_MP.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Quant_1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/Quant_2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ax4.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/ax5.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/axB.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/axD.p,Vampire-casc,Theorem,0.1
Problems/TestsHOML/axM.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension1.p,Vampire-casc,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension2.p,Vampire-casc,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension3.p,Vampire-casc,Theorem,0.6
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire-casc,Theorem,0.4
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire-casc,Theorem,0.4
Problems/TestsHOMLinS4/EQCong.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire-casc,Timeout,10.1
Problems/TestsHOMLinS4/EqRefl.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/EqSym.p,Vampire-casc,Theorem,0.4
Problems/TestsHOMLinS4/EqTrans.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire-casc,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire-casc,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Quant_1.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/Quant_2.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/ax4.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/axD.p,Vampire-casc,Theorem,0.1
Problems/TestsHOMLinS4/axM.p,Vampire-casc,Theorem,0.1
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire-casc,Timeout,10.1
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire-casc,Timeout,10.1


==> anc/thf/results-vampire-hol-60s-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Vampire-hol,Timeout,59.9
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOML/BarcanAct.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/ExImActualist.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Vampire-hol,Timeout,60.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Vampire-hol,Timeout,59.9
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Vampire-hol,Timeout,60.0
Problems-NonTheorems/TestsHOMLinS4/axB.p,Vampire-hol,Timeout,60.1


==> anc/thf/results-vampire-hol-60s.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Vampire-hol,Timeout,60.1
Problems/EvilDerivable/Monoevilism.p,Vampire-hol,Theorem,0.2
Problems/EvilDerivable/NegOfEvil.p,Vampire-hol,Theorem,0.1
Problems/EvilDerivable/NegP.p,Vampire-hol,Theorem,1.2
Problems/EvilDerivable/NegProps.p,Vampire-hol,Theorem,1.5
Problems/EvilDerivable/NisFilter.p,Vampire-hol,Timeout,60.1
Problems/EvilDerivable/NisUFilter.p,Vampire-hol,Timeout,60.0
Problems/EvilDerivable/PosProps.p,Vampire-hol,Theorem,1.7
Problems/EvilDerivable/T1.p,Vampire-hol,Theorem,0.6
Problems/EvilDerivable/T2.p,Vampire-hol,Theorem,1.4
Problems/EvilDerivable/T3.p,Vampire-hol,Theorem,0.4
Problems/EvilDerivable/T4.p,Vampire-hol,Timeout,60.1
Problems/EvilDerivable/T5.p,Vampire-hol,Timeout,60.1
Problems/EvilDerivable/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire-hol,Theorem,33.0
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1/Th2.p,Vampire-hol,Theorem,5.6
Problems/GoedelVariantHOML1/Th3.p,Vampire-hol,Theorem,11.5
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire-hol,Theorem,33.4
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire-hol,Theorem,5.7
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire-hol,Theorem,5.6
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire-hol,Theorem,5.4
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire-hol,Theorem,11.4
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire-hol,Theorem,32.7
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1poss/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1poss/Th2.p,Vampire-hol,Theorem,5.3
Problems/GoedelVariantHOML1poss/Th3.p,Vampire-hol,Theorem,5.3
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2/L.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML2/MC.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2/Monotheism.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2/NegProps.p,Vampire-hol,Theorem,1.5
Problems/GoedelVariantHOML2/PisFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire-hol,Theorem,1.7
Problems/GoedelVariantHOML2/PosTop.p,Vampire-hol,Theorem,1.3
Problems/GoedelVariantHOML2/Th1.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2/Th3.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2/Th4.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2/Th5.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire-hol,Theorem,1.4
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.5
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire-hol,Theorem,0.5
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/L.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/MC.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire-hol,Theorem,1.4
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire-hol,Theorem,0.8
Problems/GoedelVariantHOML2poss/Th1.p,Vampire-hol,Theorem,0.5
Problems/GoedelVariantHOML2poss/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/Th3.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/Th4.p,Vampire-hol,Theorem,12.6
Problems/GoedelVariantHOML2poss/Th5.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire-hol,Theorem,0.5
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3/GNonempty.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/L.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/MC.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/Monotheism.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML3/NegProps.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/PisFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/PosIncl.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire-hol,Theorem,36.6
Problems/GoedelVariantHOML3/Th1.p,Vampire-hol,Theorem,1.8
Problems/GoedelVariantHOML3/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/Th3.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/Th4.p,Vampire-hol,Theorem,12.8
Problems/GoedelVariantHOML3/Th5.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire-hol,Theorem,10.9
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire-hol,Theorem,10.7
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire-hol,Theorem,1.6
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire-hol,Theorem,5.1
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire-hol,Timeout,60.0
Problems/GoedelVariantHOML3poss/L.p,Vampire-hol,Timeout,60.2
Problems/GoedelVariantHOML3poss/MC.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire-hol,Theorem,5.1
Problems/GoedelVariantHOML3poss/Th1.p,Vampire-hol,Theorem,1.5
Problems/GoedelVariantHOML3poss/Th2.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/Th3.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/Th4.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/Th5.p,Vampire-hol,Timeout,60.1
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire-hol,Theorem,4.8
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOML/Coro.p,Vampire-hol,Theorem,1.5
Problems/ScottVariantHOML/MC.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOML/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOML/NegProps.p,Vampire-hol,Theorem,1.6
Problems/ScottVariantHOML/PisFilter.p,Vampire-hol,Timeout,60.1
Problems/ScottVariantHOML/PisUFilter.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOML/Pos.p,Vampire-hol,Theorem,1.1
Problems/ScottVariantHOML/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOML/PosProps.p,Vampire-hol,Theorem,1.5
Problems/ScottVariantHOML/T1.p,Vampire-hol,Theorem,0.5
Problems/ScottVariantHOML/T2.p,Vampire-hol,Theorem,0.2
Problems/ScottVariantHOML/T3.p,Vampire-hol,Timeout,60.1
Problems/ScottVariantHOML/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOML/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire-hol,Theorem,1.8
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.2
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire-hol,Theorem,0.7
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire-hol,Timeout,60.1
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire-hol,Timeout,59.9
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire-hol,Theorem,1.2
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire-hol,Theorem,0.8
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire-hol,Theorem,0.5
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire-hol,Theorem,0.5
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLinK/Coro.p,Vampire-hol,Theorem,1.2
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLinK/T1.p,Vampire-hol,Theorem,0.5
Problems/ScottVariantHOMLinK/T2.p,Vampire-hol,Theorem,0.2
Problems/ScottVariantHOMLinS4/Coro.p,Vampire-hol,Theorem,1.4
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLinS4/T1.p,Vampire-hol,Theorem,0.6
Problems/ScottVariantHOMLinS4/T2.p,Vampire-hol,Theorem,0.2
Problems/ScottVariantHOMLposs/Coro.p,Vampire-hol,Theorem,1.8
Problems/ScottVariantHOMLposs/MC.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLposs/NegProps.p,Vampire-hol,Theorem,0.8
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire-hol,Timeout,60.1
Problems/ScottVariantHOMLposs/Pos.p,Vampire-hol,Theorem,1.4
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLposs/PosProps.p,Vampire-hol,Theorem,0.7
Problems/ScottVariantHOMLposs/T1.p,Vampire-hol,Theorem,0.5
Problems/ScottVariantHOMLposs/T2.p,Vampire-hol,Theorem,0.2
Problems/ScottVariantHOMLposs/T3.p,Vampire-hol,Timeout,60.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire-hol,Theorem,0.9
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire-hol,Theorem,1.7
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire-hol,Theorem,0.5
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire-hol,Theorem,0.6
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire-hol,Theorem,0.6
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire-hol,Theorem,0.6
Problems/SurjectiveCantor/noFixpoint.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/Comprehension1.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/Comprehension2.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/Comprehension3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/ConvBarcanPoss.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EQBoolExt1.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EQBoolExt3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EQCong.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EmptyProperty2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Vampire-hol,Theorem,3.0
Problems/TestsHOML/EqRefl.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EqSym.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/ExImPossibilist3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/Quant_1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ax4.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/ax5.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/axB.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/axD.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/axM.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension1.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension2.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EQCong.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire-hol,Theorem,2.8
Problems/TestsHOMLinS4/EqRefl.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EqTrans.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/Quant_1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/axD.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/axM.p,Vampire-hol,Theorem,0.1
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire-hol,Theorem,0.5
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire-hol,Theorem,12.8


==> anc/thf/results-vampire-hol-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOML/BarcanAct.p,Vampire-hol,Timeout,9.9
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOML/ExImActualist.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Vampire-hol,Timeout,10.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Vampire-hol,Timeout,10.1
Problems-NonTheorems/TestsHOMLinS4/axB.p,Vampire-hol,Timeout,10.0


==> anc/thf/results-vampire-hol.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Vampire-hol,Timeout,10.1
Problems/EvilDerivable/Monoevilism.p,Vampire-hol,Theorem,0.1
Problems/EvilDerivable/NegOfEvil.p,Vampire-hol,Theorem,0.1
Problems/EvilDerivable/NegP.p,Vampire-hol,Theorem,1.2
Problems/EvilDerivable/NegProps.p,Vampire-hol,Theorem,1.5
Problems/EvilDerivable/NisFilter.p,Vampire-hol,Timeout,10.1
Problems/EvilDerivable/NisUFilter.p,Vampire-hol,Timeout,10.1
Problems/EvilDerivable/PosProps.p,Vampire-hol,Theorem,1.6
Problems/EvilDerivable/T1.p,Vampire-hol,Theorem,0.6
Problems/EvilDerivable/T2.p,Vampire-hol,Theorem,1.3
Problems/EvilDerivable/T3.p,Vampire-hol,Theorem,0.2
Problems/EvilDerivable/T4.p,Vampire-hol,Timeout,10.1
Problems/EvilDerivable/T5.p,Vampire-hol,Timeout,10.1
Problems/EvilDerivable/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1/Th2.p,Vampire-hol,Theorem,5.5
Problems/GoedelVariantHOML1/Th3.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire-hol,Theorem,5.6
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire-hol,Theorem,5.5
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire-hol,Theorem,5.6
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire-hol,Theorem,4.8
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML1poss/Th1.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML1poss/Th2.p,Vampire-hol,Theorem,5.1
Problems/GoedelVariantHOML1poss/Th3.p,Vampire-hol,Theorem,5.1
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2/L.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2/MC.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2/Monotheism.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2/NegProps.p,Vampire-hol,Theorem,1.6
Problems/GoedelVariantHOML2/PisFilter.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire-hol,Theorem,1.7
Problems/GoedelVariantHOML2/PosTop.p,Vampire-hol,Theorem,1.3
Problems/GoedelVariantHOML2/Th1.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2/Th2.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2/Th3.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2/Th4.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2/Th5.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire-hol,Theorem,1.2
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire-hol,Theorem,0.8
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.5
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/L.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2poss/MC.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire-hol,Theorem,0.8
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire-hol,Timeout,10.2
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire-hol,Theorem,1.3
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire-hol,Theorem,0.7
Problems/GoedelVariantHOML2poss/Th1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/Th2.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th3.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML2poss/Th4.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2poss/Th5.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire-hol,Theorem,0.6
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3/GNonempty.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/L.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3/MC.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/Monotheism.p,Vampire-hol,Theorem,0.2
Problems/GoedelVariantHOML3/NegProps.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/PisFilter.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/PosIncl.p,Vampire-hol,Timeout,9.9
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/Th1.p,Vampire-hol,Theorem,1.6
Problems/GoedelVariantHOML3/Th2.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/Th3.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/Th4.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3/Th5.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire-hol,Theorem,1.5
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,1.0
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire-hol,Theorem,5.1
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/L.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/MC.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire-hol,Theorem,5.1
Problems/GoedelVariantHOML3poss/Th1.p,Vampire-hol,Theorem,1.5
Problems/GoedelVariantHOML3poss/Th2.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3poss/Th3.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th4.p,Vampire-hol,Timeout,10.0
Problems/GoedelVariantHOML3poss/Th5.p,Vampire-hol,Timeout,10.1
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire-hol,Theorem,0.9
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire-hol,Theorem,0.3
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire-hol,Theorem,0.4
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire-hol,Theorem,4.6
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOML/Coro.p,Vampire-hol,Theorem,1.4
Problems/ScottVariantHOML/MC.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOML/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOML/NegProps.p,Vampire-hol,Theorem,1.5
Problems/ScottVariantHOML/PisFilter.p,Vampire-hol,Timeout,10.1
Problems/ScottVariantHOML/PisUFilter.p,Vampire-hol,Timeout,10.1
Problems/ScottVariantHOML/Pos.p,Vampire-hol,Theorem,1.3
Problems/ScottVariantHOML/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOML/PosProps.p,Vampire-hol,Theorem,1.5
Problems/ScottVariantHOML/T1.p,Vampire-hol,Theorem,0.6
Problems/ScottVariantHOML/T2.p,Vampire-hol,Theorem,0.2
Problems/ScottVariantHOML/T3.p,Vampire-hol,Timeout,10.1
Problems/ScottVariantHOML/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOML/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire-hol,Theorem,1.8
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire-hol,Theorem,0.8
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire-hol,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire-hol,Timeout,9.9
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire-hol,Theorem,1.4
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire-hol,Theorem,0.7
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire-hol,Theorem,0.5
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire-hol,Timeout,10.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLinK/Coro.p,Vampire-hol,Theorem,1.4
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLinK/T1.p,Vampire-hol,Theorem,0.4
Problems/ScottVariantHOMLinK/T2.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLinS4/Coro.p,Vampire-hol,Theorem,1.5
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLinS4/T1.p,Vampire-hol,Theorem,0.5
Problems/ScottVariantHOMLinS4/T2.p,Vampire-hol,Theorem,0.2
Problems/ScottVariantHOMLposs/Coro.p,Vampire-hol,Theorem,1.8
Problems/ScottVariantHOMLposs/MC.p,Vampire-hol,Timeout,10.1
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLposs/NegProps.p,Vampire-hol,Theorem,0.8
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOMLposs/Pos.p,Vampire-hol,Theorem,1.2
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLposs/PosProps.p,Vampire-hol,Theorem,0.7
Problems/ScottVariantHOMLposs/T1.p,Vampire-hol,Theorem,0.5
Problems/ScottVariantHOMLposs/T2.p,Vampire-hol,Theorem,0.2
Problems/ScottVariantHOMLposs/T3.p,Vampire-hol,Timeout,10.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire-hol,Theorem,1.7
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire-hol,Theorem,0.1
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire-hol,Theorem,0.5
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire-hol,Theorem,0.2
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire-hol,Theorem,0.6
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire-hol,Theorem,0.6
Problems/SurjectiveCantor/noFixpoint.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/Comprehension1.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/Comprehension2.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/Comprehension3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/ConvBarcanPoss.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EQBoolExt1.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EQBoolExt3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EQCong.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EQFuncExt.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EmptyProperty2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Vampire-hol,Theorem,3.3
Problems/TestsHOML/EqRefl.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/EqSym.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/Hilbert_A1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/Hilbert_MP.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire-hol,Theorem,0.0
Problems/TestsHOML/ax4.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/ax5.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/axB.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/axD.p,Vampire-hol,Theorem,0.1
Problems/TestsHOML/axM.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension1.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension2.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EQCong.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire-hol,Theorem,4.3
Problems/TestsHOMLinS4/EqRefl.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/EqSym.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire-hol,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/axD.p,Vampire-hol,Theorem,0.1
Problems/TestsHOMLinS4/axM.p,Vampire-hol,Theorem,0.1
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire-hol,Theorem,0.5
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire-hol,Timeout,10.0


==> anc/thf/results-zipperposition-60s-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Zipperposition,ResourceOut,59.8
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Zipperposition-portfolio,GaveUp,29.0
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Zipperposition,ResourceOut,59.8
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Zipperposition-portfolio,GaveUp,28.9
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Zipperposition,ResourceOut,60.0
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Zipperposition-portfolio,GaveUp,29.1
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Zipperposition,ResourceOut,60.0
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Zipperposition-portfolio,GaveUp,29.0
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Zipperposition,ResourceOut,59.9
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Zipperposition-portfolio,GaveUp,29.1
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Zipperposition,ResourceOut,59.8
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Zipperposition-portfolio,GaveUp,29.1
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Zipperposition,ResourceOut,60.0
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Zipperposition-portfolio,GaveUp,28.9
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Zipperposition,ResourceOut,60.0
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Zipperposition-portfolio,GaveUp,29.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,59.8
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Zipperposition-portfolio,GaveUp,29.4
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Zipperposition,ResourceOut,60.0
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Zipperposition-portfolio,GaveUp,29.0
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Zipperposition,ResourceOut,59.8
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Zipperposition-portfolio,GaveUp,28.9
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Zipperposition,ResourceOut,59.9
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Zipperposition-portfolio,GaveUp,29.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Zipperposition,ResourceOut,60.0
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Zipperposition-portfolio,GaveUp,29.0
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Zipperposition,ResourceOut,59.9
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Zipperposition-portfolio,GaveUp,29.0
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Zipperposition,ResourceOut,59.8
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Zipperposition-portfolio,GaveUp,29.1
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Zipperposition,ResourceOut,59.8
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Zipperposition-portfolio,GaveUp,28.9
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Zipperposition,ResourceOut,59.8
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Zipperposition-portfolio,GaveUp,29.0
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Zipperposition,ResourceOut,60.0
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Zipperposition-portfolio,GaveUp,29.1
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Zipperposition,ResourceOut,59.8
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Zipperposition-portfolio,GaveUp,29.2
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Zipperposition,ResourceOut,59.9
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Zipperposition-portfolio,GaveUp,29.3
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Zipperposition,ResourceOut,60.0
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Zipperposition-portfolio,GaveUp,29.2
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Zipperposition,ResourceOut,60.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Zipperposition-portfolio,GaveUp,29.2
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Zipperposition,ResourceOut,59.8
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Zipperposition-portfolio,GaveUp,29.1
Problems-NonTheorems/TestsHOML/BarcanAct.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/BarcanAct.p,Zipperposition-portfolio,GaveUp,11.6
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Zipperposition-portfolio,GaveUp,11.5
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Zipperposition-portfolio,GaveUp,11.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Zipperposition-portfolio,GaveUp,11.2
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Zipperposition-portfolio,GaveUp,11.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Zipperposition-portfolio,GaveUp,11.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Zipperposition-portfolio,GaveUp,11.2
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Zipperposition-portfolio,GaveUp,11.2
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Zipperposition-portfolio,GaveUp,11.2
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Zipperposition-portfolio,GaveUp,11.5
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Zipperposition-portfolio,GaveUp,11.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Zipperposition-portfolio,GaveUp,11.0
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Zipperposition-portfolio,GaveUp,11.3
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Zipperposition-portfolio,GaveUp,11.2
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Zipperposition-portfolio,GaveUp,11.2
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Zipperposition-portfolio,GaveUp,11.2
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Zipperposition-portfolio,GaveUp,11.2
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Zipperposition-portfolio,GaveUp,11.2
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Zipperposition-portfolio,GaveUp,11.2
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Zipperposition-portfolio,GaveUp,11.3
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Zipperposition-portfolio,GaveUp,11.2
Problems-NonTheorems/TestsHOMLinS4/axB.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/axB.p,Zipperposition-portfolio,GaveUp,11.0


==> anc/thf/results-zipperposition-60s.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Zipperposition,ResourceOut,59.9
Problems/EvilDerivable/MC.p,Zipperposition-portfolio,GaveUp,29.2
Problems/EvilDerivable/Monoevilism.p,Zipperposition,ResourceOut,59.8
Problems/EvilDerivable/Monoevilism.p,Zipperposition-portfolio,Theorem,8.3
Problems/EvilDerivable/NegOfEvil.p,Zipperposition,Theorem,35.9
Problems/EvilDerivable/NegOfEvil.p,Zipperposition-portfolio,Theorem,8.2
Problems/EvilDerivable/NegP.p,Zipperposition,ResourceOut,59.8
Problems/EvilDerivable/NegP.p,Zipperposition-portfolio,GaveUp,29.1
Problems/EvilDerivable/NegProps.p,Zipperposition,ResourceOut,59.9
Problems/EvilDerivable/NegProps.p,Zipperposition-portfolio,Theorem,0.9
Problems/EvilDerivable/NisFilter.p,Zipperposition,ResourceOut,60.0
Problems/EvilDerivable/NisFilter.p,Zipperposition-portfolio,GaveUp,29.2
Problems/EvilDerivable/NisUFilter.p,Zipperposition,ResourceOut,59.9
Problems/EvilDerivable/NisUFilter.p,Zipperposition-portfolio,GaveUp,28.9
Problems/EvilDerivable/PosProps.p,Zipperposition,ResourceOut,60.0
Problems/EvilDerivable/PosProps.p,Zipperposition-portfolio,Theorem,0.6
Problems/EvilDerivable/T1.p,Zipperposition,ResourceOut,60.0
Problems/EvilDerivable/T1.p,Zipperposition-portfolio,Theorem,19.1
Problems/EvilDerivable/T2.p,Zipperposition,ResourceOut,59.8
Problems/EvilDerivable/T2.p,Zipperposition-portfolio,Theorem,19.4
Problems/EvilDerivable/T3.p,Zipperposition,ResourceOut,60.0
Problems/EvilDerivable/T3.p,Zipperposition-portfolio,Theorem,9.1
Problems/EvilDerivable/T4.p,Zipperposition,ResourceOut,59.8
Problems/EvilDerivable/T4.p,Zipperposition-portfolio,GaveUp,29.3
Problems/EvilDerivable/T5.p,Zipperposition,ResourceOut,59.8
Problems/EvilDerivable/T5.p,Zipperposition-portfolio,GaveUp,29.0
Problems/EvilDerivable/UniqueEss1.p,Zipperposition,ResourceOut,59.9
Problems/EvilDerivable/UniqueEss1.p,Zipperposition-portfolio,Theorem,1.8
Problems/GoedelVariantHOML1/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML1/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1/Inconsistency.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1/Inconsistency.p,Zipperposition-portfolio,GaveUp,28.3
Problems/GoedelVariantHOML1/PosOfGod.p,Zipperposition,Theorem,4.1
Problems/GoedelVariantHOML1/PosOfGod.p,Zipperposition-portfolio,Theorem,8.3
Problems/GoedelVariantHOML1/Th1.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML1/Th1.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML1/Th2.p,Zipperposition,Theorem,7.8
Problems/GoedelVariantHOML1/Th2.p,Zipperposition-portfolio,Theorem,9.1
Problems/GoedelVariantHOML1/Th3.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1/Th3.p,Zipperposition-portfolio,Theorem,9.6
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Zipperposition-portfolio,GaveUp,28.5
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Zipperposition,Theorem,4.0
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,8.1
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Zipperposition,Theorem,7.5
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Zipperposition-portfolio,Theorem,8.9
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Zipperposition-portfolio,Theorem,9.5
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.1
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Zipperposition,Theorem,3.9
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML1inS4/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1inS4/Th1.p,Zipperposition-portfolio,Theorem,7.7
Problems/GoedelVariantHOML1inS4/Th2.p,Zipperposition,Theorem,6.0
Problems/GoedelVariantHOML1inS4/Th2.p,Zipperposition-portfolio,Theorem,9.1
Problems/GoedelVariantHOML1inS4/Th3.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML1inS4/Th3.p,Zipperposition-portfolio,Theorem,10.7
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.4
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1poss/Inconsistency.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML1poss/Inconsistency.p,Zipperposition-portfolio,Theorem,1.1
Problems/GoedelVariantHOML1poss/PosOfGod.p,Zipperposition,Theorem,3.7
Problems/GoedelVariantHOML1poss/PosOfGod.p,Zipperposition-portfolio,Theorem,2.8
Problems/GoedelVariantHOML1poss/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1poss/Th1.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML1poss/Th2.p,Zipperposition,Theorem,7.1
Problems/GoedelVariantHOML1poss/Th2.p,Zipperposition-portfolio,Theorem,8.4
Problems/GoedelVariantHOML1poss/Th3.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML1poss/Th3.p,Zipperposition-portfolio,Theorem,8.8
Problems/GoedelVariantHOML2/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML2/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML2/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2/L.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2/L.p,Zipperposition-portfolio,GaveUp,25.8
Problems/GoedelVariantHOML2/MC.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2/MC.p,Zipperposition-portfolio,GaveUp,26.4
Problems/GoedelVariantHOML2/Monotheism.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/Monotheism.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML2/NegProps.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2/NegProps.p,Zipperposition-portfolio,Theorem,1.3
Problems/GoedelVariantHOML2/PisFilter.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2/PisFilter.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML2/PisUFilter.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/PisUFilter.p,Zipperposition-portfolio,GaveUp,26.4
Problems/GoedelVariantHOML2/PosOfGod.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2/PosOfGod.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML2/PosProps_prime.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/PosProps_prime.p,Zipperposition-portfolio,Theorem,0.9
Problems/GoedelVariantHOML2/PosTop.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/PosTop.p,Zipperposition-portfolio,Theorem,1.0
Problems/GoedelVariantHOML2/Th1.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2/Th1.p,Zipperposition-portfolio,Theorem,8.3
Problems/GoedelVariantHOML2/Th2.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/Th2.p,Zipperposition-portfolio,GaveUp,29.3
Problems/GoedelVariantHOML2/Th3.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/Th3.p,Zipperposition-portfolio,GaveUp,29.2
Problems/GoedelVariantHOML2/Th4.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/Th4.p,Zipperposition-portfolio,Theorem,17.7
Problems/GoedelVariantHOML2/Th5.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/Th5.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML2/UniqueEss1.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2/UniqueEss1.p,Zipperposition-portfolio,Theorem,3.6
Problems/GoedelVariantHOML2/UniqueEss3.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2/UniqueEss3.p,Zipperposition-portfolio,Theorem,5.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2AndersonQuant/L.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2AndersonQuant/L.p,Zipperposition-portfolio,GaveUp,25.6
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Zipperposition-portfolio,Theorem,1.6
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Zipperposition-portfolio,GaveUp,26.5
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,8.3
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Zipperposition-portfolio,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Zipperposition-portfolio,Theorem,0.9
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Zipperposition-portfolio,Theorem,8.4
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Zipperposition-portfolio,GaveUp,29.2
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Zipperposition-portfolio,GaveUp,29.3
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Zipperposition-portfolio,GaveUp,26.4
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Zipperposition-portfolio,GaveUp,26.1
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Zipperposition-portfolio,Theorem,2.8
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Zipperposition-portfolio,Theorem,5.9
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.4
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML2inS4/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2inS4/Th1.p,Zipperposition-portfolio,Theorem,8.3
Problems/GoedelVariantHOML2inS4/Th2.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2inS4/Th2.p,Zipperposition-portfolio,GaveUp,29.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2poss/L.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2poss/L.p,Zipperposition-portfolio,GaveUp,25.5
Problems/GoedelVariantHOML2poss/MC.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2poss/MC.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML2poss/Monotheism.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2poss/Monotheism.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML2poss/NegProps.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2poss/NegProps.p,Zipperposition-portfolio,Theorem,1.6
Problems/GoedelVariantHOML2poss/PisFilterP.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2poss/PisFilterP.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Zipperposition-portfolio,GaveUp,26.2
Problems/GoedelVariantHOML2poss/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Zipperposition-portfolio,Theorem,8.3
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML2poss/PosTop.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2poss/PosTop.p,Zipperposition-portfolio,Theorem,1.0
Problems/GoedelVariantHOML2poss/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2poss/Th1.p,Zipperposition-portfolio,Theorem,8.4
Problems/GoedelVariantHOML2poss/Th2.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2poss/Th2.p,Zipperposition-portfolio,GaveUp,29.3
Problems/GoedelVariantHOML2poss/Th3.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2poss/Th3.p,Zipperposition-portfolio,GaveUp,29.0
Problems/GoedelVariantHOML2poss/Th4.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2poss/Th4.p,Zipperposition-portfolio,GaveUp,26.4
Problems/GoedelVariantHOML2poss/Th5.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML2poss/Th5.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Zipperposition-portfolio,Theorem,2.9
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Zipperposition-portfolio,Theorem,5.5
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.2
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML2possInS4/Th1.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML2possInS4/Th1.p,Zipperposition-portfolio,Theorem,8.4
Problems/GoedelVariantHOML2possInS4/Th2.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML2possInS4/Th2.p,Zipperposition-portfolio,GaveUp,29.1
Problems/GoedelVariantHOML3/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML3/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML3/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML3/GNonempty.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3/GNonempty.p,Zipperposition-portfolio,GaveUp,25.6
Problems/GoedelVariantHOML3/L.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3/L.p,Zipperposition-portfolio,GaveUp,25.7
Problems/GoedelVariantHOML3/MC.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3/MC.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML3/Monotheism.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3/Monotheism.p,Zipperposition-portfolio,Theorem,8.3
Problems/GoedelVariantHOML3/NegProps.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3/NegProps.p,Zipperposition-portfolio,Theorem,9.6
Problems/GoedelVariantHOML3/PisFilter.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3/PisFilter.p,Zipperposition-portfolio,GaveUp,26.2
Problems/GoedelVariantHOML3/PisUFilter.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3/PisUFilter.p,Zipperposition-portfolio,GaveUp,26.4
Problems/GoedelVariantHOML3/PosIncl.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3/PosIncl.p,Zipperposition-portfolio,GaveUp,25.5
Problems/GoedelVariantHOML3/PosOfGod.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3/PosOfGod.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML3/PosProps_prime.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3/PosProps_prime.p,Zipperposition-portfolio,Theorem,9.2
Problems/GoedelVariantHOML3/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3/Th1.p,Zipperposition-portfolio,Theorem,8.9
Problems/GoedelVariantHOML3/Th2.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3/Th2.p,Zipperposition-portfolio,GaveUp,29.0
Problems/GoedelVariantHOML3/Th3.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3/Th3.p,Zipperposition-portfolio,GaveUp,29.1
Problems/GoedelVariantHOML3/Th4.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3/Th4.p,Zipperposition-portfolio,GaveUp,26.4
Problems/GoedelVariantHOML3/Th5.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3/Th5.p,Zipperposition-portfolio,GaveUp,26.4
Problems/GoedelVariantHOML3/UniqueEss3.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3/UniqueEss3.p,Zipperposition-portfolio,Theorem,7.8
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Zipperposition-portfolio,GaveUp,25.7
Problems/GoedelVariantHOML3AndersonQuant/L.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,Zipperposition-portfolio,GaveUp,25.5
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Zipperposition-portfolio,Theorem,8.3
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Zipperposition-portfolio,Theorem,9.4
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Zipperposition-portfolio,GaveUp,26.5
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Zipperposition-portfolio,GaveUp,26.2
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Zipperposition-portfolio,Theorem,9.3
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Zipperposition-portfolio,Theorem,9.0
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Zipperposition-portfolio,GaveUp,29.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Zipperposition-portfolio,GaveUp,29.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Zipperposition-portfolio,GaveUp,26.4
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Zipperposition-portfolio,GaveUp,26.6
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Zipperposition-portfolio,Theorem,7.2
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.8
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.7
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Zipperposition-portfolio,Theorem,8.4
Problems/GoedelVariantHOML3inS4/Th1.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3inS4/Th1.p,Zipperposition-portfolio,Theorem,8.4
Problems/GoedelVariantHOML3inS4/Th2.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3inS4/Th2.p,Zipperposition-portfolio,GaveUp,29.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML3poss/GNonempty.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/GNonempty.p,Zipperposition-portfolio,GaveUp,25.6
Problems/GoedelVariantHOML3poss/L.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/L.p,Zipperposition-portfolio,GaveUp,25.8
Problems/GoedelVariantHOML3poss/MC.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3poss/MC.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML3poss/Monotheism.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/Monotheism.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML3poss/NegProps.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/NegProps.p,Zipperposition-portfolio,Theorem,9.3
Problems/GoedelVariantHOML3poss/PisFilterP.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,Zipperposition-portfolio,GaveUp,26.3
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Zipperposition-portfolio,GaveUp,26.5
Problems/GoedelVariantHOML3poss/PosIncl.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Zipperposition-portfolio,GaveUp,26.2
Problems/GoedelVariantHOML3poss/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Zipperposition-portfolio,Theorem,8.2
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Zipperposition-portfolio,Theorem,9.0
Problems/GoedelVariantHOML3poss/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/Th1.p,Zipperposition-portfolio,Theorem,9.6
Problems/GoedelVariantHOML3poss/Th2.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3poss/Th2.p,Zipperposition-portfolio,GaveUp,29.3
Problems/GoedelVariantHOML3poss/Th3.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/Th3.p,Zipperposition-portfolio,GaveUp,28.9
Problems/GoedelVariantHOML3poss/Th4.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3poss/Th4.p,Zipperposition-portfolio,Theorem,20.2
Problems/GoedelVariantHOML3poss/Th5.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3poss/Th5.p,Zipperposition-portfolio,GaveUp,26.2
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Zipperposition,ResourceOut,59.9
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Zipperposition-portfolio,Theorem,7.9
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.4
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Zipperposition-portfolio,Theorem,8.4
Problems/GoedelVariantHOML3possInS4/Th1.p,Zipperposition,ResourceOut,60.0
Problems/GoedelVariantHOML3possInS4/Th1.p,Zipperposition-portfolio,Theorem,8.4
Problems/GoedelVariantHOML3possInS4/Th2.p,Zipperposition,ResourceOut,59.8
Problems/GoedelVariantHOML3possInS4/Th2.p,Zipperposition-portfolio,GaveUp,29.3
Problems/ScottVariantHOML/Coro.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOML/Coro.p,Zipperposition-portfolio,Theorem,18.8
Problems/ScottVariantHOML/MC.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/MC.p,Zipperposition-portfolio,GaveUp,29.1
Problems/ScottVariantHOML/Monotheism.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/Monotheism.p,Zipperposition-portfolio,Theorem,8.2
Problems/ScottVariantHOML/NegProps.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOML/NegProps.p,Zipperposition-portfolio,Theorem,0.6
Problems/ScottVariantHOML/PisFilter.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/PisFilter.p,Zipperposition-portfolio,GaveUp,29.5
Problems/ScottVariantHOML/PisUFilter.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/PisUFilter.p,Zipperposition-portfolio,GaveUp,29.2
Problems/ScottVariantHOML/Pos.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/Pos.p,Zipperposition-portfolio,Theorem,17.1
Problems/ScottVariantHOML/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOML/PosOfGod.p,Zipperposition-portfolio,Theorem,8.1
Problems/ScottVariantHOML/PosProps.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOML/PosProps.p,Zipperposition-portfolio,Theorem,0.7
Problems/ScottVariantHOML/T1.p,Zipperposition,Theorem,40.2
Problems/ScottVariantHOML/T1.p,Zipperposition-portfolio,Theorem,11.9
Problems/ScottVariantHOML/T2.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOML/T2.p,Zipperposition-portfolio,Theorem,8.3
Problems/ScottVariantHOML/T3.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOML/T3.p,Zipperposition-portfolio,GaveUp,29.0
Problems/ScottVariantHOML/UniqueEss1.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOML/UniqueEss1.p,Zipperposition-portfolio,Theorem,1.8
Problems/ScottVariantHOML/UniqueEss3.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOML/UniqueEss3.p,Zipperposition-portfolio,Theorem,8.4
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Zipperposition-portfolio,Theorem,5.4
Problems/ScottVariantHOMLAndersonQuant/MC.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLAndersonQuant/MC.p,Zipperposition-portfolio,GaveUp,29.1
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Zipperposition-portfolio,Theorem,8.2
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Zipperposition-portfolio,Theorem,0.7
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Zipperposition-portfolio,GaveUp,28.9
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Zipperposition-portfolio,GaveUp,29.2
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Zipperposition-portfolio,Theorem,17.2
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,8.2
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Zipperposition-portfolio,Theorem,0.6
Problems/ScottVariantHOMLAndersonQuant/T1.p,Zipperposition,Theorem,38.0
Problems/ScottVariantHOMLAndersonQuant/T1.p,Zipperposition-portfolio,Theorem,6.8
Problems/ScottVariantHOMLAndersonQuant/T2.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLAndersonQuant/T2.p,Zipperposition-portfolio,Theorem,8.3
Problems/ScottVariantHOMLAndersonQuant/T3.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLAndersonQuant/T3.p,Zipperposition-portfolio,GaveUp,29.2
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Zipperposition-portfolio,Theorem,1.6
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Zipperposition-portfolio,Theorem,4.8
Problems/ScottVariantHOMLinK/Coro.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLinK/Coro.p,Zipperposition-portfolio,Theorem,15.8
Problems/ScottVariantHOMLinK/PosOfGod.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLinK/PosOfGod.p,Zipperposition-portfolio,Theorem,8.2
Problems/ScottVariantHOMLinK/T1.p,Zipperposition,Theorem,47.6
Problems/ScottVariantHOMLinK/T1.p,Zipperposition-portfolio,Theorem,9.2
Problems/ScottVariantHOMLinK/T2.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLinK/T2.p,Zipperposition-portfolio,Theorem,8.3
Problems/ScottVariantHOMLinS4/Coro.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLinS4/Coro.p,Zipperposition-portfolio,Theorem,18.7
Problems/ScottVariantHOMLinS4/PosOfGod.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,Zipperposition-portfolio,Theorem,8.1
Problems/ScottVariantHOMLinS4/T1.p,Zipperposition,Theorem,42.6
Problems/ScottVariantHOMLinS4/T1.p,Zipperposition-portfolio,Theorem,8.8
Problems/ScottVariantHOMLinS4/T2.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLinS4/T2.p,Zipperposition-portfolio,Theorem,8.3
Problems/ScottVariantHOMLposs/Coro.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLposs/Coro.p,Zipperposition-portfolio,Theorem,18.7
Problems/ScottVariantHOMLposs/MC.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLposs/MC.p,Zipperposition-portfolio,GaveUp,29.1
Problems/ScottVariantHOMLposs/Monotheism.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLposs/Monotheism.p,Zipperposition-portfolio,Theorem,8.3
Problems/ScottVariantHOMLposs/NegProps.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLposs/NegProps.p,Zipperposition-portfolio,Theorem,0.5
Problems/ScottVariantHOMLposs/PisFilterP.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLposs/PisFilterP.p,Zipperposition-portfolio,GaveUp,29.2
Problems/ScottVariantHOMLposs/PisUFilterP.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,Zipperposition-portfolio,GaveUp,29.1
Problems/ScottVariantHOMLposs/Pos.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLposs/Pos.p,Zipperposition-portfolio,Theorem,17.2
Problems/ScottVariantHOMLposs/PosOfGod.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLposs/PosOfGod.p,Zipperposition-portfolio,Theorem,8.2
Problems/ScottVariantHOMLposs/PosProps.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLposs/PosProps.p,Zipperposition-portfolio,Theorem,0.5
Problems/ScottVariantHOMLposs/T1.p,Zipperposition,Theorem,38.5
Problems/ScottVariantHOMLposs/T1.p,Zipperposition-portfolio,Theorem,8.3
Problems/ScottVariantHOMLposs/T2.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLposs/T2.p,Zipperposition-portfolio,Theorem,8.3
Problems/ScottVariantHOMLposs/T3.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLposs/T3.p,Zipperposition-portfolio,GaveUp,29.5
Problems/ScottVariantHOMLposs/UniqueEss1.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,Zipperposition-portfolio,Theorem,1.5
Problems/ScottVariantHOMLposs/UniqueEss3.p,Zipperposition,ResourceOut,60.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Zipperposition-portfolio,Theorem,8.5
Problems/ScottVariantHOMLpossInS4/Coro.p,Zipperposition,ResourceOut,59.8
Problems/ScottVariantHOMLpossInS4/Coro.p,Zipperposition-portfolio,Theorem,18.6
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Zipperposition-portfolio,Theorem,8.1
Problems/ScottVariantHOMLpossInS4/T1.p,Zipperposition,Theorem,49.7
Problems/ScottVariantHOMLpossInS4/T1.p,Zipperposition-portfolio,Theorem,0.5
Problems/ScottVariantHOMLpossInS4/T2.p,Zipperposition,ResourceOut,59.9
Problems/ScottVariantHOMLpossInS4/T2.p,Zipperposition-portfolio,Theorem,8.3
Problems/SurjectiveCantor/SurjectiveCantor.p,Zipperposition,ResourceOut,60.0
Problems/SurjectiveCantor/SurjectiveCantor.p,Zipperposition-portfolio,GaveUp,23.6
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Zipperposition,ResourceOut,60.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Zipperposition-portfolio,GaveUp,23.7
Problems/SurjectiveCantor/noFixpoint.p,Zipperposition,Theorem,0.0
Problems/SurjectiveCantor/noFixpoint.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/BarcanPoss.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Comprehension1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Comprehension2.p,Zipperposition,Theorem,0.2
Problems/TestsHOML/Comprehension2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Comprehension3.p,Zipperposition,Theorem,0.5
Problems/TestsHOML/Comprehension3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ConvBarcanPoss.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EQBoolExt1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EQBoolExt3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EQCong.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQCong.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EQFuncExt.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EmptyProperty2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EmptyProperty3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Zipperposition,GaveUp,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EqPrimLeib.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EqRefl.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqRefl.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EqSym.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqSym.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EqTrans.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist4.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Hilbert_A1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Hilbert_A2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Hilbert_MP.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Quant_1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Quant_2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ax4.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/ax4.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ax5.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ax5.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/axB.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/axB.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/axD.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/axD.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/axM.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/axM.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/BarcanPoss.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Comprehension1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Comprehension2.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Comprehension3.p,Zipperposition,Theorem,0.3
Problems/TestsHOMLinS4/Comprehension3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EQBoolExt1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EQBoolExt3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EQCong.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EQFuncExt.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EmptyProperty2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EmptyProperty3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Zipperposition,GaveUp,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EqPrimLeib.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EqRefl.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EqSym.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EqTrans.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist4.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Hilbert_A1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Hilbert_A2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Hilbert_MP.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Quant_1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Quant_2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ax4.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/axD.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/axM.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Zipperposition-portfolio,Theorem,0.3
Problems/ThereIsNoEvil1/NecNoEvil.p,Zipperposition,Theorem,46.4
Problems/ThereIsNoEvil1/NecNoEvil.p,Zipperposition-portfolio,Theorem,3.7
Problems/ThereIsNoEvil2/NecNoEvil.p,Zipperposition,ResourceOut,60.0
Problems/ThereIsNoEvil2/NecNoEvil.p,Zipperposition-portfolio,GaveUp,29.1


==> anc/thf/results-zipperposition-nt.csv <==
problem,prover,szs,seconds
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/EvilDerivable/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/GoedelVariantHOML2/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML2AndersonQuant/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Zipperposition,ResourceOut,10.0
Problems-NonTheorems/GoedelVariantHOML2inS4/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML2poss/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML2possInS4/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss1.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss1.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3AndersonQuant/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3inS4/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss1.p,Zipperposition-portfolio,Timeout,10.2
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Zipperposition,ResourceOut,9.9
Problems-NonTheorems/GoedelVariantHOML3poss/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Zipperposition,ResourceOut,10.0
Problems-NonTheorems/GoedelVariantHOML3possInS4/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/ScottVariantHOML/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/ScottVariantHOMLAndersonQuant/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/ScottVariantHOMLinK/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Zipperposition,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOMLinK/T3.p,Zipperposition-portfolio,Timeout,10.2
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/ScottVariantHOMLinS4/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/ScottVariantHOMLinS4/T3.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Zipperposition,ResourceOut,9.8
Problems-NonTheorems/ScottVariantHOMLposs/UniqueEss2.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Zipperposition,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/MC.p,Zipperposition-portfolio,Timeout,10.2
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Zipperposition,ResourceOut,10.0
Problems-NonTheorems/ScottVariantHOMLpossInS4/T3.p,Zipperposition-portfolio,Timeout,10.3
Problems-NonTheorems/TestsHOML/BarcanAct.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/BarcanAct.p,Zipperposition-portfolio,GaveUp,6.6
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/ConvBarcanAct.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EQBoolExt2.p,Zipperposition-portfolio,GaveUp,6.2
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty4.p,Zipperposition-portfolio,GaveUp,6.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/EmptyProperty5.p,Zipperposition-portfolio,GaveUp,6.2
Problems-NonTheorems/TestsHOML/ExImActualist.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist.p,Zipperposition-portfolio,GaveUp,6.1
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist1.p,Zipperposition-portfolio,GaveUp,6.2
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist2.p,Zipperposition-portfolio,GaveUp,6.1
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOML/ExImActualist3.p,Zipperposition-portfolio,GaveUp,6.1
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Zipperposition,GaveUp,0.1
Problems-NonTheorems/TestsHOML/ModalCollapse.p,Zipperposition-portfolio,GaveUp,6.5
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/BarcanAct.p,Zipperposition-portfolio,GaveUp,6.2
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ConvBarcanAct.p,Zipperposition-portfolio,GaveUp,6.2
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EQBoolExt2.p,Zipperposition-portfolio,GaveUp,6.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty4.p,Zipperposition-portfolio,GaveUp,6.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/EmptyProperty5.p,Zipperposition-portfolio,GaveUp,6.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist.p,Zipperposition-portfolio,GaveUp,6.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist1.p,Zipperposition-portfolio,GaveUp,6.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist2.p,Zipperposition-portfolio,GaveUp,6.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ExImActualist3.p,Zipperposition-portfolio,GaveUp,6.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ModalCollapse.p,Zipperposition-portfolio,GaveUp,6.2
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/ax5.p,Zipperposition-portfolio,GaveUp,6.0
Problems-NonTheorems/TestsHOMLinS4/axB.p,Zipperposition,GaveUp,0.0
Problems-NonTheorems/TestsHOMLinS4/axB.p,Zipperposition-portfolio,GaveUp,6.0


==> anc/thf/results-zipperposition.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/MC.p,Zipperposition-portfolio,Timeout,10.2
Problems/EvilDerivable/Monoevilism.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/Monoevilism.p,Zipperposition-portfolio,Theorem,4.3
Problems/EvilDerivable/NegOfEvil.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/NegOfEvil.p,Zipperposition-portfolio,Theorem,4.2
Problems/EvilDerivable/NegP.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/NegP.p,Zipperposition-portfolio,Timeout,10.3
Problems/EvilDerivable/NegProps.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/NegProps.p,Zipperposition-portfolio,Theorem,1.0
Problems/EvilDerivable/NisFilter.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/NisFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/EvilDerivable/NisUFilter.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/NisUFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/EvilDerivable/PosProps.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/PosProps.p,Zipperposition-portfolio,Theorem,0.6
Problems/EvilDerivable/T1.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/T1.p,Zipperposition-portfolio,Theorem,10.1
Problems/EvilDerivable/T2.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/T2.p,Zipperposition-portfolio,Timeout,10.3
Problems/EvilDerivable/T3.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/T3.p,Zipperposition-portfolio,Theorem,5.1
Problems/EvilDerivable/T4.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/T4.p,Zipperposition-portfolio,Timeout,10.2
Problems/EvilDerivable/T5.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/T5.p,Zipperposition-portfolio,Timeout,10.3
Problems/EvilDerivable/UniqueEss1.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/UniqueEss1.p,Zipperposition-portfolio,Theorem,1.8
Problems/GoedelVariantHOML1/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML1/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1/Inconsistency.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1/Inconsistency.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML1/PosOfGod.p,Zipperposition,Theorem,4.2
Problems/GoedelVariantHOML1/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/GoedelVariantHOML1/Th1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML1/Th1.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML1/Th2.p,Zipperposition,Theorem,7.9
Problems/GoedelVariantHOML1/Th2.p,Zipperposition-portfolio,Theorem,5.1
Problems/GoedelVariantHOML1/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1/Th3.p,Zipperposition-portfolio,Theorem,5.7
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Zipperposition,Theorem,4.1
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Zipperposition,Theorem,7.6
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Zipperposition-portfolio,Theorem,4.8
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Zipperposition-portfolio,Theorem,5.6
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.1
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Zipperposition,Theorem,4.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML1inS4/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1inS4/Th1.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML1inS4/Th2.p,Zipperposition,Theorem,6.1
Problems/GoedelVariantHOML1inS4/Th2.p,Zipperposition-portfolio,Theorem,5.1
Problems/GoedelVariantHOML1inS4/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1inS4/Th3.p,Zipperposition-portfolio,Theorem,9.5
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Zipperposition-portfolio,Theorem,0.3
Problems/GoedelVariantHOML1poss/Inconsistency.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1poss/Inconsistency.p,Zipperposition-portfolio,Theorem,1.2
Problems/GoedelVariantHOML1poss/PosOfGod.p,Zipperposition,Theorem,3.7
Problems/GoedelVariantHOML1poss/PosOfGod.p,Zipperposition-portfolio,Theorem,3.0
Problems/GoedelVariantHOML1poss/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1poss/Th1.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML1poss/Th2.p,Zipperposition,Theorem,7.2
Problems/GoedelVariantHOML1poss/Th2.p,Zipperposition-portfolio,Theorem,4.5
Problems/GoedelVariantHOML1poss/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1poss/Th3.p,Zipperposition-portfolio,Theorem,4.8
Problems/GoedelVariantHOML2/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML2/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML2/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2/L.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/L.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2/MC.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2/Monotheism.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Monotheism.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML2/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/NegProps.p,Zipperposition-portfolio,Theorem,1.4
Problems/GoedelVariantHOML2/PisFilter.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/PisFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2/PisUFilter.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/PisUFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2/PosOfGod.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML2/PosProps_prime.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/PosProps_prime.p,Zipperposition-portfolio,Theorem,1.0
Problems/GoedelVariantHOML2/PosTop.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/PosTop.p,Zipperposition-portfolio,Theorem,1.1
Problems/GoedelVariantHOML2/Th1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2/Th1.p,Zipperposition-portfolio,Theorem,4.6
Problems/GoedelVariantHOML2/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2/Th4.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th4.p,Zipperposition-portfolio,Theorem,9.5
Problems/GoedelVariantHOML2/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th5.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2/UniqueEss1.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2/UniqueEss1.p,Zipperposition-portfolio,Theorem,3.8
Problems/GoedelVariantHOML2/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/UniqueEss3.p,Zipperposition-portfolio,Theorem,5.2
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2AndersonQuant/L.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/L.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Zipperposition-portfolio,Theorem,1.7
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Zipperposition-portfolio,Theorem,1.0
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Zipperposition-portfolio,Theorem,0.9
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Zipperposition-portfolio,Theorem,4.5
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Zipperposition-portfolio,Theorem,3.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Zipperposition-portfolio,Theorem,5.2
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.4
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML2inS4/Th1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2inS4/Th1.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML2inS4/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2inS4/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2poss/L.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2poss/L.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2poss/MC.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2poss/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2poss/Monotheism.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Monotheism.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML2poss/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/NegProps.p,Zipperposition-portfolio,Theorem,1.7
Problems/GoedelVariantHOML2poss/PisFilterP.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/PisFilterP.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2poss/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML2poss/PosTop.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/PosTop.p,Zipperposition-portfolio,Theorem,1.1
Problems/GoedelVariantHOML2poss/Th1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2poss/Th1.p,Zipperposition-portfolio,Theorem,4.6
Problems/GoedelVariantHOML2poss/Th2.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2poss/Th2.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2poss/Th3.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2poss/Th3.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2poss/Th4.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th4.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML2poss/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th5.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Zipperposition-portfolio,Theorem,3.1
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Zipperposition-portfolio,Theorem,5.2
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.2
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/GoedelVariantHOML2possInS4/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2possInS4/Th1.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML2possInS4/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2possInS4/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML3/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML3/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML3/GNonempty.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/GNonempty.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/L.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/L.p,Zipperposition-portfolio,Timeout,10.4
Problems/GoedelVariantHOML3/MC.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/Monotheism.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/Monotheism.p,Zipperposition-portfolio,Theorem,4.2
Problems/GoedelVariantHOML3/NegProps.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/NegProps.p,Zipperposition-portfolio,Theorem,5.9
Problems/GoedelVariantHOML3/PisFilter.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/PisFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/PisUFilter.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/PisUFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/PosIncl.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/PosIncl.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/PosOfGod.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/GoedelVariantHOML3/PosProps_prime.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/PosProps_prime.p,Zipperposition-portfolio,Theorem,5.2
Problems/GoedelVariantHOML3/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/Th1.p,Zipperposition-portfolio,Theorem,4.9
Problems/GoedelVariantHOML3/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/Th4.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/Th4.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/Th5.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3/UniqueEss3.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3/UniqueEss3.p,Zipperposition-portfolio,Theorem,6.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.7
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/L.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/L.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Zipperposition-portfolio,Theorem,4.2
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Zipperposition-portfolio,Theorem,5.4
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Zipperposition-portfolio,Theorem,5.2
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Zipperposition-portfolio,Theorem,5.0
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Zipperposition-portfolio,Theorem,6.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.8
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.8
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML3inS4/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3inS4/Th1.p,Zipperposition-portfolio,Theorem,4.5
Problems/GoedelVariantHOML3inS4/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3inS4/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Zipperposition-portfolio,Theorem,0.5
Problems/GoedelVariantHOML3poss/GNonempty.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/GNonempty.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/L.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/L.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/MC.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/MC.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML3poss/Monotheism.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/Monotheism.p,Zipperposition-portfolio,Theorem,4.3
Problems/GoedelVariantHOML3poss/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/NegProps.p,Zipperposition-portfolio,Theorem,5.3
Problems/GoedelVariantHOML3poss/PisFilterP.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3poss/PisFilterP.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/PosIncl.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/PosIncl.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Zipperposition-portfolio,Theorem,5.1
Problems/GoedelVariantHOML3poss/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/Th1.p,Zipperposition-portfolio,Theorem,5.6
Problems/GoedelVariantHOML3poss/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/Th3.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3poss/Th3.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/Th4.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/Th4.p,Zipperposition-portfolio,Timeout,10.3
Problems/GoedelVariantHOML3poss/Th5.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3poss/Th5.p,Zipperposition-portfolio,Timeout,10.2
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Zipperposition-portfolio,Theorem,6.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Zipperposition-portfolio,Theorem,0.6
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Zipperposition-portfolio,Theorem,1.5
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/GoedelVariantHOML3possInS4/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3possInS4/Th1.p,Zipperposition-portfolio,Theorem,4.4
Problems/GoedelVariantHOML3possInS4/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3possInS4/Th2.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOML/Coro.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/Coro.p,Zipperposition-portfolio,Theorem,9.8
Problems/ScottVariantHOML/MC.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOML/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOML/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOML/Monotheism.p,Zipperposition-portfolio,Theorem,4.2
Problems/ScottVariantHOML/NegProps.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOML/NegProps.p,Zipperposition-portfolio,Theorem,0.6
Problems/ScottVariantHOML/PisFilter.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/PisFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOML/PisUFilter.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/PisUFilter.p,Zipperposition-portfolio,Timeout,10.2
Problems/ScottVariantHOML/Pos.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/Pos.p,Zipperposition-portfolio,Theorem,9.1
Problems/ScottVariantHOML/PosOfGod.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOML/PosOfGod.p,Zipperposition-portfolio,Theorem,4.1
Problems/ScottVariantHOML/PosProps.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOML/PosProps.p,Zipperposition-portfolio,Theorem,0.8
Problems/ScottVariantHOML/T1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/T1.p,Zipperposition-portfolio,Theorem,10.0
Problems/ScottVariantHOML/T2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/T2.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOML/T3.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOML/T3.p,Zipperposition-portfolio,Timeout,10.2
Problems/ScottVariantHOML/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/UniqueEss1.p,Zipperposition-portfolio,Theorem,1.8
Problems/ScottVariantHOML/UniqueEss3.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOML/UniqueEss3.p,Zipperposition-portfolio,Theorem,4.4
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Zipperposition-portfolio,Theorem,9.8
Problems/ScottVariantHOMLAndersonQuant/MC.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Zipperposition-portfolio,Theorem,4.2
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Zipperposition-portfolio,Theorem,0.8
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Zipperposition-portfolio,Timeout,10.2
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Zipperposition-portfolio,Theorem,9.2
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Zipperposition-portfolio,Theorem,0.7
Problems/ScottVariantHOMLAndersonQuant/T1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/T1.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOMLAndersonQuant/T2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/T2.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOMLAndersonQuant/T3.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/T3.p,Zipperposition-portfolio,Timeout,10.2
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Zipperposition-portfolio,Theorem,1.6
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Zipperposition-portfolio,Theorem,4.5
Problems/ScottVariantHOMLinK/Coro.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinK/Coro.p,Zipperposition-portfolio,Theorem,7.8
Problems/ScottVariantHOMLinK/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/ScottVariantHOMLinK/T1.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLinK/T1.p,Zipperposition-portfolio,Theorem,5.2
Problems/ScottVariantHOMLinK/T2.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLinK/T2.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOMLinS4/Coro.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLinS4/Coro.p,Zipperposition-portfolio,Theorem,9.7
Problems/ScottVariantHOMLinS4/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/ScottVariantHOMLinS4/T1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinS4/T1.p,Zipperposition-portfolio,Theorem,4.8
Problems/ScottVariantHOMLinS4/T2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinS4/T2.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOMLposs/Coro.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/Coro.p,Zipperposition-portfolio,Theorem,9.7
Problems/ScottVariantHOMLposs/MC.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/MC.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLposs/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/Monotheism.p,Zipperposition-portfolio,Theorem,4.2
Problems/ScottVariantHOMLposs/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/NegProps.p,Zipperposition-portfolio,Theorem,0.6
Problems/ScottVariantHOMLposs/PisFilterP.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/PisFilterP.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLposs/PisUFilterP.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/PisUFilterP.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLposs/Pos.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/Pos.p,Zipperposition-portfolio,Theorem,9.3
Problems/ScottVariantHOMLposs/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/ScottVariantHOMLposs/PosProps.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/PosProps.p,Zipperposition-portfolio,Theorem,0.5
Problems/ScottVariantHOMLposs/T1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/T1.p,Zipperposition-portfolio,Theorem,4.3
Problems/ScottVariantHOMLposs/T2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/T2.p,Zipperposition-portfolio,Theorem,4.4
Problems/ScottVariantHOMLposs/T3.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/T3.p,Zipperposition-portfolio,Timeout,10.3
Problems/ScottVariantHOMLposs/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/UniqueEss1.p,Zipperposition-portfolio,Theorem,1.5
Problems/ScottVariantHOMLposs/UniqueEss3.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Zipperposition-portfolio,Theorem,4.4
Problems/ScottVariantHOMLpossInS4/Coro.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLpossInS4/Coro.p,Zipperposition-portfolio,Theorem,9.7
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Zipperposition-portfolio,Theorem,4.2
Problems/ScottVariantHOMLpossInS4/T1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLpossInS4/T1.p,Zipperposition-portfolio,Theorem,0.5
Problems/ScottVariantHOMLpossInS4/T2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLpossInS4/T2.p,Zipperposition-portfolio,Theorem,4.3
Problems/SurjectiveCantor/SurjectiveCantor.p,Zipperposition,ResourceOut,10.0
Problems/SurjectiveCantor/SurjectiveCantor.p,Zipperposition-portfolio,Timeout,10.3
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Zipperposition,ResourceOut,10.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Zipperposition-portfolio,Timeout,10.3
Problems/SurjectiveCantor/noFixpoint.p,Zipperposition,Theorem,0.0
Problems/SurjectiveCantor/noFixpoint.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/BarcanPoss.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Comprehension1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Comprehension2.p,Zipperposition,Theorem,0.2
Problems/TestsHOML/Comprehension2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Comprehension3.p,Zipperposition,Theorem,0.5
Problems/TestsHOML/Comprehension3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ConvBarcanPoss.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EQBoolExt1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EQBoolExt3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EQCong.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQCong.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EQFuncExt.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EmptyProperty2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EmptyProperty3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Zipperposition,GaveUp,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EqPrimLeib.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EqRefl.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqRefl.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EqSym.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqSym.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/EqTrans.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ExImPossibilist4.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Hilbert_A1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Hilbert_A2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Hilbert_MP.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Quant_1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/Quant_2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ax4.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/ax4.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/ax5.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/ax5.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/axB.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/axB.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/axD.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/axD.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOML/axM.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/axM.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/BarcanPoss.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Comprehension1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Comprehension2.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension2.p,Zipperposition-portfolio,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension3.p,Zipperposition,Theorem,0.3
Problems/TestsHOMLinS4/Comprehension3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EQBoolExt1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EQBoolExt3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EQCong.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EQFuncExt.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EmptyProperty2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EmptyProperty3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Zipperposition,GaveUp,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EqPrimLeib.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EqRefl.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EqSym.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/EqTrans.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ExImPossibilist4.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Hilbert_A1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Hilbert_A2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Hilbert_MP.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Quant_1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/Quant_2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/ax4.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/axD.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Zipperposition-portfolio,Theorem,0.3
Problems/TestsHOMLinS4/axM.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Zipperposition-portfolio,Theorem,0.3
Problems/ThereIsNoEvil1/NecNoEvil.p,Zipperposition,ResourceOut,9.8
Problems/ThereIsNoEvil1/NecNoEvil.p,Zipperposition-portfolio,Theorem,3.8
Problems/ThereIsNoEvil2/NecNoEvil.p,Zipperposition,ResourceOut,9.8
Problems/ThereIsNoEvil2/NecNoEvil.p,Zipperposition-portfolio,Timeout,10.3


==> anc/thf/results.csv <==
problem,prover,szs,seconds
Problems/EvilDerivable/MC.p,E,GaveUp,13.7
Problems/EvilDerivable/MC.p,Vampire,Unknown,10.1
Problems/EvilDerivable/MC.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/Monoevilism.p,E,Theorem,0.0
Problems/EvilDerivable/Monoevilism.p,Vampire,Theorem,0.1
Problems/EvilDerivable/Monoevilism.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/NegOfEvil.p,E,Theorem,0.0
Problems/EvilDerivable/NegOfEvil.p,Vampire,Theorem,0.1
Problems/EvilDerivable/NegOfEvil.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/NegP.p,E,Theorem,5.1
Problems/EvilDerivable/NegP.p,Vampire,Unknown,10.1
Problems/EvilDerivable/NegP.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/NegProps.p,E,Theorem,0.0
Problems/EvilDerivable/NegProps.p,Vampire,Theorem,3.7
Problems/EvilDerivable/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/NisFilter.p,E,GaveUp,11.7
Problems/EvilDerivable/NisFilter.p,Vampire,Unknown,9.9
Problems/EvilDerivable/NisFilter.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/NisUFilter.p,E,GaveUp,10.2
Problems/EvilDerivable/NisUFilter.p,Vampire,Unknown,10.2
Problems/EvilDerivable/NisUFilter.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/PosProps.p,E,Theorem,0.0
Problems/EvilDerivable/PosProps.p,Vampire,Theorem,3.6
Problems/EvilDerivable/PosProps.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/T1.p,E,Theorem,0.0
Problems/EvilDerivable/T1.p,Vampire,Unknown,9.8
Problems/EvilDerivable/T1.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/T2.p,E,Theorem,0.0
Problems/EvilDerivable/T2.p,Vampire,Unknown,10.1
Problems/EvilDerivable/T2.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/T3.p,E,Theorem,0.0
Problems/EvilDerivable/T3.p,Vampire,Theorem,3.0
Problems/EvilDerivable/T3.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/T4.p,E,GaveUp,12.8
Problems/EvilDerivable/T4.p,Vampire,Unknown,10.0
Problems/EvilDerivable/T4.p,Zipperposition,ResourceOut,10.0
Problems/EvilDerivable/T5.p,E,GaveUp,12.0
Problems/EvilDerivable/T5.p,Vampire,Unknown,10.1
Problems/EvilDerivable/T5.p,Zipperposition,ResourceOut,9.8
Problems/EvilDerivable/UniqueEss1.p,E,Theorem,0.0
Problems/EvilDerivable/UniqueEss1.p,Vampire,Theorem,1.7
Problems/EvilDerivable/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML1/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1/Inconsistency.p,E,ContradictoryAxioms,8.1
Problems/GoedelVariantHOML1/Inconsistency.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1/Inconsistency.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1/PosOfGod.p,Zipperposition,Theorem,5.6
Problems/GoedelVariantHOML1/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Th1.p,Vampire,Theorem,1.3
Problems/GoedelVariantHOML1/Th1.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML1/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Th2.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML1/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML1/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,E,ContradictoryAxioms,8.1
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1AndersonQuant/Inconsistency.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1AndersonQuant/PosOfGod.p,Zipperposition,Theorem,5.4
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML1AndersonQuant/Th1.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1AndersonQuant/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML1AndersonQuant/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML1inS4/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Vampire,Theorem,0.0
Problems/GoedelVariantHOML1inS4/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1inS4/PosOfGod.p,Zipperposition,Theorem,5.5
Problems/GoedelVariantHOML1inS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th1.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML1inS4/Th1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML1inS4/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1inS4/Th2.p,Zipperposition,Theorem,8.7
Problems/GoedelVariantHOML1inS4/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML1inS4/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1inS4/Th3.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2a_prime.p,Zipperposition,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML1poss/EmptyEssL.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/EmptyEssL.p,Zipperposition,Theorem,0.0
Problems/GoedelVariantHOML1poss/Inconsistency.p,E,ContradictoryAxioms,8.2
Problems/GoedelVariantHOML1poss/Inconsistency.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1poss/Inconsistency.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML1poss/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML1poss/PosOfGod.p,Zipperposition,Theorem,5.1
Problems/GoedelVariantHOML1poss/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th1.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML1poss/Th1.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML1poss/Th2.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1poss/Th2.p,Zipperposition,Theorem,9.6
Problems/GoedelVariantHOML1poss/Th3.p,E,Theorem,0.0
Problems/GoedelVariantHOML1poss/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML1poss/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2/L.p,E,GaveUp,11.3
Problems/GoedelVariantHOML2/L.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML2/L.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/MC.p,E,GaveUp,10.5
Problems/GoedelVariantHOML2/MC.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/MC.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/Monotheism.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/NegProps.p,Vampire,Theorem,4.6
Problems/GoedelVariantHOML2/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/PisFilter.p,E,GaveUp,12.4
Problems/GoedelVariantHOML2/PisFilter.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/PisFilter.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2/PisUFilter.p,E,GaveUp,10.1
Problems/GoedelVariantHOML2/PisUFilter.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML2/PisUFilter.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2/PosProps_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/PosProps_prime.p,Vampire,Theorem,6.1
Problems/GoedelVariantHOML2/PosProps_prime.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2/PosTop.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/PosTop.p,Vampire,Theorem,4.9
Problems/GoedelVariantHOML2/PosTop.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/Th1.p,Vampire,Theorem,3.4
Problems/GoedelVariantHOML2/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th2.p,E,GaveUp,13.2
Problems/GoedelVariantHOML2/Th2.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML2/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th3.p,E,GaveUp,10.3
Problems/GoedelVariantHOML2/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th4.p,E,Theorem,0.1
Problems/GoedelVariantHOML2/Th4.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2/Th4.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/Th5.p,E,GaveUp,12.6
Problems/GoedelVariantHOML2/Th5.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML2/Th5.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2/UniqueEss1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2/UniqueEss1.p,Vampire,Theorem,3.2
Problems/GoedelVariantHOML2/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2/UniqueEss3.p,E,GaveUp,10.7
Problems/GoedelVariantHOML2/UniqueEss3.p,Vampire,Theorem,1.0
Problems/GoedelVariantHOML2/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2AndersonQuant/L.p,E,Theorem,6.3
Problems/GoedelVariantHOML2AndersonQuant/L.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/L.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/MC.p,E,GaveUp,10.2
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML2AndersonQuant/MC.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2AndersonQuant/NegProps.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,E,GaveUp,13.2
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML2AndersonQuant/PisFilter.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,E,GaveUp,10.1
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Vampire,Unknown,9.4
Problems/GoedelVariantHOML2AndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2AndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2AndersonQuant/PosProps_prime.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2AndersonQuant/PosTop.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Vampire,Theorem,3.7
Problems/GoedelVariantHOML2AndersonQuant/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,E,GaveUp,11.8
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML2AndersonQuant/Th2.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,E,GaveUp,11.2
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th3.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,E,GaveUp,10.9
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th4.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,E,GaveUp,10.6
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2AndersonQuant/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Vampire,Theorem,2.6
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,E,GaveUp,12.6
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2AndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2inS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2inS4/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2inS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2inS4/PosOfGod.p,Zipperposition,ResourceOut,10.1
Problems/GoedelVariantHOML2inS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2inS4/Th1.p,Vampire,Theorem,0.9
Problems/GoedelVariantHOML2inS4/Th1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2inS4/Th2.p,E,GaveUp,10.4
Problems/GoedelVariantHOML2inS4/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2inS4/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2poss/L.p,E,Theorem,3.8
Problems/GoedelVariantHOML2poss/L.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/L.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/MC.p,E,GaveUp,10.1
Problems/GoedelVariantHOML2poss/MC.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML2poss/MC.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML2poss/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/NegProps.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2poss/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/PisFilterP.p,E,GaveUp,12.4
Problems/GoedelVariantHOML2poss/PisFilterP.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML2poss/PisFilterP.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2poss/PisUFilterP.p,E,GaveUp,10.1
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML2poss/PisUFilterP.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2poss/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/PosProps_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2poss/PosProps_prime.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2poss/PosTop.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/PosTop.p,Vampire,Theorem,0.3
Problems/GoedelVariantHOML2poss/PosTop.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/Th1.p,Vampire,Theorem,4.1
Problems/GoedelVariantHOML2poss/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th2.p,E,GaveUp,10.1
Problems/GoedelVariantHOML2poss/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th3.p,E,GaveUp,10.2
Problems/GoedelVariantHOML2poss/Th3.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML2poss/Th3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th4.p,E,GaveUp,10.1
Problems/GoedelVariantHOML2poss/Th4.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/Th4.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/Th5.p,E,GaveUp,10.2
Problems/GoedelVariantHOML2poss/Th5.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML2poss/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2poss/UniqueEss1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Vampire,Theorem,2.6
Problems/GoedelVariantHOML2poss/UniqueEss1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2poss/UniqueEss3.p,E,GaveUp,10.8
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Vampire,Theorem,0.6
Problems/GoedelVariantHOML2poss/UniqueEss3.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML2possInS4/Ax2b_prime.p,Zipperposition,Theorem,0.4
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML2possInS4/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2possInS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML2possInS4/Th1.p,Vampire,Theorem,2.7
Problems/GoedelVariantHOML2possInS4/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML2possInS4/Th2.p,E,GaveUp,10.2
Problems/GoedelVariantHOML2possInS4/Th2.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML2possInS4/Th2.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3/GNonempty.p,E,Theorem,0.2
Problems/GoedelVariantHOML3/GNonempty.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/GNonempty.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/L.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3/L.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/L.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/MC.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3/MC.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/MC.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/Monotheism.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3/NegProps.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/NegProps.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/NegProps.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3/PisFilter.p,E,GaveUp,10.2
Problems/GoedelVariantHOML3/PisFilter.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML3/PisFilter.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3/PisUFilter.p,E,GaveUp,10.2
Problems/GoedelVariantHOML3/PisUFilter.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3/PisUFilter.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3/PosIncl.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3/PosIncl.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3/PosIncl.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/PosProps_prime.p,E,Theorem,1.4
Problems/GoedelVariantHOML3/PosProps_prime.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/PosProps_prime.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3/Th1.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML3/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/Th2.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/Th3.p,E,GaveUp,10.7
Problems/GoedelVariantHOML3/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/Th3.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/Th4.p,E,Theorem,0.3
Problems/GoedelVariantHOML3/Th4.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3/Th4.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3/Th5.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3/Th5.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML3/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3/UniqueEss3.p,E,Theorem,8.0
Problems/GoedelVariantHOML3/UniqueEss3.p,Vampire,Theorem,2.8
Problems/GoedelVariantHOML3/UniqueEss3.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/GNonempty.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/L.p,E,Theorem,0.5
Problems/GoedelVariantHOML3AndersonQuant/L.p,Vampire,Unknown,9.4
Problems/GoedelVariantHOML3AndersonQuant/L.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/MC.p,E,GaveUp,10.0
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3AndersonQuant/MC.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/Monotheism.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,E,Theorem,0.3
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/NegProps.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,E,GaveUp,10.0
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3AndersonQuant/PisFilter.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,E,GaveUp,10.0
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3AndersonQuant/PosIncl.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3AndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,E,Theorem,0.2
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/PosProps_prime.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,E,GaveUp,12.2
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3AndersonQuant/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,E,GaveUp,10.9
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3AndersonQuant/Th3.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3AndersonQuant/Th4.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,E,GaveUp,10.4
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3AndersonQuant/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,E,Theorem,8.0
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Vampire,Theorem,0.5
Problems/GoedelVariantHOML3AndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3inS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML3inS4/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3inS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3inS4/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3inS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3inS4/Th1.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3inS4/Th1.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3inS4/Th2.p,E,GaveUp,11.7
Problems/GoedelVariantHOML3inS4/Th2.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3inS4/Th2.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3poss/GNonempty.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3poss/GNonempty.p,Vampire,Unknown,10.0
Problems/GoedelVariantHOML3poss/GNonempty.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/L.p,E,Theorem,0.5
Problems/GoedelVariantHOML3poss/L.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/L.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/MC.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3poss/MC.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/MC.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Monotheism.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/Monotheism.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/Monotheism.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/NegProps.p,E,Theorem,0.3
Problems/GoedelVariantHOML3poss/NegProps.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3poss/NegProps.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/PisFilterP.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3poss/PisFilterP.p,Vampire,Unknown,9.9
Problems/GoedelVariantHOML3poss/PisFilterP.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/PisUFilterP.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/PisUFilterP.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/PosIncl.p,E,GaveUp,10.0
Problems/GoedelVariantHOML3poss/PosIncl.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/PosIncl.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3poss/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/PosProps_prime.p,E,Theorem,0.6
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/PosProps_prime.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3poss/Th1.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/Th1.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Th2.p,E,GaveUp,11.9
Problems/GoedelVariantHOML3poss/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/Th2.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/Th3.p,E,GaveUp,12.0
Problems/GoedelVariantHOML3poss/Th3.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/Th3.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3poss/Th4.p,E,GaveUp,11.3
Problems/GoedelVariantHOML3poss/Th4.p,Vampire,Unknown,10.2
Problems/GoedelVariantHOML3poss/Th4.p,Zipperposition,ResourceOut,10.0
Problems/GoedelVariantHOML3poss/Th5.p,E,GaveUp,11.9
Problems/GoedelVariantHOML3poss/Th5.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3poss/Th5.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3poss/UniqueEss3.p,E,Theorem,8.2
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Vampire,Theorem,0.5
Problems/GoedelVariantHOML3poss/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/Ax2a_prime.p,Zipperposition,Theorem,0.2
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Vampire,Theorem,0.2
Problems/GoedelVariantHOML3possInS4/Ax2b_prime.p,Zipperposition,Theorem,0.3
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/GoedelVariantHOML3possInS4/PosOfGod.p,Zipperposition,ResourceOut,9.9
Problems/GoedelVariantHOML3possInS4/Th1.p,E,Theorem,0.0
Problems/GoedelVariantHOML3possInS4/Th1.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3possInS4/Th1.p,Zipperposition,ResourceOut,9.8
Problems/GoedelVariantHOML3possInS4/Th2.p,E,GaveUp,10.1
Problems/GoedelVariantHOML3possInS4/Th2.p,Vampire,Unknown,10.1
Problems/GoedelVariantHOML3possInS4/Th2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOML/Coro.p,Vampire,Unknown,10.2
Problems/ScottVariantHOML/Coro.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOML/MC.p,E,GaveUp,10.3
Problems/ScottVariantHOML/MC.p,Vampire,Unknown,10.2
Problems/ScottVariantHOML/MC.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOML/Monotheism.p,E,Theorem,0.0
Problems/ScottVariantHOML/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOML/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOML/NegProps.p,E,Theorem,0.0
Problems/ScottVariantHOML/NegProps.p,Vampire,Theorem,3.5
Problems/ScottVariantHOML/NegProps.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOML/PisFilter.p,E,GaveUp,13.9
Problems/ScottVariantHOML/PisFilter.p,Vampire,Unknown,10.1
Problems/ScottVariantHOML/PisFilter.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/PisUFilter.p,E,GaveUp,10.5
Problems/ScottVariantHOML/PisUFilter.p,Vampire,Unknown,10.1
Problems/ScottVariantHOML/PisUFilter.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/Pos.p,E,Theorem,0.0
Problems/ScottVariantHOML/Pos.p,Vampire,Unknown,10.1
Problems/ScottVariantHOML/Pos.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOML/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOML/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/PosProps.p,E,Theorem,0.0
Problems/ScottVariantHOML/PosProps.p,Vampire,Theorem,2.8
Problems/ScottVariantHOML/PosProps.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/T1.p,E,Theorem,0.0
Problems/ScottVariantHOML/T1.p,Vampire,Unknown,10.2
Problems/ScottVariantHOML/T1.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOML/T2.p,E,Theorem,0.0
Problems/ScottVariantHOML/T2.p,Vampire,Theorem,3.7
Problems/ScottVariantHOML/T2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/T3.p,E,GaveUp,11.9
Problems/ScottVariantHOML/T3.p,Vampire,Unknown,10.1
Problems/ScottVariantHOML/T3.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/UniqueEss1.p,E,Theorem,0.0
Problems/ScottVariantHOML/UniqueEss1.p,Vampire,Theorem,1.7
Problems/ScottVariantHOML/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOML/UniqueEss3.p,E,GaveUp,13.3
Problems/ScottVariantHOML/UniqueEss3.p,Vampire,Theorem,0.5
Problems/ScottVariantHOML/UniqueEss3.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Vampire,Unknown,10.2
Problems/ScottVariantHOMLAndersonQuant/Coro.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/MC.p,E,GaveUp,11.0
Problems/ScottVariantHOMLAndersonQuant/MC.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLAndersonQuant/MC.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLAndersonQuant/NegProps.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,E,GaveUp,15.0
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Vampire,Unknown,10.0
Problems/ScottVariantHOMLAndersonQuant/PisFilter.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,E,GaveUp,11.4
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLAndersonQuant/PisUFilter.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/Pos.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Vampire,Unknown,10.0
Problems/ScottVariantHOMLAndersonQuant/Pos.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLAndersonQuant/PosOfGod.p,Zipperposition,ResourceOut,10.1
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLAndersonQuant/PosProps.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T1.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLAndersonQuant/T1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLAndersonQuant/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/T2.p,Vampire,Theorem,6.1
Problems/ScottVariantHOMLAndersonQuant/T2.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/T3.p,E,GaveUp,10.1
Problems/ScottVariantHOMLAndersonQuant/T3.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLAndersonQuant/T3.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,E,Theorem,0.0
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Vampire,Theorem,1.3
Problems/ScottVariantHOMLAndersonQuant/UniqueEss1.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,E,GaveUp,12.4
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Vampire,Theorem,0.3
Problems/ScottVariantHOMLAndersonQuant/UniqueEss3.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLinK/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLinK/Coro.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLinK/Coro.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinK/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLinK/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLinK/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLinK/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLinK/T1.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLinK/T1.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLinK/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLinK/T2.p,Vampire,Theorem,4.0
Problems/ScottVariantHOMLinK/T2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinS4/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/Coro.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLinS4/Coro.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinS4/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLinS4/PosOfGod.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLinS4/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/T1.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLinS4/T1.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLinS4/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLinS4/T2.p,Vampire,Theorem,0.4
Problems/ScottVariantHOMLinS4/T2.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/Coro.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLposs/Coro.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLposs/MC.p,E,GaveUp,12.4
Problems/ScottVariantHOMLposs/MC.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLposs/MC.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/Monotheism.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/Monotheism.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/Monotheism.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/NegProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/NegProps.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLposs/NegProps.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/PisFilterP.p,E,GaveUp,14.3
Problems/ScottVariantHOMLposs/PisFilterP.p,Vampire,Unknown,10.0
Problems/ScottVariantHOMLposs/PisFilterP.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/PisUFilterP.p,E,GaveUp,10.9
Problems/ScottVariantHOMLposs/PisUFilterP.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLposs/PisUFilterP.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/Pos.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/Pos.p,Vampire,Unknown,9.9
Problems/ScottVariantHOMLposs/Pos.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLposs/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/PosProps.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/PosProps.p,Vampire,Theorem,0.2
Problems/ScottVariantHOMLposs/PosProps.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLposs/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/T1.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLposs/T1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/T2.p,Vampire,Theorem,7.1
Problems/ScottVariantHOMLposs/T2.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLposs/T3.p,E,GaveUp,10.1
Problems/ScottVariantHOMLposs/T3.p,Vampire,Unknown,10.0
Problems/ScottVariantHOMLposs/T3.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLposs/UniqueEss1.p,E,Theorem,0.0
Problems/ScottVariantHOMLposs/UniqueEss1.p,Vampire,Theorem,1.2
Problems/ScottVariantHOMLposs/UniqueEss1.p,Zipperposition,ResourceOut,9.8
Problems/ScottVariantHOMLposs/UniqueEss3.p,E,GaveUp,12.0
Problems/ScottVariantHOMLposs/UniqueEss3.p,Vampire,Theorem,0.3
Problems/ScottVariantHOMLposs/UniqueEss3.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLpossInS4/Coro.p,E,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/Coro.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLpossInS4/Coro.p,Zipperposition,ResourceOut,9.9
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,E,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Vampire,Theorem,0.1
Problems/ScottVariantHOMLpossInS4/PosOfGod.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLpossInS4/T1.p,E,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T1.p,Vampire,Unknown,10.1
Problems/ScottVariantHOMLpossInS4/T1.p,Zipperposition,ResourceOut,10.0
Problems/ScottVariantHOMLpossInS4/T2.p,E,Theorem,0.0
Problems/ScottVariantHOMLpossInS4/T2.p,Vampire,Theorem,3.6
Problems/ScottVariantHOMLpossInS4/T2.p,Zipperposition,ResourceOut,9.8
Problems/SurjectiveCantor/SurjectiveCantor.p,E,GaveUp,2.2
Problems/SurjectiveCantor/SurjectiveCantor.p,Vampire,Unknown,10.2
Problems/SurjectiveCantor/SurjectiveCantor.p,Zipperposition,ResourceOut,10.0
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,E,GaveUp,2.8
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Vampire,Unknown,10.1
Problems/SurjectiveCantor/SurjectiveCantor_prime.p,Zipperposition,ResourceOut,10.0
Problems/SurjectiveCantor/noFixpoint.p,E,Theorem,0.0
Problems/SurjectiveCantor/noFixpoint.p,Vampire,Theorem,0.0
Problems/SurjectiveCantor/noFixpoint.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,E,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOML/BarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/Comprehension1.p,E,Theorem,0.0
Problems/TestsHOML/Comprehension1.p,Vampire,Theorem,0.1
Problems/TestsHOML/Comprehension1.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/Comprehension2.p,E,Theorem,0.0
Problems/TestsHOML/Comprehension2.p,Vampire,Theorem,0.1
Problems/TestsHOML/Comprehension2.p,Zipperposition,Theorem,0.3
Problems/TestsHOML/Comprehension3.p,E,Theorem,0.0
Problems/TestsHOML/Comprehension3.p,Vampire,Theorem,0.4
Problems/TestsHOML/Comprehension3.p,Zipperposition,Theorem,0.8
Problems/TestsHOML/ConvBarcanPoss.p,E,Theorem,0.0
Problems/TestsHOML/ConvBarcanPoss.p,Vampire,Theorem,0.1
Problems/TestsHOML/ConvBarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/EQBoolExt1.p,E,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQBoolExt1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,E,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQBoolExt3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQCong.p,E,Theorem,0.0
Problems/TestsHOML/EQCong.p,Vampire,Theorem,0.0
Problems/TestsHOML/EQCong.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,E,Theorem,0.0
Problems/TestsHOML/EQFuncExt.p,Vampire,Theorem,0.1
Problems/TestsHOML/EQFuncExt.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,E,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Vampire,Theorem,0.0
Problems/TestsHOML/EmptyProperty2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,E,Theorem,0.0
Problems/TestsHOML/EmptyProperty3.p,Vampire,Theorem,0.1
Problems/TestsHOML/EmptyProperty3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,E,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Vampire,Theorem,0.0
Problems/TestsHOML/EmptyPropertyAndSelfDifference.p,Zipperposition,GaveUp,0.0
Problems/TestsHOML/EqPrimLeib.p,E,Theorem,0.0
Problems/TestsHOML/EqPrimLeib.p,Vampire,Unknown,10.2
Problems/TestsHOML/EqPrimLeib.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqRefl.p,E,Theorem,0.0
Problems/TestsHOML/EqRefl.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqRefl.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqSym.p,E,Theorem,0.0
Problems/TestsHOML/EqSym.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqSym.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/EqTrans.p,E,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Vampire,Theorem,0.0
Problems/TestsHOML/EqTrans.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist3.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,E,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Vampire,Theorem,0.0
Problems/TestsHOML/ExImPossibilist4.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,E,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_A1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,E,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_A2.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/Hilbert_MP.p,E,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Vampire,Theorem,0.0
Problems/TestsHOML/Hilbert_MP.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Quant_1.p,E,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Vampire,Theorem,0.0
Problems/TestsHOML/Quant_1.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/Quant_2.p,E,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Vampire,Theorem,0.0
Problems/TestsHOML/Quant_2.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,E,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Vampire,Theorem,0.0
Problems/TestsHOML/TruePropertyAndSelfIdentity.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/ax4.p,E,Theorem,0.0
Problems/TestsHOML/ax4.p,Vampire,Theorem,0.1
Problems/TestsHOML/ax4.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/ax5.p,E,Theorem,0.0
Problems/TestsHOML/ax5.p,Vampire,Theorem,0.0
Problems/TestsHOML/ax5.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/axB.p,E,Theorem,0.0
Problems/TestsHOML/axB.p,Vampire,Theorem,0.1
Problems/TestsHOML/axB.p,Zipperposition,Theorem,0.1
Problems/TestsHOML/axD.p,E,Theorem,0.0
Problems/TestsHOML/axD.p,Vampire,Theorem,0.1
Problems/TestsHOML/axD.p,Zipperposition,Theorem,0.0
Problems/TestsHOML/axM.p,E,Theorem,0.0
Problems/TestsHOML/axM.p,Vampire,Theorem,0.1
Problems/TestsHOML/axM.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,E,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/BarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension1.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension1.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension2.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension2.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Comprehension3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Comprehension3.p,Vampire,Theorem,0.4
Problems/TestsHOMLinS4/Comprehension3.p,Zipperposition,Theorem,0.4
Problems/TestsHOMLinS4/ConvBarcanPoss.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ConvBarcanPoss.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/EQBoolExt1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQBoolExt3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EQCong.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EQFuncExt.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EQFuncExt.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty2.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EmptyProperty3.p,Vampire,Theorem,0.1
Problems/TestsHOMLinS4/EmptyProperty3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EmptyPropertyAndSelfDifference.p,Zipperposition,GaveUp,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EqPrimLeib.p,Vampire,Unknown,10.1
Problems/TestsHOMLinS4/EqPrimLeib.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqRefl.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqSym.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,E,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/EqTrans.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist3.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ExImPossibilist4.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_A2.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/Hilbert_MP.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Hilbert_MP.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Quant_1.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,E,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/Quant_2.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,E,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/TruePropertyAndSelfIdentity.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,E,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/ax4.p,Zipperposition,Theorem,0.1
Problems/TestsHOMLinS4/axD.p,E,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/axD.p,Zipperposition,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,E,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Vampire,Theorem,0.0
Problems/TestsHOMLinS4/axM.p,Zipperposition,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,E,Theorem,0.0
Problems/ThereIsNoEvil1/NecNoEvil.p,Vampire,Theorem,5.3
Problems/ThereIsNoEvil1/NecNoEvil.p,Zipperposition,ResourceOut,10.0
Problems/ThereIsNoEvil2/NecNoEvil.p,E,Theorem,0.1
Problems/ThereIsNoEvil2/NecNoEvil.p,Vampire,Unknown,10.1
Problems/ThereIsNoEvil2/NecNoEvil.p,Zipperposition,ResourceOut,9.8


==> anc/thf/tptp-library/README.md <==
# The TH0 part of the TPTP library

This directory is evidence, not part of the dataset.  The Leo-II figures in the paper that
speak about the TPTP library rather than about the 294 problems are taken from here.

`run_all.py` runs four higher-order provers over every TPTP problem whose name carries a
`^` and writes one row per problem and prover: the SZS status the prover reported, the
seconds it took, and the status the problem file records, so that an answer contradicting
the record is visible.  It was run against TPTP v7.5.0 at ten seconds on one core, E as
Leo-II's first-order partner, two problems at a time.

`classes.csv` puts each of the 4515 problems into one of three classes, read from the
problem and everything it includes: 3637 are monomorphic TH0, 875 are TH1, and 3 need
arithmetic.  Leo-II is a TH0 prover, so only the 3637 are its business.

`results.csv` holds the 18060 rows.  Counting a problem as proved when the prover answered
Theorem, Unsatisfiable or ContradictoryAxioms, the TH0 part gives

| prover | proved of 3637 | proved by no other |
|---|---|---|
| E 3.2.5-ho | 2417 | 365 |
| Leo-II 2.2 | 1889 | 9 |
| Vampire 4.8 HO | 1804 | 15 |
| Leo-III 1.7.0 | 1631 | 17 |
| at least one | 2494 | |

2494 of the 2947 problems the library records as theorems, 84 per cent.  No prover proved a
problem the library records as a non-theorem, and none claimed a countermodel for a
recorded theorem.

The run is also what found the two defects Leo-II 2.2 repairs.  Under 2.1, 28 of the 3637
ended in Error; the rows here are from the repaired prover, so they show none.  The 28 were
NUM923^2 to NUM926^4, SCT169^3, SEV154^5, SWW470^2 to SWW478^3, SYO557^1 and SYO558^1.
Twenty-four of them are the type at which a quantifier combinator is applied, three are the
guard in the choice rule (SWW473^2, SWW474^2, SWW474^3, each an Error with the choice rule
and a timeout with `--notUseChoice`), and SEV154^5 no longer fails and does not reproduce as
a failure.  Five are now proved: SWW478^1 to ^3, SYO557^1, SYO558^1.

The measurements behind the schedule of Leo-II 2.2 -- which time slice wins how much, and
what was measured and rejected -- are in the `CHANGES` file of the Leo-II release archive,
beside the code they describe.


==> anc/thf/tptp-library/classes.csv <==
problem,class
AGT/AGT027^1.p,TH0
AGT/AGT027^2.p,TH0
AGT/AGT028^1.p,TH0
AGT/AGT028^2.p,TH0
AGT/AGT029^1.p,TH0
AGT/AGT030^1.p,TH0
AGT/AGT031^1.p,TH0
AGT/AGT031^2.p,TH0
AGT/AGT032^1.p,TH0
AGT/AGT032^2.p,TH0
AGT/AGT033^1.p,TH0
AGT/AGT033^2.p,TH0
AGT/AGT034^1.p,TH0
AGT/AGT034^2.p,TH0
AGT/AGT035^1.p,TH0
AGT/AGT035^2.p,TH0
AGT/AGT036^1.p,TH0
AGT/AGT037^1.p,TH0
AGT/AGT037^2.p,TH0
AGT/AGT038^1.p,TH0
AGT/AGT039^1.p,TH0
AGT/AGT040^1.p,TH0
AGT/AGT041^1.p,TH0
ALG/ALG001^5.p,TH0
ALG/ALG014^7.p,TH0
ALG/ALG015^7.p,TH0
ALG/ALG016^7.p,TH0
ALG/ALG017^7.p,TH0
ALG/ALG018^7.p,TH0
ALG/ALG020^7.p,TH0
ALG/ALG021^7.p,TH0
ALG/ALG022^7.p,TH0
ALG/ALG023^7.p,TH0
ALG/ALG247^2.p,TH0
ALG/ALG248^1.p,TH0
ALG/ALG248^2.p,TH0
ALG/ALG248^3.p,TH0
ALG/ALG249^3.p,TH0
ALG/ALG250^3.p,TH0
ALG/ALG251^1.p,TH0
ALG/ALG251^2.p,TH0
ALG/ALG251^3.p,TH0
ALG/ALG252^1.p,TH0
ALG/ALG252^2.p,TH0
ALG/ALG253^1.p,TH0
ALG/ALG253^2.p,TH0
ALG/ALG254^1.p,TH0
ALG/ALG254^2.p,TH0
ALG/ALG255^1.p,TH0
ALG/ALG256^1.p,TH0
ALG/ALG256^2.p,TH0
ALG/ALG257^1.p,TH0
ALG/ALG257^2.p,TH0
ALG/ALG258^1.p,TH0
ALG/ALG258^2.p,TH0
ALG/ALG259^1.p,TH0
ALG/ALG259^2.p,TH0
ALG/ALG260^1.p,TH0
ALG/ALG260^2.p,TH0
ALG/ALG261^1.p,TH0
ALG/ALG261^2.p,TH0
ALG/ALG262^2.p,TH0
ALG/ALG263^1.p,TH0
ALG/ALG263^3.p,TH0
ALG/ALG264^1.p,TH0
ALG/ALG264^3.p,TH0
ALG/ALG265^2.p,TH0
ALG/ALG266^1.p,TH0
ALG/ALG266^2.p,TH0
ALG/ALG267^1.p,TH0
ALG/ALG267^2.p,TH0
ALG/ALG268^1.p,TH0
ALG/ALG268^2.p,TH0
ALG/ALG268^3.p,TH0
ALG/ALG268^4.p,TH0
ALG/ALG268^5.p,TH0
ALG/ALG268^6.p,TH0
ALG/ALG269^1.p,TH0
ALG/ALG269^2.p,TH0
ALG/ALG269^3.p,TH0
ALG/ALG269^4.p,TH0
ALG/ALG270^5.p,TH0
ALG/ALG271^5.p,TH0
ALG/ALG272^5.p,TH0
ALG/ALG273^5.p,TH0
ALG/ALG274^5.p,TH0
ALG/ALG275^5.p,TH0
ALG/ALG276^5.p,TH0
ALG/ALG277^5.p,TH0
ALG/ALG278^5.p,TH0
ALG/ALG279^5.p,TH0
ALG/ALG280^5.p,TH0
ALG/ALG281^5.p,TH0
ALG/ALG282^5.p,TH0
ALG/ALG283^5.p,TH0
ALG/ALG284^5.p,TH0
ALG/ALG285^5.p,TH0
ALG/ALG286^5.p,TH0
ALG/ALG287^5.p,TH0
ALG/ALG288^5.p,TH0
ALG/ALG289^5.p,TH0
ALG/ALG290^5.p,TH0
ALG/ALG291^5.p,TH0
ALG/ALG292^5.p,TH0
ALG/ALG293^5.p,TH0
ALG/ALG294^5.p,TH0
ALG/ALG295^5.p,TH0
ALG/ALG296^5.p,TH0
ALG/ALG297^5.p,TH0
ALG/ALG298^5.p,TH0
ALG/ALG444^1.p,TH0
ANA/ANA046^1.p,TH1
ANA/ANA047^1.p,TH1
ANA/ANA048^1.p,TH1
ANA/ANA049^1.p,TH1
ANA/ANA050^1.p,TH1
ANA/ANA051^1.p,TH1
ANA/ANA052^1.p,TH1
ANA/ANA053^1.p,TH1
ANA/ANA054^1.p,TH1
ANA/ANA055^1.p,TH1
ANA/ANA056^1.p,TH1
ANA/ANA057^1.p,TH1
ANA/ANA058^1.p,TH1
ANA/ANA059^1.p,TH1
ANA/ANA060^1.p,TH1
ANA/ANA061^1.p,TH1
ANA/ANA062^1.p,TH1
ANA/ANA063^1.p,TH1
ANA/ANA064^1.p,TH1
ANA/ANA065^1.p,TH1
ANA/ANA066^1.p,TH1
ANA/ANA067^1.p,TH1
ANA/ANA068^1.p,TH1
ANA/ANA069^1.p,TH1
ANA/ANA070^1.p,TH1
ANA/ANA071^1.p,TH1
ANA/ANA072^1.p,TH1
ANA/ANA073^1.p,TH1
ANA/ANA074^1.p,TH1
ANA/ANA075^1.p,TH1
ANA/ANA076^1.p,TH1
ANA/ANA077^1.p,TH1
ANA/ANA078^1.p,TH1
ANA/ANA079^1.p,TH1
ANA/ANA080^1.p,TH1
ANA/ANA081^1.p,TH1
ANA/ANA082^1.p,TH1
ANA/ANA083^1.p,TH1
ANA/ANA084^1.p,TH1
ANA/ANA085^1.p,TH1
ANA/ANA086^1.p,TH1
ANA/ANA087^1.p,TH1
ANA/ANA088^1.p,TH1
ANA/ANA089^1.p,TH1
ANA/ANA090^1.p,TH1
ANA/ANA091^1.p,TH1
ANA/ANA092^1.p,TH1
ANA/ANA093^1.p,TH1
ANA/ANA094^1.p,TH1
ANA/ANA095^1.p,TH1
ANA/ANA096^1.p,TH1
ANA/ANA097^1.p,TH1
ANA/ANA098^1.p,TH1
ANA/ANA099^1.p,TH1
ANA/ANA100^1.p,TH1
ANA/ANA101^1.p,TH1
ANA/ANA102^1.p,TH1
ANA/ANA103^1.p,TH1
ANA/ANA104^1.p,TH1
ANA/ANA105^1.p,TH1
ANA/ANA106^1.p,TH1
ANA/ANA107^1.p,TH1
ANA/ANA108^1.p,TH1
ANA/ANA109^1.p,TH1
ANA/ANA110^1.p,TH1
ANA/ANA111^1.p,TH1
ANA/ANA112^1.p,TH1
ANA/ANA113^1.p,TH1
ANA/ANA114^1.p,TH1
ANA/ANA115^1.p,TH1
ANA/ANA116^1.p,TH1
ANA/ANA117^1.p,TH1
ANA/ANA118^1.p,TH1
ANA/ANA119^1.p,TH1
ANA/ANA120^1.p,TH1
ANA/ANA121^1.p,TH1
ANA/ANA122^1.p,TH1
ANA/ANA123^1.p,TH1
ANA/ANA124^1.p,TH1
ANA/ANA125^1.p,TH0
ANA/ANA126^1.p,TH0
ANA/ANA127^1.p,TH0
ANA/ANA128^1.p,TH1
ANA/ANA129^1.p,TH0
ANA/ANA130^1.p,TH1
ANA/ANA131^1.p,TH1
ANA/ANA132^1.p,TH1
CAT/CAT038^1.p,TH0
CAT/CAT038^2.p,TH0
COL/COL125^1.p,TH0
COL/COL126^1.p,TH0
COM/COM024^5.p,TH0
COM/COM152^1.p,TH1
COM/COM153^1.p,TH1
COM/COM154^1.p,TH1
COM/COM155^1.p,TH1
COM/COM156^1.p,TH1
COM/COM157^1.p,TH1
COM/COM158^1.p,TH1
COM/COM159^1.p,TH1
COM/COM160^1.p,TH1
COM/COM161^1.p,TH1
COM/COM162^1.p,TH1
COM/COM163^1.p,TH1
COM/COM164^1.p,TH1
COM/COM165^1.p,TH1
COM/COM166^1.p,TH1
COM/COM167^1.p,TH1
COM/COM168^1.p,TH1
COM/COM169^1.p,TH1
COM/COM170^1.p,TH1
COM/COM171^1.p,TH1
COM/COM172^1.p,TH1
COM/COM173^1.p,TH1
COM/COM174^1.p,TH1
COM/COM175^1.p,TH1
COM/COM176^1.p,TH1
COM/COM177^1.p,TH1
COM/COM178^1.p,TH1
COM/COM179^1.p,TH1
COM/COM180^1.p,TH1
COM/COM181^1.p,TH1
COM/COM182^1.p,TH1
COM/COM183^1.p,TH1
COM/COM184^1.p,TH1
COM/COM185^1.p,TH1
COM/COM186^1.p,TH1
COM/COM187^1.p,TH1
COM/COM188^1.p,TH1
COM/COM189^1.p,TH1
COM/COM190^1.p,TH1
COM/COM191^1.p,TH1
COM/COM192^1.p,TH1
COM/COM193^1.p,TH1
COM/COM194^1.p,TH1
COM/COM195^1.p,TH1
COM/COM196^1.p,TH1
COM/COM197^1.p,TH1
COM/COM198^1.p,TH1
COM/COM199^1.p,TH1
COM/COM200^1.p,TH1
COM/COM201^1.p,TH1
COM/COM202^1.p,TH1
COM/COM203^1.p,TH1
COM/COM204^1.p,TH1
COM/COM205^1.p,TH1
COM/COM206^1.p,TH1
COM/COM207^1.p,TH1
COM/COM208^1.p,TH1
COM/COM209^1.p,TH1
COM/COM210^1.p,TH1
COM/COM211^1.p,TH1
CSR/CSR119^1.p,TH0
CSR/CSR119^2.p,TH0
CSR/CSR119^3.p,TH0
CSR/CSR120^1.p,TH0
CSR/CSR120^2.p,TH0
CSR/CSR120^3.p,TH0
CSR/CSR121^1.p,TH0
CSR/CSR121^2.p,TH0
CSR/CSR122^1.p,TH0
CSR/CSR122^2.p,TH0
CSR/CSR123^1.p,TH0
CSR/CSR123^2.p,TH0
CSR/CSR124^1.p,TH0
CSR/CSR124^2.p,TH0
CSR/CSR125^1.p,TH0
CSR/CSR125^2.p,TH0
CSR/CSR126^1.p,TH0
CSR/CSR126^2.p,TH0
CSR/CSR127^1.p,TH0
CSR/CSR127^2.p,TH0
CSR/CSR128^1.p,TH0
CSR/CSR128^2.p,TH0
CSR/CSR129^1.p,TH0
CSR/CSR129^2.p,TH0
CSR/CSR130^1.p,TH0
CSR/CSR130^2.p,TH0
CSR/CSR131^1.p,TH0
CSR/CSR131^2.p,TH0
CSR/CSR132^1.p,TH0
CSR/CSR132^2.p,TH0
CSR/CSR133^1.p,TH0
CSR/CSR133^2.p,TH0
CSR/CSR134^1.p,TH0
CSR/CSR134^2.p,TH0
CSR/CSR135^1.p,TH0
CSR/CSR135^2.p,TH0
CSR/CSR136^1.p,TH0
CSR/CSR136^2.p,TH0
CSR/CSR137^1.p,TH0
CSR/CSR137^2.p,TH0
CSR/CSR138^1.p,TH0
CSR/CSR138^2.p,TH0
CSR/CSR139^1.p,TH0
CSR/CSR139^2.p,TH0
CSR/CSR140^1.p,TH0
CSR/CSR140^2.p,TH0
CSR/CSR141^1.p,TH0
CSR/CSR141^2.p,TH0
CSR/CSR141^3.p,TH0
CSR/CSR142^1.p,TH0
CSR/CSR142^2.p,TH0
CSR/CSR142^3.p,TH0
CSR/CSR143^1.p,TH0
CSR/CSR143^2.p,TH0
CSR/CSR143^3.p,TH0
CSR/CSR144^1.p,TH0
CSR/CSR144^2.p,TH0
CSR/CSR144^3.p,TH0
CSR/CSR145^1.p,TH0
CSR/CSR145^2.p,TH0
CSR/CSR145^3.p,TH0
CSR/CSR146^1.p,TH0
CSR/CSR146^2.p,TH0
CSR/CSR146^3.p,TH0
CSR/CSR148^1.p,TH0
CSR/CSR148^2.p,TH0
CSR/CSR148^3.p,TH0
CSR/CSR149^1.p,TH0
CSR/CSR149^2.p,TH0
CSR/CSR149^3.p,TH0
CSR/CSR150^1.p,TH0
CSR/CSR150^2.p,TH0
CSR/CSR150^3.p,TH0
CSR/CSR151^1.p,TH0
CSR/CSR151^2.p,TH0
CSR/CSR151^3.p,TH0
CSR/CSR152^1.p,TH0
CSR/CSR152^2.p,TH0
CSR/CSR152^3.p,TH0
CSR/CSR153^1.p,TH0
CSR/CSR153^2.p,TH0
CSR/CSR153^3.p,TH0
DAT/DAT002^1.p,arith
DAT/DAT056^1.p,TH0
DAT/DAT056^2.p,TH0
DAT/DAT113^1.p,TH1
DAT/DAT114^1.p,TH1
DAT/DAT115^1.p,TH1
DAT/DAT117^1.p,TH1
DAT/DAT118^1.p,TH1
DAT/DAT119^1.p,TH1
DAT/DAT120^1.p,TH1
DAT/DAT121^1.p,TH1
DAT/DAT122^1.p,TH1
DAT/DAT123^1.p,TH1
DAT/DAT124^1.p,TH1
DAT/DAT125^1.p,TH1
DAT/DAT126^1.p,TH1
DAT/DAT127^1.p,TH1
DAT/DAT128^1.p,TH1
DAT/DAT129^1.p,TH1
DAT/DAT130^1.p,TH1
DAT/DAT131^1.p,TH1
DAT/DAT132^1.p,TH1
DAT/DAT133^1.p,TH1
DAT/DAT134^1.p,TH1
DAT/DAT135^1.p,TH1
DAT/DAT136^1.p,TH1
DAT/DAT137^1.p,TH1
DAT/DAT138^1.p,TH1
DAT/DAT139^1.p,TH1
DAT/DAT140^1.p,TH1
DAT/DAT141^1.p,TH1
DAT/DAT142^1.p,TH1
DAT/DAT143^1.p,TH1
DAT/DAT144^1.p,TH1
DAT/DAT145^1.p,TH1
DAT/DAT146^1.p,TH1
DAT/DAT147^1.p,TH1
DAT/DAT148^1.p,TH1
DAT/DAT149^1.p,TH1
DAT/DAT150^1.p,TH1
DAT/DAT151^1.p,TH1
DAT/DAT152^1.p,TH1
DAT/DAT153^1.p,TH1
DAT/DAT154^1.p,TH1
DAT/DAT155^1.p,TH1
DAT/DAT156^1.p,TH1
DAT/DAT157^1.p,TH1
DAT/DAT158^1.p,TH1
DAT/DAT159^1.p,TH1
DAT/DAT160^1.p,TH1
DAT/DAT161^1.p,TH1
DAT/DAT162^1.p,TH1
DAT/DAT163^1.p,TH1
DAT/DAT164^1.p,TH1
DAT/DAT165^1.p,TH1
DAT/DAT166^1.p,TH1
DAT/DAT167^1.p,TH1
DAT/DAT168^1.p,TH1
DAT/DAT169^1.p,TH1
DAT/DAT170^1.p,TH1
DAT/DAT171^1.p,TH1
DAT/DAT172^1.p,TH1
DAT/DAT173^1.p,TH1
DAT/DAT174^1.p,TH1
DAT/DAT175^1.p,TH1
DAT/DAT176^1.p,TH1
DAT/DAT177^1.p,TH1
DAT/DAT178^1.p,TH1
DAT/DAT179^1.p,TH1
DAT/DAT180^1.p,TH1
DAT/DAT181^1.p,TH1
DAT/DAT182^1.p,TH1
DAT/DAT183^1.p,TH1
DAT/DAT184^1.p,TH1
DAT/DAT185^1.p,TH1
DAT/DAT186^1.p,TH1
DAT/DAT187^1.p,TH1
DAT/DAT188^1.p,TH1
DAT/DAT189^1.p,TH1
DAT/DAT190^1.p,TH1
DAT/DAT191^1.p,TH1
DAT/DAT192^1.p,TH1
DAT/DAT193^1.p,TH1
DAT/DAT194^1.p,TH1
DAT/DAT195^1.p,TH1
DAT/DAT196^1.p,TH1
DAT/DAT197^1.p,TH1
DAT/DAT198^1.p,TH1
DAT/DAT199^1.p,TH1
DAT/DAT200^1.p,TH1
DAT/DAT201^1.p,TH1
DAT/DAT202^1.p,TH1
DAT/DAT203^1.p,TH1
DAT/DAT204^1.p,TH1
DAT/DAT205^1.p,TH1
DAT/DAT206^1.p,TH1
DAT/DAT207^1.p,TH1
DAT/DAT208^1.p,TH1
DAT/DAT209^1.p,TH1
DAT/DAT210^1.p,TH1
DAT/DAT211^1.p,TH1
DAT/DAT212^1.p,TH1
DAT/DAT213^1.p,TH1
DAT/DAT214^1.p,TH1
DAT/DAT215^1.p,TH1
DAT/DAT216^1.p,TH1
DAT/DAT217^1.p,TH1
DAT/DAT218^1.p,TH1
DAT/DAT219^1.p,TH1
DAT/DAT220^1.p,TH1
DAT/DAT221^1.p,TH1
DAT/DAT222^1.p,TH1
DAT/DAT223^1.p,TH1
DAT/DAT224^1.p,TH1
DAT/DAT225^1.p,TH1
DAT/DAT226^1.p,TH1
DAT/DAT227^1.p,TH1
DAT/DAT228^1.p,TH1
DAT/DAT229^1.p,TH1
DAT/DAT230^1.p,TH1
DAT/DAT231^1.p,TH1
DAT/DAT232^1.p,TH1
DAT/DAT233^1.p,TH1
DAT/DAT234^1.p,TH1
DAT/DAT235^1.p,TH1
DAT/DAT236^1.p,TH1
DAT/DAT237^1.p,TH1
DAT/DAT238^1.p,TH1
DAT/DAT239^1.p,TH1
DAT/DAT240^1.p,TH1
DAT/DAT241^1.p,TH1
DAT/DAT242^1.p,TH1
DAT/DAT243^1.p,TH1
DAT/DAT244^1.p,TH1
DAT/DAT245^1.p,TH1
DAT/DAT246^1.p,TH1
DAT/DAT247^1.p,TH1
DAT/DAT248^1.p,TH1
DAT/DAT249^1.p,TH1
DAT/DAT250^1.p,TH1
DAT/DAT251^1.p,TH1
DAT/DAT252^1.p,TH1
DAT/DAT253^1.p,TH1
DAT/DAT254^1.p,TH1
DAT/DAT255^1.p,TH1
DAT/DAT256^1.p,TH1
DAT/DAT257^1.p,TH1
DAT/DAT258^1.p,TH1
DAT/DAT259^1.p,TH1
DAT/DAT260^1.p,TH1
DAT/DAT261^1.p,TH1
DAT/DAT262^1.p,TH1
DAT/DAT263^1.p,TH1
DAT/DAT264^1.p,TH1
DAT/DAT265^1.p,TH1
DAT/DAT266^1.p,TH1
DAT/DAT267^1.p,TH1
DAT/DAT268^1.p,TH1
DAT/DAT269^1.p,TH1
DAT/DAT270^1.p,TH1
DAT/DAT271^1.p,TH1
DAT/DAT272^1.p,TH1
DAT/DAT273^1.p,TH1
DAT/DAT274^1.p,TH1
DAT/DAT275^1.p,TH1
DAT/DAT276^1.p,TH1
DAT/DAT277^1.p,TH1
DAT/DAT278^1.p,TH1
DAT/DAT279^1.p,TH1
DAT/DAT280^1.p,TH1
DAT/DAT281^1.p,TH1
DAT/DAT282^1.p,TH1
DAT/DAT283^1.p,TH1
DAT/DAT284^1.p,TH1
DAT/DAT285^1.p,TH1
DAT/DAT286^1.p,TH1
DAT/DAT287^1.p,TH1
DAT/DAT288^1.p,TH1
DAT/DAT289^1.p,TH1
DAT/DAT290^1.p,TH1
DAT/DAT291^1.p,TH1
DAT/DAT292^1.p,TH1
DAT/DAT293^1.p,TH1
DAT/DAT294^1.p,TH1
DAT/DAT295^1.p,TH1
DAT/DAT296^1.p,TH1
DAT/DAT297^1.p,TH1
DAT/DAT298^1.p,TH1
DAT/DAT299^1.p,TH1
DAT/DAT300^1.p,TH1
DAT/DAT301^1.p,TH1
DAT/DAT302^1.p,TH1
DAT/DAT303^1.p,TH1
DAT/DAT304^1.p,TH1
DAT/DAT305^1.p,TH1
DAT/DAT306^1.p,TH1
DAT/DAT307^1.p,TH1
DAT/DAT308^1.p,TH1
DAT/DAT309^1.p,TH1
DAT/DAT310^1.p,TH1
DAT/DAT311^1.p,TH1
DAT/DAT312^1.p,TH1
DAT/DAT313^1.p,TH1
DAT/DAT314^1.p,TH1
DAT/DAT315^1.p,TH1
DAT/DAT316^1.p,TH1
DAT/DAT317^1.p,TH1
DAT/DAT318^1.p,TH1
DAT/DAT319^1.p,TH1
DAT/DAT320^1.p,TH1
DAT/DAT321^1.p,TH1
DAT/DAT322^1.p,TH1
DAT/DAT323^1.p,TH1
DAT/DAT324^1.p,TH1
DAT/DAT325^1.p,TH1
DAT/DAT326^1.p,TH1
DAT/DAT327^1.p,TH1
DAT/DAT328^1.p,TH1
GEG/GEG002^1.p,TH0
GEG/GEG003^1.p,TH0
GEG/GEG004^1.p,TH0
GEG/GEG005^1.p,TH0
GEG/GEG006^1.p,TH0
GEG/GEG007^1.p,TH0
GEG/GEG008^1.p,TH0
GEG/GEG009^1.p,TH0
GEG/GEG010^1.p,TH0
GEG/GEG011^1.p,TH0
GEG/GEG012^1.p,TH0
GEG/GEG013^1.p,TH0
GEG/GEG014^1.p,TH0
GEG/GEG015^1.p,TH0
GEG/GEG016^1.p,TH0
GEG/GEG018^1.p,TH0
GEG/GEG019^1.p,TH0
GEG/GEG020^1.p,TH0
GEO/GEO356^1.p,TH1
GEO/GEO357^1.p,TH1
GEO/GEO358^1.p,TH1
GEO/GEO359^1.p,TH1
GEO/GEO360^1.p,TH1
GEO/GEO361^1.p,TH1
GEO/GEO362^1.p,TH1
GEO/GEO363^1.p,TH1
GEO/GEO364^1.p,TH1
GEO/GEO365^1.p,TH1
GEO/GEO366^1.p,TH1
GEO/GEO367^1.p,TH1
GEO/GEO368^1.p,TH1
GEO/GEO369^1.p,TH1
GEO/GEO370^1.p,TH1
GEO/GEO371^1.p,TH1
GEO/GEO372^1.p,TH1
GEO/GEO373^1.p,TH1
GEO/GEO374^1.p,TH1
GEO/GEO375^1.p,TH1
GEO/GEO376^1.p,TH1
GEO/GEO377^1.p,TH1
GEO/GEO378^1.p,TH1
GEO/GEO379^1.p,TH1
GEO/GEO380^1.p,TH1
GEO/GEO381^1.p,TH1
GEO/GEO382^1.p,TH1
GEO/GEO383^1.p,TH1
GEO/GEO384^1.p,TH1
GEO/GEO385^1.p,TH1
GEO/GEO386^1.p,TH1
GEO/GEO387^1.p,TH1
GEO/GEO388^1.p,TH1
GEO/GEO389^1.p,TH1
GEO/GEO390^1.p,TH1
GEO/GEO391^1.p,TH1
GEO/GEO392^1.p,TH1
GEO/GEO393^1.p,TH1
GEO/GEO394^1.p,TH1
GEO/GEO395^1.p,TH1
GEO/GEO396^1.p,TH1
GEO/GEO397^1.p,TH1
GEO/GEO398^1.p,TH1
GEO/GEO399^1.p,TH1
GEO/GEO400^1.p,TH1
GEO/GEO401^1.p,TH1
GEO/GEO402^1.p,TH1
GEO/GEO403^1.p,TH1
GEO/GEO404^1.p,TH1
GEO/GEO405^1.p,TH1
GEO/GEO406^1.p,TH1
GEO/GEO407^1.p,TH1
GEO/GEO408^1.p,TH1
GEO/GEO409^1.p,TH1
GEO/GEO410^1.p,TH1
GEO/GEO411^1.p,TH1
GEO/GEO412^1.p,TH1
GEO/GEO413^1.p,TH1
GEO/GEO414^1.p,TH1
GEO/GEO415^1.p,TH1
GEO/GEO416^1.p,TH1
GEO/GEO417^1.p,TH1
GEO/GEO418^1.p,TH1
GEO/GEO419^1.p,TH1
GEO/GEO420^1.p,TH1
GEO/GEO421^1.p,TH1
GEO/GEO422^1.p,TH1
GEO/GEO423^1.p,TH1
GEO/GEO424^1.p,TH1
GEO/GEO425^1.p,TH1
GEO/GEO426^1.p,TH1
GEO/GEO427^1.p,TH1
GEO/GEO428^1.p,TH1
GEO/GEO429^1.p,TH1
GEO/GEO430^1.p,TH1
GEO/GEO431^1.p,TH1
GEO/GEO432^1.p,TH1
GEO/GEO433^1.p,TH1
GEO/GEO434^1.p,TH1
GEO/GEO435^1.p,TH1
GEO/GEO436^1.p,TH1
GEO/GEO437^1.p,TH1
GEO/GEO438^1.p,TH1
GEO/GEO439^1.p,TH1
GRA/GRA027^1.p,TH0
GRA/GRA028^1.p,TH0
GRA/GRA029^1.p,TH0
GRA/GRA029^2.p,TH0
GRA/GRA030^1.p,TH0
GRA/GRA031^1.p,TH0
GRA/GRA031^2.p,TH0
GRA/GRA032^1.p,TH0
GRA/GRA032^2.p,TH0
GRA/GRA033^1.p,TH0
GRA/GRA033^2.p,TH0
GRA/GRA034^1.p,TH0
GRA/GRA034^2.p,TH0
GRA/GRA035^1.p,TH0
GRA/GRA035^2.p,TH0
GRA/GRA036^1.p,TH0
GRA/GRA036^2.p,TH0
GRA/GRA037^1.p,TH0
GRA/GRA037^2.p,TH0
GRA/GRA038^1.p,TH0
GRA/GRA038^2.p,TH0
GRA/GRA039^1.p,TH0
GRA/GRA039^2.p,TH0
GRA/GRA040^1.p,TH0
GRA/GRA040^2.p,TH0
GRA/GRA041^1.p,TH0
GRA/GRA041^2.p,TH0
GRA/GRA042^1.p,TH0
GRA/GRA042^2.p,TH0
GRA/GRA043^1.p,TH0
GRA/GRA043^2.p,TH0
GRA/GRA044^1.p,TH0
GRA/GRA044^2.p,TH0
GRA/GRA045^1.p,TH0
GRA/GRA045^2.p,TH0
GRA/GRA046^1.p,TH0
GRA/GRA046^2.p,TH0
GRA/GRA047^1.p,TH0
GRA/GRA047^2.p,TH0
GRA/GRA048^1.p,TH0
GRA/GRA048^2.p,TH0
GRA/GRA049^1.p,TH0
GRA/GRA049^2.p,TH0
GRA/GRA050^1.p,TH0
GRA/GRA050^2.p,TH0
GRA/GRA051^1.p,TH0
GRA/GRA051^2.p,TH0
GRA/GRA052^1.p,TH0
GRA/GRA052^2.p,TH0
GRA/GRA053^1.p,TH0
GRA/GRA053^2.p,TH0
GRA/GRA054^1.p,TH0
GRA/GRA054^2.p,TH0
GRA/GRA055^1.p,TH0
GRA/GRA055^2.p,TH0
GRA/GRA056^1.p,TH0
GRA/GRA056^2.p,TH0
GRA/GRA057^1.p,TH0
GRA/GRA057^2.p,TH0
GRA/GRA058^1.p,TH0
GRA/GRA058^2.p,TH0
GRA/GRA059^1.p,TH0
GRA/GRA059^2.p,TH0
GRA/GRA060^1.p,TH0
GRA/GRA060^2.p,TH0
GRA/GRA061^1.p,TH0
GRA/GRA061^2.p,TH0
GRA/GRA062^1.p,TH0
GRA/GRA062^2.p,TH0
GRA/GRA063^1.p,TH0
GRA/GRA063^2.p,TH0
GRA/GRA064^1.p,TH0
GRA/GRA064^2.p,TH0
GRA/GRA065^1.p,TH0
GRA/GRA065^2.p,TH0
GRA/GRA066^1.p,TH0
GRA/GRA066^2.p,TH0
GRA/GRA067^1.p,TH0
GRA/GRA067^2.p,TH0
GRA/GRA068^1.p,TH0
GRA/GRA068^2.p,TH0
GRA/GRA069^1.p,TH0
GRA/GRA069^2.p,TH0
GRA/GRA070^1.p,TH0
GRA/GRA070^2.p,TH0
GRA/GRA071^1.p,TH0
GRA/GRA071^2.p,TH0
GRA/GRA072^1.p,TH0
GRA/GRA072^2.p,TH0
GRA/GRA073^1.p,TH0
GRA/GRA073^2.p,TH0
GRA/GRA074^1.p,TH0
GRA/GRA074^2.p,TH0
GRP/GRP001^5.p,TH0
GRP/GRP782^1.p,TH0
GRP/GRP783^1.p,TH0
GRP/GRP784^1.p,TH0
GRP/GRP785^1.p,TH0
GRP/GRP786^1.p,TH0
GRP/GRP787^1.p,TH0
GRP/GRP788^1.p,TH0
GRP/GRP789^1.p,TH0
GRP/GRP790^1.p,TH0
GRP/GRP791^1.p,TH0
GRP/GRP792^1.p,TH0
GRP/GRP793^1.p,TH0
GRP/GRP794^1.p,TH0
GRP/GRP795^1.p,TH0
GRP/GRP796^1.p,TH0
GRP/GRP797^1.p,TH0
GRP/GRP798^1.p,TH0
GRP/GRP799^1.p,TH0
GRP/GRP800^1.p,TH0
GRP/GRP801^1.p,TH0
GRP/GRP802^1.p,TH0
GRP/GRP803^1.p,TH0
GRP/GRP804^1.p,TH0
GRP/GRP805^1.p,TH0
GRP/GRP806^1.p,TH0
GRP/GRP807^1.p,TH0
GRP/GRP808^1.p,TH0
GRP/GRP809^1.p,TH0
GRP/GRP810^1.p,TH0
GRP/GRP811^1.p,TH0
GRP/GRP812^1.p,TH0
GRP/GRP813^1.p,TH0
GRP/GRP814^1.p,TH0
GRP/GRP815^1.p,TH0
GRP/GRP816^1.p,TH0
GRP/GRP817^1.p,TH0
GRP/GRP818^1.p,TH0
GRP/GRP819^1.p,TH0
GRP/GRP820^1.p,TH0
GRP/GRP821^1.p,TH0
ITP/ITP001^1.p,TH0
ITP/ITP001^2.p,TH0
ITP/ITP001^3.p,TH1
ITP/ITP001^4.p,TH0
ITP/ITP001^5.p,TH0
ITP/ITP001^7.p,TH1
ITP/ITP002^1.p,TH0
ITP/ITP002^2.p,TH0
ITP/ITP002^3.p,TH1
ITP/ITP002^4.p,TH0
ITP/ITP002^5.p,TH0
ITP/ITP002^7.p,TH1
ITP/ITP003^1.p,TH0
ITP/ITP003^2.p,TH0
ITP/ITP003^3.p,TH1
ITP/ITP003^4.p,TH0
ITP/ITP003^5.p,TH0
ITP/ITP003^7.p,TH1
ITP/ITP004^1.p,TH0
ITP/ITP004^2.p,TH0
ITP/ITP004^3.p,TH1
ITP/ITP004^4.p,TH0
ITP/ITP004^5.p,TH0
ITP/ITP004^7.p,TH1
ITP/ITP005^1.p,TH0
ITP/ITP005^2.p,TH0
ITP/ITP005^3.p,TH1
ITP/ITP005^4.p,TH0
ITP/ITP005^5.p,TH0
ITP/ITP005^7.p,TH1
ITP/ITP006^1.p,TH0
ITP/ITP006^2.p,TH0
ITP/ITP006^3.p,TH1
ITP/ITP006^4.p,TH0
ITP/ITP006^5.p,TH0
ITP/ITP006^7.p,TH1
ITP/ITP007^1.p,TH0
ITP/ITP007^2.p,TH0
ITP/ITP007^3.p,TH1
ITP/ITP007^4.p,TH0
ITP/ITP007^5.p,TH0
ITP/ITP007^7.p,TH1
ITP/ITP008^1.p,TH0
ITP/ITP008^2.p,TH0
ITP/ITP008^3.p,TH1
ITP/ITP008^4.p,TH0
ITP/ITP008^5.p,TH0
ITP/ITP008^7.p,TH1
ITP/ITP009^1.p,TH0
ITP/ITP009^2.p,TH0
ITP/ITP009^3.p,TH1
ITP/ITP009^4.p,TH0
ITP/ITP009^5.p,TH0
ITP/ITP009^7.p,TH1
ITP/ITP010^1.p,TH0
ITP/ITP010^2.p,TH0
ITP/ITP010^3.p,TH1
ITP/ITP010^4.p,TH0
ITP/ITP010^5.p,TH0
ITP/ITP010^7.p,TH1
ITP/ITP011^1.p,TH0
ITP/ITP011^2.p,TH0
ITP/ITP011^3.p,TH1
ITP/ITP011^4.p,TH0
ITP/ITP011^5.p,TH0
ITP/ITP011^7.p,TH1
ITP/ITP012^1.p,TH0
ITP/ITP012^2.p,TH0
ITP/ITP012^3.p,TH1
ITP/ITP012^4.p,TH0
ITP/ITP012^5.p,TH0
ITP/ITP012^7.p,TH1
ITP/ITP013^1.p,TH0
ITP/ITP013^2.p,TH0
ITP/ITP013^3.p,TH1
ITP/ITP013^4.p,TH0
ITP/ITP013^5.p,TH0
ITP/ITP013^7.p,TH1
ITP/ITP014^1.p,TH0
ITP/ITP014^2.p,TH0
ITP/ITP014^3.p,TH1
ITP/ITP014^4.p,TH0
ITP/ITP014^5.p,TH0
ITP/ITP014^7.p,TH1
ITP/ITP015^1.p,TH0
ITP/ITP015^2.p,TH0
ITP/ITP015^3.p,TH1
ITP/ITP015^4.p,TH0
ITP/ITP015^5.p,TH0
ITP/ITP015^7.p,TH1
ITP/ITP016^1.p,TH0
ITP/ITP016^2.p,TH0
ITP/ITP016^3.p,TH1
ITP/ITP016^4.p,TH0
ITP/ITP016^5.p,TH0
ITP/ITP016^7.p,TH1
ITP/ITP017^1.p,TH0
ITP/ITP017^2.p,TH0
ITP/ITP017^3.p,TH1
ITP/ITP017^4.p,TH0
ITP/ITP017^5.p,TH0
ITP/ITP017^7.p,TH1
ITP/ITP018^1.p,TH0
ITP/ITP018^2.p,TH0
ITP/ITP018^3.p,TH1
ITP/ITP018^4.p,TH0
ITP/ITP018^5.p,TH0
ITP/ITP018^7.p,TH1
ITP/ITP019^1.p,TH0
ITP/ITP019^2.p,TH0
ITP/ITP019^3.p,TH1
ITP/ITP019^4.p,TH0
ITP/ITP019^5.p,TH0
ITP/ITP019^7.p,TH1
ITP/ITP020^1.p,TH0
ITP/ITP020^2.p,TH0
ITP/ITP020^3.p,TH1
ITP/ITP020^4.p,TH0
ITP/ITP020^5.p,TH0
ITP/ITP020^7.p,TH1
ITP/ITP021^1.p,TH0
ITP/ITP021^2.p,TH0
ITP/ITP021^3.p,TH1
ITP/ITP021^4.p,TH0
ITP/ITP021^5.p,TH0
ITP/ITP021^7.p,TH1
ITP/ITP022^1.p,TH0
ITP/ITP022^2.p,TH0
ITP/ITP022^3.p,TH1
ITP/ITP022^4.p,TH0
ITP/ITP022^5.p,TH0
ITP/ITP022^7.p,TH1
ITP/ITP023^1.p,TH0
ITP/ITP023^2.p,TH0
ITP/ITP023^3.p,TH1
ITP/ITP023^4.p,TH0
ITP/ITP023^5.p,TH0
ITP/ITP023^7.p,TH1
ITP/ITP024^1.p,TH0
ITP/ITP024^2.p,TH0
ITP/ITP024^3.p,TH1
ITP/ITP024^4.p,TH0
ITP/ITP024^5.p,TH0
ITP/ITP024^7.p,TH1
ITP/ITP025^1.p,TH0
ITP/ITP025^2.p,TH0
ITP/ITP025^3.p,TH1
ITP/ITP025^4.p,TH0
ITP/ITP025^5.p,TH0
ITP/ITP025^7.p,TH1
ITP/ITP026^1.p,TH0
ITP/ITP026^2.p,TH1
ITP/ITP027^1.p,TH0
ITP/ITP027^2.p,TH1
ITP/ITP028^1.p,TH0
ITP/ITP028^2.p,TH1
ITP/ITP029^1.p,TH0
ITP/ITP029^2.p,TH1
ITP/ITP030^1.p,TH0
ITP/ITP030^2.p,TH1
ITP/ITP031^1.p,TH0
ITP/ITP031^2.p,TH1
ITP/ITP032^1.p,TH0
ITP/ITP032^2.p,TH1
ITP/ITP033^1.p,TH0
ITP/ITP033^2.p,TH1
ITP/ITP034^1.p,TH0
ITP/ITP034^2.p,TH1
ITP/ITP035^1.p,TH0
ITP/ITP035^2.p,TH1
ITP/ITP036^1.p,TH0
ITP/ITP036^2.p,TH1
ITP/ITP037^1.p,TH0
ITP/ITP037^2.p,TH1
ITP/ITP038^1.p,TH0
ITP/ITP038^2.p,TH1
ITP/ITP039^1.p,TH0
ITP/ITP039^2.p,TH1
ITP/ITP040^1.p,TH0
ITP/ITP040^2.p,TH1
ITP/ITP041^1.p,TH0
ITP/ITP041^2.p,TH1
ITP/ITP042^1.p,TH0
ITP/ITP042^2.p,TH1
ITP/ITP043^1.p,TH0
ITP/ITP043^2.p,TH1
ITP/ITP044^1.p,TH0
ITP/ITP044^2.p,TH1
ITP/ITP045^1.p,TH0
ITP/ITP045^2.p,TH1
ITP/ITP046^1.p,TH0
ITP/ITP046^2.p,TH1
ITP/ITP047^1.p,TH0
ITP/ITP047^2.p,TH1
ITP/ITP048^1.p,TH0
ITP/ITP048^2.p,TH1
ITP/ITP049^1.p,TH0
ITP/ITP049^2.p,TH1
ITP/ITP050^1.p,TH0
ITP/ITP050^2.p,TH1
ITP/ITP051^1.p,TH0
ITP/ITP051^2.p,TH1
ITP/ITP052^1.p,TH0
ITP/ITP052^2.p,TH1
ITP/ITP053^1.p,TH0
ITP/ITP053^2.p,TH1
ITP/ITP054^1.p,TH0
ITP/ITP054^2.p,TH1
ITP/ITP055^1.p,TH0
ITP/ITP055^2.p,TH1
ITP/ITP056^1.p,TH0
ITP/ITP056^2.p,TH1
ITP/ITP057^1.p,TH0
ITP/ITP057^2.p,TH1
ITP/ITP058^1.p,TH0
ITP/ITP058^2.p,TH1
ITP/ITP059^1.p,TH0
ITP/ITP059^2.p,TH1
ITP/ITP060^1.p,TH0
ITP/ITP060^2.p,TH1
ITP/ITP061^1.p,TH0
ITP/ITP061^2.p,TH1
ITP/ITP062^1.p,TH0
ITP/ITP062^2.p,TH1
ITP/ITP063^1.p,TH0
ITP/ITP063^2.p,TH1
ITP/ITP064^1.p,TH0
ITP/ITP064^2.p,TH1
ITP/ITP065^1.p,TH0
ITP/ITP065^2.p,TH1
ITP/ITP066^1.p,TH0
ITP/ITP066^2.p,TH1
ITP/ITP067^1.p,TH0
ITP/ITP067^2.p,TH1
ITP/ITP068^1.p,TH0
ITP/ITP068^2.p,TH1
ITP/ITP069^1.p,TH0
ITP/ITP069^2.p,TH1
ITP/ITP070^1.p,TH0
ITP/ITP070^2.p,TH1
ITP/ITP071^1.p,TH0
ITP/ITP071^2.p,TH1
ITP/ITP072^1.p,TH0
ITP/ITP072^2.p,TH1
ITP/ITP073^1.p,TH0
ITP/ITP073^2.p,TH1
ITP/ITP074^1.p,TH0
ITP/ITP074^2.p,TH1
ITP/ITP075^1.p,TH0
ITP/ITP075^2.p,TH1
ITP/ITP076^1.p,TH0
ITP/ITP076^2.p,TH1
ITP/ITP077^1.p,TH0
ITP/ITP077^2.p,TH1
ITP/ITP078^1.p,TH0
ITP/ITP078^2.p,TH1
ITP/ITP079^1.p,TH0
ITP/ITP079^2.p,TH1
ITP/ITP080^1.p,TH0
ITP/ITP080^2.p,TH1
ITP/ITP081^1.p,TH0
ITP/ITP081^2.p,TH1
ITP/ITP082^1.p,TH0
ITP/ITP082^2.p,TH1
ITP/ITP083^1.p,TH0
ITP/ITP083^2.p,TH1
ITP/ITP084^1.p,TH0
ITP/ITP084^2.p,TH1
ITP/ITP085^1.p,TH0
ITP/ITP085^2.p,TH1
ITP/ITP086^1.p,TH0
ITP/ITP086^2.p,TH1
ITP/ITP087^1.p,TH0
ITP/ITP087^2.p,TH1
ITP/ITP088^1.p,TH0
ITP/ITP088^2.p,TH1
ITP/ITP089^1.p,TH0
ITP/ITP089^2.p,TH1
ITP/ITP090^1.p,TH0
ITP/ITP090^2.p,TH1
ITP/ITP091^1.p,TH0
ITP/ITP091^2.p,TH1
ITP/ITP092^1.p,TH0
ITP/ITP092^2.p,TH1
ITP/ITP093^1.p,TH0
ITP/ITP093^2.p,TH1
ITP/ITP094^1.p,TH0
ITP/ITP094^2.p,TH1
ITP/ITP095^1.p,TH0
ITP/ITP095^2.p,TH1
ITP/ITP096^1.p,TH0
ITP/ITP096^2.p,TH1
ITP/ITP097^1.p,TH0
ITP/ITP097^2.p,TH1
ITP/ITP098^1.p,TH0
ITP/ITP098^2.p,TH1
ITP/ITP099^1.p,TH0
ITP/ITP099^2.p,TH1
ITP/ITP100^1.p,TH0
ITP/ITP100^2.p,TH1
ITP/ITP101^1.p,TH0
ITP/ITP101^2.p,TH1
ITP/ITP102^1.p,TH0
ITP/ITP102^2.p,TH1
ITP/ITP103^1.p,TH0
ITP/ITP103^2.p,TH1
ITP/ITP104^1.p,TH0
ITP/ITP104^2.p,TH1
ITP/ITP105^1.p,TH0
ITP/ITP105^2.p,TH1
ITP/ITP106^1.p,TH0
ITP/ITP106^2.p,TH1
ITP/ITP107^1.p,TH0
ITP/ITP107^2.p,TH1
ITP/ITP108^1.p,TH0
ITP/ITP108^2.p,TH1
ITP/ITP109^1.p,TH0
ITP/ITP109^2.p,TH1
ITP/ITP110^1.p,TH0
ITP/ITP110^2.p,TH1
ITP/ITP111^1.p,TH0
ITP/ITP111^2.p,TH1
ITP/ITP112^1.p,TH0
ITP/ITP112^2.p,TH1
ITP/ITP113^1.p,TH0
ITP/ITP113^2.p,TH1
ITP/ITP114^1.p,TH0
ITP/ITP114^2.p,TH1
ITP/ITP115^1.p,TH0
ITP/ITP115^2.p,TH1
ITP/ITP116^1.p,TH0
ITP/ITP116^2.p,TH1
ITP/ITP117^1.p,TH0
ITP/ITP117^2.p,TH1
ITP/ITP118^1.p,TH0
ITP/ITP118^2.p,TH1
ITP/ITP119^1.p,TH0
ITP/ITP119^2.p,TH1
ITP/ITP120^1.p,TH0
ITP/ITP120^2.p,TH1
ITP/ITP121^1.p,TH0
ITP/ITP121^2.p,TH1
ITP/ITP122^1.p,TH0
ITP/ITP122^2.p,TH1
ITP/ITP123^1.p,TH0
ITP/ITP123^2.p,TH1
ITP/ITP124^1.p,TH0
ITP/ITP124^2.p,TH1
ITP/ITP125^1.p,TH0
ITP/ITP125^2.p,TH1
ITP/ITP126^1.p,TH0
ITP/ITP126^2.p,TH1
ITP/ITP127^1.p,TH0
ITP/ITP127^2.p,TH1
ITP/ITP128^1.p,TH0
ITP/ITP128^2.p,TH1
ITP/ITP129^1.p,TH0
ITP/ITP129^2.p,TH1
ITP/ITP130^1.p,TH0
ITP/ITP130^2.p,TH1
ITP/ITP131^1.p,TH0
ITP/ITP131^2.p,TH1
ITP/ITP132^1.p,TH0
ITP/ITP132^2.p,TH1
ITP/ITP133^1.p,TH0
ITP/ITP133^2.p,TH1
ITP/ITP134^1.p,TH0
ITP/ITP134^2.p,TH1
ITP/ITP135^1.p,TH0
ITP/ITP135^2.p,TH1
ITP/ITP136^1.p,TH0
ITP/ITP136^2.p,TH1
ITP/ITP137^1.p,TH0
ITP/ITP137^2.p,TH1
ITP/ITP138^1.p,TH0
ITP/ITP138^2.p,TH1
ITP/ITP139^1.p,TH0
ITP/ITP139^2.p,TH1
ITP/ITP140^1.p,TH0
ITP/ITP140^2.p,TH1
ITP/ITP141^1.p,TH0
ITP/ITP141^2.p,TH1
ITP/ITP142^1.p,TH0
ITP/ITP142^2.p,TH1
ITP/ITP143^1.p,TH0
ITP/ITP143^2.p,TH1
ITP/ITP144^1.p,TH0
ITP/ITP144^2.p,TH1
ITP/ITP145^1.p,TH0
ITP/ITP145^2.p,TH1
ITP/ITP146^1.p,TH0
ITP/ITP146^2.p,TH1
ITP/ITP147^1.p,TH0
ITP/ITP147^2.p,TH1
ITP/ITP148^1.p,TH0
ITP/ITP148^2.p,TH1
ITP/ITP149^1.p,TH0
ITP/ITP149^2.p,TH1
ITP/ITP150^1.p,TH0
ITP/ITP150^2.p,TH1
ITP/ITP151^1.p,TH0
ITP/ITP151^2.p,TH1
ITP/ITP152^1.p,TH0
ITP/ITP152^2.p,TH1
ITP/ITP153^1.p,TH0
ITP/ITP153^2.p,TH1
ITP/ITP154^1.p,TH0
ITP/ITP154^2.p,TH1
ITP/ITP155^1.p,TH0
ITP/ITP155^2.p,TH1
ITP/ITP156^1.p,TH0
ITP/ITP156^2.p,TH1
ITP/ITP157^1.p,TH0
ITP/ITP157^2.p,TH1
ITP/ITP158^1.p,TH0
ITP/ITP158^2.p,TH1
ITP/ITP159^1.p,TH0
ITP/ITP159^2.p,TH1
ITP/ITP160^1.p,TH0
ITP/ITP160^2.p,TH1
ITP/ITP161^1.p,TH0
ITP/ITP161^2.p,TH1
ITP/ITP162^1.p,TH0
ITP/ITP162^2.p,TH1
ITP/ITP163^1.p,TH0
ITP/ITP163^2.p,TH1
ITP/ITP164^1.p,TH0
ITP/ITP164^2.p,TH1
ITP/ITP165^1.p,TH0
ITP/ITP165^2.p,TH1
ITP/ITP166^1.p,TH0
ITP/ITP166^2.p,TH1
ITP/ITP167^1.p,TH0
ITP/ITP167^2.p,TH1
ITP/ITP168^1.p,TH0
ITP/ITP168^2.p,TH1
ITP/ITP169^1.p,TH0
ITP/ITP169^2.p,TH1
ITP/ITP170^1.p,TH0
ITP/ITP170^2.p,TH1
ITP/ITP171^1.p,TH0
ITP/ITP171^2.p,TH1
ITP/ITP172^1.p,TH0
ITP/ITP172^2.p,TH1
ITP/ITP173^1.p,TH0
ITP/ITP173^2.p,TH1
ITP/ITP174^1.p,TH0
ITP/ITP174^2.p,TH1
ITP/ITP175^1.p,TH0
ITP/ITP175^2.p,TH1
ITP/ITP176^1.p,TH0
ITP/ITP176^2.p,TH1
ITP/ITP177^1.p,TH0
ITP/ITP177^2.p,TH1
ITP/ITP178^1.p,TH0
ITP/ITP178^2.p,TH1
ITP/ITP179^1.p,TH0
ITP/ITP179^2.p,TH1
ITP/ITP180^1.p,TH0
ITP/ITP180^2.p,TH1
ITP/ITP181^1.p,TH0
ITP/ITP181^2.p,TH1
ITP/ITP182^1.p,TH0
ITP/ITP182^2.p,TH1
ITP/ITP183^1.p,TH0
ITP/ITP183^2.p,TH1
ITP/ITP184^1.p,TH0
ITP/ITP184^2.p,TH1
ITP/ITP185^1.p,TH0
ITP/ITP185^2.p,TH1
ITP/ITP186^1.p,TH0
ITP/ITP186^2.p,TH1
ITP/ITP187^1.p,TH0
ITP/ITP187^2.p,TH1
ITP/ITP188^1.p,TH0
ITP/ITP188^2.p,TH1
ITP/ITP189^1.p,TH0
ITP/ITP189^2.p,TH1
ITP/ITP190^1.p,TH0
ITP/ITP190^2.p,TH1
ITP/ITP191^1.p,TH0
ITP/ITP191^2.p,TH1
ITP/ITP192^1.p,TH0
ITP/ITP192^2.p,TH1
ITP/ITP193^1.p,TH0
ITP/ITP193^2.p,TH1
ITP/ITP194^1.p,TH0
ITP/ITP194^2.p,TH1
ITP/ITP195^1.p,TH0
ITP/ITP195^2.p,TH1
ITP/ITP196^1.p,TH0
ITP/ITP196^2.p,TH1
ITP/ITP197^1.p,TH0
ITP/ITP197^2.p,TH1
ITP/ITP198^1.p,TH0
ITP/ITP198^2.p,TH1
ITP/ITP199^1.p,TH0
ITP/ITP199^2.p,TH1
ITP/ITP200^1.p,TH0
ITP/ITP200^2.p,TH1
ITP/ITP201^1.p,TH0
ITP/ITP201^2.p,TH1
ITP/ITP202^1.p,TH0
ITP/ITP202^2.p,TH1
ITP/ITP203^1.p,TH0
ITP/ITP203^2.p,TH1
ITP/ITP204^1.p,TH0
ITP/ITP204^2.p,TH1
ITP/ITP205^1.p,TH0
ITP/ITP205^2.p,TH1
KRS/KRS272^7.p,TH0
KRS/KRS273^7.p,TH0
KRS/KRS274^7.p,TH0
KRS/KRS275^7.p,TH0
KRS/KRS276^7.p,TH0
KRS/KRS277^7.p,TH0
LCL/LCL181^4.p,TH0
LCL/LCL230^4.p,TH0
LCL/LCL414^7.p,TH0
LCL/LCL449^7.p,TH0
LCL/LCL450^7.p,TH0
LCL/LCL452^7.p,TH0
LCL/LCL454^7.p,TH0
LCL/LCL456^7.p,TH0
LCL/LCL460^7.p,TH0
LCL/LCL462^7.p,TH0
LCL/LCL464^7.p,TH0
LCL/LCL466^7.p,TH0
LCL/LCL467^7.p,TH0
LCL/LCL579^1.p,TH0
LCL/LCL579^2.p,TH0
LCL/LCL580^1.p,TH0
LCL/LCL581^1.p,TH0
LCL/LCL582^1.p,TH0
LCL/LCL583^1.p,TH0
LCL/LCL584^1.p,TH0
LCL/LCL585^1.p,TH0
LCL/LCL586^1.p,TH0
LCL/LCL587^1.p,TH0
LCL/LCL588^1.p,TH0
LCL/LCL589^1.p,TH0
LCL/LCL590^1.p,TH0
LCL/LCL591^1.p,TH0
LCL/LCL592^1.p,TH0
LCL/LCL593^1.p,TH0
LCL/LCL594^1.p,TH0
LCL/LCL595^1.p,TH0
LCL/LCL596^1.p,TH0
LCL/LCL597^1.p,TH0
LCL/LCL598^1.p,TH0
LCL/LCL599^1.p,TH0
LCL/LCL600^1.p,TH0
LCL/LCL601^1.p,TH0
LCL/LCL602^1.p,TH0
LCL/LCL603^1.p,TH0
LCL/LCL604^1.p,TH0
LCL/LCL606^1.p,TH0
LCL/LCL607^1.p,TH0
LCL/LCL608^1.p,TH0
LCL/LCL609^1.p,TH0
LCL/LCL611^1.p,TH0
LCL/LCL612^1.p,TH0
LCL/LCL613^1.p,TH0
LCL/LCL614^1.p,TH0
LCL/LCL615^1.p,TH0
LCL/LCL617^1.p,TH0
LCL/LCL618^1.p,TH0
LCL/LCL619^1.p,TH0
LCL/LCL620^1.p,TH0
LCL/LCL621^1.p,TH0
LCL/LCL623^1.p,TH0
LCL/LCL624^1.p,TH0
LCL/LCL625^1.p,TH0
LCL/LCL626^1.p,TH0
LCL/LCL629^1.p,TH0
LCL/LCL630^1.p,TH0
LCL/LCL631^1.p,TH0
LCL/LCL632^1.p,TH0
LCL/LCL633^1.p,TH0
LCL/LCL634^1.p,TH0
LCL/LCL690^1.p,TH0
LCL/LCL691^1.p,TH0
LCL/LCL692^1.p,TH0
LCL/LCL693^1.p,TH0
LCL/LCL694^1.p,TH0
LCL/LCL695^1.p,TH0
LCL/LCL696^1.p,TH0
LCL/LCL697^1.p,TH0
LCL/LCL698^1.p,TH0
LCL/LCL699^1.p,TH0
LCL/LCL700^1.p,TH0
LCL/LCL701^1.p,TH0
LCL/LCL702^1.p,TH0
LCL/LCL703^1.p,TH0
LCL/LCL704^1.p,TH0
LCL/LCL705^1.p,TH0
LCL/LCL706^1.p,TH0
LCL/LCL707^1.p,TH0
LCL/LCL708^1.p,TH0
LCL/LCL709^1.p,TH0
LCL/LCL710^1.p,TH0
LCL/LCL711^1.p,TH0
LCL/LCL712^1.p,TH0
LCL/LCL713^1.p,TH0
LCL/LCL714^1.p,TH0
LCL/LCL715^1.p,TH0
LCL/LCL716^1.p,TH0
LCL/LCL717^1.p,TH0
LCL/LCL718^1.p,TH0
LCL/LCL719^1.p,TH0
LCL/LCL720^1.p,TH0
LCL/LCL721^1.p,TH0
LCL/LCL722^1.p,TH0
LCL/LCL723^1.p,TH0
LCL/LCL724^1.p,TH0
LCL/LCL725^1.p,TH0
LCL/LCL726^5.p,TH0
LCL/LCL727^5.p,TH0
LCL/LCL728^5.p,TH0
LCL/LCL729^5.p,TH0
LCL/LCL730^5.p,TH0
LCL/LCL731^5.p,TH0
LCL/LCL732^5.p,TH0
LCL/LCL733^5.p,TH0
LCL/LCL734^5.p,TH0
LCL/LCL735^5.p,TH0
LCL/LCL736^5.p,TH0
LCL/LCL738^5.p,TH0
LCL/LCL739^5.p,TH0
LCL/LCL740^5.p,TH0
LCL/LCL741^5.p,TH0
LCL/LCL742^5.p,TH0
LCL/LCL743^5.p,TH0
LCL/LCL859^1.p,TH0
LCL/LCL860^1.p,TH0
LCL/LCL861^1.p,TH0
LCL/LCL862^1.p,TH0
LCL/LCL863^1.p,TH0
LCL/LCL864^1.p,TH0
LCL/LCL865^1.p,TH0
LCL/LCL866^1.p,TH0
LCL/LCL867^1.p,TH0
LCL/LCL868^1.p,TH0
LCL/LCL869^1.p,TH0
LCL/LCL870^1.p,TH0
LCL/LCL871^1.p,TH0
LCL/LCL872^1.p,TH0
LCL/LCL873^1.p,TH0
LCL/LCL874^1.p,TH0
LCL/LCL877^1.p,TH0
LCL/LCL877^2.p,TH0
LCL/LCL878^1.p,TH0
LCL/LCL879^1.p,TH0
LCL/LCL880^1.p,TH0
LCL/LCL881^1.p,TH0
LCL/LCL916^1.p,TH0
LCL/LCL917^1.p,TH0
LCL/LCL918^1.p,TH0
LCL/LCL919^1.p,TH0
LCL/LCL920^1.p,TH0
LCL/LCL921^1.p,TH0
LCL/LCL922^1.p,TH0
LCL/LCL923^1.p,TH0
LCL/LCL924^1.p,TH0
LCL/LCL925^1.p,TH0
LCL/LCL930^1.p,TH0
LCL/LCL931^1.p,TH0
LCL/LCL932^1.p,TH0
LCL/LCL933^1.p,TH0
LCL/LCL934^1.p,TH0
LCL/LCL935^1.p,TH0
LCL/LCL936^1.p,TH0
LCL/LCL937^1.p,TH0
LCL/LCL938^1.p,TH0
LCL/LCL939^1.p,TH0
LCL/LCL940^1.p,TH0
LIN/LIN001^1.p,TH1
LIN/LIN002^1.p,TH1
LIN/LIN003^1.p,TH1
LIN/LIN004^1.p,TH1
LIN/LIN005^1.p,TH1
LIN/LIN006^1.p,TH1
LIN/LIN007^1.p,TH1
LIN/LIN008^1.p,TH1
LIN/LIN009^1.p,TH1
LIN/LIN010^1.p,TH1
LIN/LIN011^1.p,TH1
LIN/LIN012^1.p,TH1
LIN/LIN013^1.p,TH1
LIN/LIN014^1.p,TH1
LIN/LIN015^1.p,TH1
MSC/MSC007^1.003.004.p,TH0
MSC/MSC020^5.p,TH0
MSC/MSC021^5.p,TH0
MSC/MSC025^1.p,TH0
MSC/MSC025^2.p,TH0
MSC/MSC029^1.p,TH1
MSC/MSC030^1.p,TH1
MSC/MSC031^1.p,TH1
MSC/MSC032^1.p,TH1
MSC/MSC033^1.p,TH1
NLP/NLP001^7.p,TH0
NLP/NLP002^7.p,TH0
NLP/NLP003^7.p,TH0
NLP/NLP004^7.p,TH0
NLP/NLP005^7.p,TH0
NLP/NLP006^7.p,TH0
NLP/NLP007^7.p,TH0
NLP/NLP008^7.p,TH0
NLP/NLP009^7.p,TH0
NLP/NLP011^7.p,TH0
NLP/NLP264^7.p,TH0
NUM/NUM016^5.p,TH0
NUM/NUM020^1.p,TH0
NUM/NUM021^1.p,TH0
NUM/NUM415^1.p,TH0
NUM/NUM416^1.p,TH0
NUM/NUM417^1.p,TH0
NUM/NUM418^1.p,TH0
NUM/NUM419^1.p,TH0
NUM/NUM635^1.p,TH0
NUM/NUM635^2.p,TH0
NUM/NUM635^4.p,TH0
NUM/NUM636^1.p,TH0
NUM/NUM636^2.p,TH0
NUM/NUM636^3.p,TH0
NUM/NUM636^4.p,TH0
NUM/NUM637^1.p,TH0
NUM/NUM637^2.p,TH0
NUM/NUM637^4.p,TH0
NUM/NUM638^1.p,TH0
NUM/NUM638^4.p,TH0
NUM/NUM639^1.p,TH0
NUM/NUM639^4.p,TH0
NUM/NUM640^1.p,TH0
NUM/NUM640^4.p,TH0
NUM/NUM641^1.p,TH0
NUM/NUM641^4.p,TH0
NUM/NUM642^1.p,TH0
NUM/NUM642^4.p,TH0
NUM/NUM643^1.p,TH0
NUM/NUM643^4.p,TH0
NUM/NUM644^1.p,TH0
NUM/NUM644^4.p,TH0
NUM/NUM645^1.p,TH0
NUM/NUM645^4.p,TH0
NUM/NUM646^1.p,TH0
NUM/NUM646^4.p,TH0
NUM/NUM647^1.p,TH0
NUM/NUM647^4.p,TH0
NUM/NUM648^1.p,TH0
NUM/NUM648^4.p,TH0
NUM/NUM649^1.p,TH0
NUM/NUM649^4.p,TH0
NUM/NUM650^1.p,TH0
NUM/NUM650^4.p,TH0
NUM/NUM651^1.p,TH0
NUM/NUM651^4.p,TH0
NUM/NUM652^1.p,TH0
NUM/NUM652^4.p,TH0
NUM/NUM653^1.p,TH0
NUM/NUM653^4.p,TH0
NUM/NUM654^1.p,TH0
NUM/NUM654^4.p,TH0
NUM/NUM655^1.p,TH0
NUM/NUM655^4.p,TH0
NUM/NUM656^1.p,TH0
NUM/NUM656^4.p,TH0
NUM/NUM657^1.p,TH0
NUM/NUM657^4.p,TH0
NUM/NUM658^1.p,TH0
NUM/NUM658^4.p,TH0
NUM/NUM659^1.p,TH0
NUM/NUM659^4.p,TH0
NUM/NUM660^1.p,TH0
NUM/NUM660^4.p,TH0
NUM/NUM662^1.p,TH0
NUM/NUM662^4.p,TH0
NUM/NUM663^1.p,TH0
NUM/NUM663^4.p,TH0
NUM/NUM664^1.p,TH0
NUM/NUM664^4.p,TH0
NUM/NUM665^1.p,TH0
NUM/NUM665^4.p,TH0
NUM/NUM666^1.p,TH0
NUM/NUM666^4.p,TH0
NUM/NUM667^1.p,TH0
NUM/NUM667^4.p,TH0
NUM/NUM668^1.p,TH0
NUM/NUM668^4.p,TH0
NUM/NUM669^1.p,TH0
NUM/NUM669^4.p,TH0
NUM/NUM670^1.p,TH0
NUM/NUM670^4.p,TH0
NUM/NUM671^1.p,TH0
NUM/NUM671^4.p,TH0
NUM/NUM672^1.p,TH0
NUM/NUM672^4.p,TH0
NUM/NUM673^1.p,TH0
NUM/NUM673^4.p,TH0
NUM/NUM674^1.p,TH0
NUM/NUM674^4.p,TH0
NUM/NUM676^1.p,TH0
NUM/NUM676^4.p,TH0
NUM/NUM677^1.p,TH0
NUM/NUM677^4.p,TH0
NUM/NUM680^1.p,TH0
NUM/NUM680^4.p,TH0
NUM/NUM681^1.p,TH0
NUM/NUM681^4.p,TH0
NUM/NUM682^1.p,TH0
NUM/NUM682^4.p,TH0
NUM/NUM683^1.p,TH0
NUM/NUM683^4.p,TH0
NUM/NUM684^1.p,TH0
NUM/NUM684^4.p,TH0
NUM/NUM686^1.p,TH0
NUM/NUM686^4.p,TH0
NUM/NUM687^1.p,TH0
NUM/NUM687^4.p,TH0
NUM/NUM688^1.p,TH0
NUM/NUM688^4.p,TH0
NUM/NUM689^1.p,TH0
NUM/NUM689^4.p,TH0
NUM/NUM690^1.p,TH0
NUM/NUM690^4.p,TH0
NUM/NUM691^1.p,TH0
NUM/NUM691^4.p,TH0
NUM/NUM692^1.p,TH0
NUM/NUM692^4.p,TH0
NUM/NUM693^1.p,TH0
NUM/NUM693^4.p,TH0
NUM/NUM694^1.p,TH0
NUM/NUM694^4.p,TH0
NUM/NUM695^1.p,TH0
NUM/NUM695^4.p,TH0
NUM/NUM696^1.p,TH0
NUM/NUM696^4.p,TH0
NUM/NUM697^1.p,TH0
NUM/NUM697^4.p,TH0
NUM/NUM698^1.p,TH0
NUM/NUM698^4.p,TH0
NUM/NUM699^1.p,TH0
NUM/NUM699^4.p,TH0
NUM/NUM700^1.p,TH0
NUM/NUM700^4.p,TH0
NUM/NUM701^1.p,TH0
NUM/NUM701^4.p,TH0
NUM/NUM702^1.p,TH0
NUM/NUM702^4.p,TH0
NUM/NUM703^1.p,TH0
NUM/NUM703^4.p,TH0
NUM/NUM704^1.p,TH0
NUM/NUM704^4.p,TH0
NUM/NUM705^1.p,TH0
NUM/NUM705^4.p,TH0
NUM/NUM706^1.p,TH0
NUM/NUM706^4.p,TH0
NUM/NUM707^1.p,TH0
NUM/NUM707^4.p,TH0
NUM/NUM708^1.p,TH0
NUM/NUM708^4.p,TH0
NUM/NUM709^1.p,TH0
NUM/NUM709^4.p,TH0
NUM/NUM710^1.p,TH0
NUM/NUM710^4.p,TH0
NUM/NUM711^1.p,TH0
NUM/NUM711^4.p,TH0
NUM/NUM712^1.p,TH0
NUM/NUM712^4.p,TH0
NUM/NUM713^1.p,TH0
NUM/NUM713^4.p,TH0
NUM/NUM721^1.p,TH0
NUM/NUM721^4.p,TH0
NUM/NUM726^1.p,TH0
NUM/NUM726^4.p,TH0
NUM/NUM727^1.p,TH0
NUM/NUM727^4.p,TH0
NUM/NUM728^1.p,TH0
NUM/NUM728^4.p,TH0
NUM/NUM729^1.p,TH0
NUM/NUM729^4.p,TH0
NUM/NUM730^1.p,TH0
NUM/NUM730^4.p,TH0
NUM/NUM736^1.p,TH0
NUM/NUM736^4.p,TH0
NUM/NUM737^1.p,TH0
NUM/NUM737^4.p,TH0
NUM/NUM738^1.p,TH0
NUM/NUM738^4.p,TH0
NUM/NUM739^1.p,TH0
NUM/NUM739^4.p,TH0
NUM/NUM740^1.p,TH0
NUM/NUM740^4.p,TH0
NUM/NUM741^1.p,TH0
NUM/NUM741^4.p,TH0
NUM/NUM742^1.p,TH0
NUM/NUM742^4.p,TH0
NUM/NUM743^1.p,TH0
NUM/NUM743^4.p,TH0
NUM/NUM746^1.p,TH0
NUM/NUM746^4.p,TH0
NUM/NUM747^1.p,TH0
NUM/NUM747^4.p,TH0
NUM/NUM748^1.p,TH0
NUM/NUM748^4.p,TH0
NUM/NUM749^1.p,TH0
NUM/NUM749^4.p,TH0
NUM/NUM750^1.p,TH0
NUM/NUM750^4.p,TH0
NUM/NUM751^1.p,TH0
NUM/NUM751^4.p,TH0
NUM/NUM752^1.p,TH0
NUM/NUM752^4.p,TH0
NUM/NUM753^1.p,TH0
NUM/NUM753^4.p,TH0
NUM/NUM754^1.p,TH0
NUM/NUM754^4.p,TH0
NUM/NUM755^1.p,TH0
NUM/NUM755^4.p,TH0
NUM/NUM756^1.p,TH0
NUM/NUM756^4.p,TH0
NUM/NUM757^1.p,TH0
NUM/NUM757^4.p,TH0
NUM/NUM758^1.p,TH0
NUM/NUM758^4.p,TH0
NUM/NUM759^1.p,TH0
NUM/NUM759^4.p,TH0
NUM/NUM760^1.p,TH0
NUM/NUM760^4.p,TH0
NUM/NUM761^1.p,TH0
NUM/NUM761^4.p,TH0
NUM/NUM762^1.p,TH0
NUM/NUM762^4.p,TH0
NUM/NUM765^1.p,TH0
NUM/NUM765^4.p,TH0
NUM/NUM766^1.p,TH0
NUM/NUM766^4.p,TH0
NUM/NUM767^1.p,TH0
NUM/NUM767^4.p,TH0
NUM/NUM768^1.p,TH0
NUM/NUM768^4.p,TH0
NUM/NUM769^1.p,TH0
NUM/NUM769^4.p,TH0
NUM/NUM770^1.p,TH0
NUM/NUM770^4.p,TH0
NUM/NUM771^1.p,TH0
NUM/NUM771^4.p,TH0
NUM/NUM781^1.p,TH0
NUM/NUM781^2.p,TH0
NUM/NUM781^3.p,TH0
NUM/NUM781^4.p,TH0
NUM/NUM782^1.p,TH0
NUM/NUM782^4.p,TH0
NUM/NUM783^1.p,TH0
NUM/NUM783^4.p,TH0
NUM/NUM784^1.p,TH0
NUM/NUM784^4.p,TH0
NUM/NUM785^1.p,TH0
NUM/NUM785^4.p,TH0
NUM/NUM786^1.p,TH0
NUM/NUM786^4.p,TH0
NUM/NUM787^1.p,TH0
NUM/NUM787^4.p,TH0
NUM/NUM788^1.p,TH0
NUM/NUM788^4.p,TH0
NUM/NUM789^1.p,TH0
NUM/NUM789^4.p,TH0
NUM/NUM790^1.p,TH0
NUM/NUM790^4.p,TH0
NUM/NUM791^1.p,TH0
NUM/NUM791^4.p,TH0
NUM/NUM792^1.p,TH0
NUM/NUM792^4.p,TH0
NUM/NUM793^1.p,TH0
NUM/NUM793^4.p,TH0
NUM/NUM795^1.p,TH0
NUM/NUM795^4.p,TH0
NUM/NUM796^1.p,TH0
NUM/NUM796^4.p,TH0
NUM/NUM797^1.p,TH0
NUM/NUM797^4.p,TH0
NUM/NUM798^1.p,TH0
NUM/NUM799^1.p,TH0
NUM/NUM800^1.p,TH0
NUM/NUM801^1.p,TH0
NUM/NUM802^5.p,TH0
NUM/NUM803^5.p,TH0
NUM/NUM804^5.p,TH0
NUM/NUM805^5.p,TH0
NUM/NUM806^5.p,TH0
NUM/NUM807^5.p,TH0
NUM/NUM808^5.p,TH0
NUM/NUM809^5.p,TH0
NUM/NUM810^5.p,TH0
NUM/NUM811^5.p,TH0
NUM/NUM812^5.p,TH0
NUM/NUM813^5.p,TH0
NUM/NUM814^5.p,TH0
NUM/NUM815^5.p,TH0
NUM/NUM816^5.p,TH0
NUM/NUM817^5.p,TH0
NUM/NUM818^5.p,TH0
NUM/NUM819^5.p,TH0
NUM/NUM821^5.p,TH0
NUM/NUM822^5.p,TH0
NUM/NUM823^5.p,TH0
NUM/NUM824^5.p,TH0
NUM/NUM825^5.p,TH0
NUM/NUM826^5.p,TH0
NUM/NUM827^5.p,TH0
NUM/NUM828^5.p,TH0
NUM/NUM829^5.p,TH0
NUM/NUM830^5.p,TH0
NUM/NUM831^5.p,TH0
NUM/NUM832^5.p,TH0
NUM/NUM833^5.p,TH0
NUM/NUM834^5.p,TH0
NUM/NUM863^1.p,TH0
NUM/NUM923^1.p,TH0
NUM/NUM923^2.p,TH0
NUM/NUM923^3.p,TH0
NUM/NUM923^4.p,TH0
NUM/NUM924^1.p,TH0
NUM/NUM924^2.p,TH0
NUM/NUM924^3.p,TH0
NUM/NUM924^4.p,TH0
NUM/NUM925^1.p,TH0
NUM/NUM925^2.p,TH0
NUM/NUM925^3.p,TH0
NUM/NUM925^4.p,TH0
NUM/NUM926^1.p,TH0
NUM/NUM926^2.p,TH0
NUM/NUM926^3.p,TH0
NUM/NUM926^4.p,TH0
NUN/NUN021^1.p,TH0
NUN/NUN022^1.p,arith
NUN/NUN023^1.p,TH0
NUN/NUN023^2.p,TH0
NUN/NUN024^1.p,TH0
NUN/NUN024^2.p,TH0
NUN/NUN025^1.p,TH0
NUN/NUN025^2.p,TH0
NUN/NUN025^3.p,TH0
NUN/NUN026^1.p,TH1
NUN/NUN027^1.p,TH1
NUN/NUN028^1.p,TH1
NUN/NUN029^1.p,TH1
NUN/NUN030^1.p,TH1
NUN/NUN031^1.p,TH1
NUN/NUN032^1.p,TH1
NUN/NUN033^1.p,TH1
NUN/NUN034^1.p,TH1
NUN/NUN035^1.p,TH1
NUN/NUN036^1.p,TH1
NUN/NUN037^1.p,TH1
NUN/NUN038^1.p,TH1
NUN/NUN039^1.p,TH1
NUN/NUN040^1.p,TH1
NUN/NUN041^1.p,TH1
NUN/NUN042^1.p,TH1
NUN/NUN043^1.p,TH1
NUN/NUN044^1.p,TH1
NUN/NUN045^1.p,TH1
NUN/NUN046^1.p,TH1
NUN/NUN047^1.p,TH1
NUN/NUN048^1.p,TH1
NUN/NUN049^1.p,TH1
NUN/NUN050^1.p,TH1
NUN/NUN051^1.p,TH1
NUN/NUN052^1.p,TH1
NUN/NUN053^4.p,TH0
NUN/NUN093^1.p,TH0
NUN/NUN094^1.p,TH0
NUN/NUN095^1.p,TH0
NUN/NUN096^1.p,TH0
NUN/NUN097^1.p,TH0
NUN/NUN098^1.p,TH0
NUN/NUN099^1.p,TH0
NUN/NUN100^1.p,TH0
NUN/NUN101^1.p,TH0
NUN/NUN102^1.p,TH0
NUN/NUN103^1.p,TH0
NUN/NUN104^1.p,TH0
NUN/NUN105^1.p,TH0
NUN/NUN106^1.p,TH0
NUN/NUN107^1.p,TH0
NUN/NUN108^1.p,TH0
NUN/NUN109^1.p,TH0
NUN/NUN110^1.p,TH0
NUN/NUN111^1.p,TH0
NUN/NUN112^1.p,TH0
NUN/NUN113^1.p,TH0
NUN/NUN114^1.p,TH0
NUN/NUN115^1.p,TH0
NUN/NUN116^1.p,TH0
NUN/NUN117^1.p,TH0
NUN/NUN118^1.p,TH0
NUN/NUN119^1.p,TH0
NUN/NUN120^1.p,TH0
NUN/NUN121^1.p,TH0
NUN/NUN122^1.p,TH0
NUN/NUN123^1.p,TH0
NUN/NUN124^1.p,TH0
NUN/NUN125^1.p,TH0
NUN/NUN126^1.p,TH0
NUN/NUN127^1.p,TH0
NUN/NUN128^1.p,TH0
NUN/NUN129^1.p,TH0
NUN/NUN130^1.p,TH0
NUN/NUN131^1.p,TH0
NUN/NUN132^1.p,TH0
PHI/PHI001^1.p,TH0
PHI/PHI002^1.p,TH0
PHI/PHI002^2.p,TH0
PHI/PHI003^1.p,TH0
PHI/PHI003^2.p,TH0
PHI/PHI004^1.p,TH0
PHI/PHI004^2.p,TH0
PHI/PHI004^4.p,TH0
PHI/PHI005^1.p,TH0
PHI/PHI005^2.p,TH0
PHI/PHI005^3.p,TH0
PHI/PHI005^4.p,TH0
PHI/PHI006^4.p,TH0
PHI/PHI006^5.p,TH0
PHI/PHI007^4.p,TH0
PHI/PHI007^5.p,TH0
PHI/PHI008^4.p,TH0
PHI/PHI043^1.p,TH0
PHI/PHI043^2.p,TH0
PLA/PLA032^7.p,TH0
PLA/PLA033^7.p,TH0
PRO/PRO019^1.p,TH1
PRO/PRO020^1.p,TH1
PRO/PRO021^1.p,TH1
PRO/PRO022^1.p,TH1
PRO/PRO023^1.p,TH1
PRO/PRO024^1.p,TH1
PRO/PRO025^1.p,TH1
PRO/PRO026^1.p,TH1
PRO/PRO027^1.p,TH1
PRO/PRO028^1.p,TH1
PUZ/PUZ031^5.p,TH0
PUZ/PUZ047^5.p,TH0
PUZ/PUZ081^1.p,TH0
PUZ/PUZ081^2.p,TH0
PUZ/PUZ081^3.p,TH0
PUZ/PUZ082^1.p,TH0
PUZ/PUZ083^1.p,TH0
PUZ/PUZ084^1.p,TH0
PUZ/PUZ085^1.p,TH0
PUZ/PUZ086^1.p,TH0
PUZ/PUZ087^1.p,TH0
PUZ/PUZ087^2.p,TH0
PUZ/PUZ088^5.p,TH0
PUZ/PUZ090^5.p,TH0
PUZ/PUZ091^5.p,TH0
PUZ/PUZ092^5.p,TH0
PUZ/PUZ093^5.p,TH0
PUZ/PUZ094^5.p,TH0
PUZ/PUZ095^5.p,TH0
PUZ/PUZ096^5.p,TH0
PUZ/PUZ097^5.p,TH0
PUZ/PUZ098^5.p,TH0
PUZ/PUZ099^5.p,TH0
PUZ/PUZ100^5.p,TH0
PUZ/PUZ101^5.p,TH0
PUZ/PUZ102^5.p,TH0
PUZ/PUZ103^5.p,TH0
PUZ/PUZ104^5.p,TH0
PUZ/PUZ105^5.p,TH0
PUZ/PUZ106^5.p,TH0
PUZ/PUZ107^5.p,TH0
PUZ/PUZ108^5.p,TH0
PUZ/PUZ109^5.p,TH0
PUZ/PUZ110^5.p,TH0
PUZ/PUZ111^5.p,TH0
PUZ/PUZ112^5.p,TH0
PUZ/PUZ113^5.p,TH0
PUZ/PUZ114^5.p,TH0
PUZ/PUZ115^5.p,TH0
PUZ/PUZ116^5.p,TH0
PUZ/PUZ117^5.p,TH0
PUZ/PUZ118^5.p,TH0
PUZ/PUZ119^5.p,TH0
PUZ/PUZ120^5.p,TH0
PUZ/PUZ121^5.p,TH0
PUZ/PUZ122^5.p,TH0
PUZ/PUZ123^5.p,TH0
PUZ/PUZ124^5.p,TH0
PUZ/PUZ125^5.p,TH0
PUZ/PUZ126^5.p,TH0
PUZ/PUZ127^5.p,TH0
PUZ/PUZ136^1.p,TH0
PUZ/PUZ137^1.p,TH0
PUZ/PUZ140^1.p,TH0
PUZ/PUZ140^2.p,TH0
PUZ/PUZ141^1.p,TH0
PUZ/PUZ142^1.p,TH0
PUZ/PUZ143^1.p,TH0
PUZ/PUZ144^1.p,TH0
PUZ/PUZ145^1.p,TH0
PUZ/PUZ146^1.p,TH0
PUZ/PUZ147^1.p,TH1
PUZ/PUZ148^1.p,TH1
QUA/QUA001^1.p,TH0
QUA/QUA002^1.p,TH0
QUA/QUA003^1.p,TH0
QUA/QUA004^1.p,TH0
QUA/QUA005^1.p,TH0
QUA/QUA006^1.p,TH0
QUA/QUA007^1.p,TH0
QUA/QUA008^1.p,TH0
QUA/QUA009^1.p,TH0
QUA/QUA010^1.p,TH0
QUA/QUA011^1.p,TH0
QUA/QUA012^1.p,TH0
QUA/QUA013^1.p,TH0
QUA/QUA014^1.p,TH0
QUA/QUA015^1.p,TH0
QUA/QUA016^1.p,TH0
QUA/QUA017^1.p,TH0
QUA/QUA018^1.p,TH0
QUA/QUA019^1.p,TH0
QUA/QUA020^1.p,TH0
QUA/QUA021^1.p,TH0
RAL/RAL001^1.p,TH1
RAL/RAL002^1.p,TH1
RAL/RAL003^1.p,TH1
RAL/RAL004^1.p,TH1
RAL/RAL005^1.p,TH1
RAL/RAL006^1.p,TH1
RAL/RAL007^1.p,TH1
RAL/RAL008^1.p,TH1
RAL/RAL009^1.p,TH1
RAL/RAL010^1.p,TH1
RAL/RAL011^1.p,TH1
RAL/RAL012^1.p,TH1
RAL/RAL013^1.p,TH1
RAL/RAL014^1.p,TH1
RAL/RAL015^1.p,TH1
RAL/RAL016^1.p,TH1
RAL/RAL017^1.p,TH1
RAL/RAL018^1.p,TH1
RAL/RAL019^1.p,TH1
RAL/RAL020^1.p,TH1
RAL/RAL021^1.p,TH1
RAL/RAL022^1.p,TH1
RAL/RAL023^1.p,TH1
RAL/RAL024^1.p,TH1
RAL/RAL025^1.p,TH1
RAL/RAL026^1.p,TH1
RAL/RAL027^1.p,TH1
RAL/RAL028^1.p,TH1
RAL/RAL029^1.p,TH1
RAL/RAL030^1.p,TH1
RAL/RAL031^1.p,TH1
RAL/RAL032^1.p,TH1
RAL/RAL033^1.p,TH1
RAL/RAL034^1.p,TH1
RAL/RAL035^1.p,TH1
RAL/RAL036^1.p,TH1
RAL/RAL037^1.p,TH1
RAL/RAL038^1.p,TH1
RAL/RAL039^1.p,TH1
RAL/RAL040^1.p,TH1
RAL/RAL041^1.p,TH1
RAL/RAL042^1.p,TH1
RAL/RAL043^1.p,TH1
RAL/RAL044^1.p,TH1
RAL/RAL045^1.p,TH1
RAL/RAL046^1.p,TH1
RAL/RAL047^1.p,TH1
RAL/RAL048^1.p,TH1
RAL/RAL049^1.p,TH1
RAL/RAL050^1.p,TH1
RAL/RAL051^1.p,TH1
RAL/RAL052^1.p,TH1
RAL/RAL053^1.p,TH1
RAL/RAL054^1.p,TH1
RAL/RAL055^1.p,TH1
RAL/RAL056^1.p,TH1
RAL/RAL057^1.p,TH1
RAL/RAL058^1.p,TH1
RAL/RAL059^1.p,TH1
RAL/RAL060^1.p,TH1
RAL/RAL061^1.p,TH1
RAL/RAL062^1.p,TH1
RAL/RAL063^1.p,TH1
RAL/RAL064^1.p,TH1
RAL/RAL065^1.p,TH1
RAL/RAL066^1.p,TH1
RAL/RAL067^1.p,TH1
RAL/RAL068^1.p,TH1
RAL/RAL069^1.p,TH1
RAL/RAL070^1.p,TH1
SCT/SCT169^1.p,TH0
SCT/SCT169^2.p,TH0
SCT/SCT169^3.p,TH0
SCT/SCT170^1.p,TH0
SCT/SCT170^2.p,TH0
SCT/SCT170^3.p,TH0
SCT/SCT171^1.p,TH0
SCT/SCT171^2.p,TH0
SCT/SCT171^3.p,TH0
SET/SET002^7.p,TH0
SET/SET008^5.p,TH0
SET/SET009^5.p,TH0
SET/SET010^5.p,TH0
SET/SET011^5.p,TH0
SET/SET013^7.p,TH0
SET/SET014^4.p,TH0
SET/SET014^5.p,TH0
SET/SET014^7.p,TH0
SET/SET017^1.p,TH0
SET/SET018^7.p,TH0
SET/SET020^7.p,TH0
SET/SET027^5.p,TH0
SET/SET027^7.p,TH0
SET/SET043^5.p,TH0
SET/SET044^5.p,TH0
SET/SET045^5.p,TH0
SET/SET045^7.p,TH0
SET/SET046^5.p,TH0
SET/SET062^5.p,TH0
SET/SET062^6.p,TH0
SET/SET062^7.p,TH0
SET/SET063^5.p,TH0
SET/SET066^1.p,TH0
SET/SET067^1.p,TH0
SET/SET076^1.p,TH0
SET/SET086^1.p,TH0
SET/SET096^1.p,TH0
SET/SET143^3.p,TH0
SET/SET143^5.p,TH0
SET/SET144^5.p,TH0
SET/SET159^5.p,TH0
SET/SET162^5.p,TH0
SET/SET169^5.p,TH0
SET/SET171^3.p,TH0
SET/SET171^5.p,TH0
SET/SET173^5.p,TH0
SET/SET175^5.p,TH0
SET/SET183^5.p,TH0
SET/SET185^5.p,TH0
SET/SET194^5.p,TH0
SET/SET196^5.p,TH0
SET/SET199^5.p,TH0
SET/SET200^5.p,TH0
SET/SET201^5.p,TH0
SET/SET557^1.p,TH0
SET/SET557^6.p,TH0
SET/SET575^7.p,TH0
SET/SET576^7.p,TH0
SET/SET580^3.p,TH0
SET/SET580^5.p,TH0
SET/SET582^5.p,TH0
SET/SET583^7.p,TH0
SET/SET584^5.p,TH0
SET/SET585^5.p,TH0
SET/SET586^5.p,TH0
SET/SET587^5.p,TH0
SET/SET588^5.p,TH0
SET/SET589^5.p,TH0
SET/SET590^5.p,TH0
SET/SET591^5.p,TH0
SET/SET592^5.p,TH0
SET/SET593^5.p,TH0
SET/SET594^5.p,TH0
SET/SET595^5.p,TH0
SET/SET596^5.p,TH0
SET/SET597^5.p,TH0
SET/SET598^5.p,TH0
SET/SET599^5.p,TH0
SET/SET600^5.p,TH0
SET/SET601^3.p,TH0
SET/SET601^5.p,TH0
SET/SET603^5.p,TH0
SET/SET604^5.p,TH0
SET/SET605^5.p,TH0
SET/SET606^3.p,TH0
SET/SET606^5.p,TH0
SET/SET607^3.p,TH0
SET/SET607^5.p,TH0
SET/SET608^5.p,TH0
SET/SET609^3.p,TH0
SET/SET609^5.p,TH0
SET/SET610^5.p,TH0
SET/SET611^3.p,TH0
SET/SET611^5.p,TH0
SET/SET612^3.p,TH0
SET/SET612^5.p,TH0
SET/SET613^5.p,TH0
SET/SET614^3.p,TH0
SET/SET614^5.p,TH0
SET/SET615^3.p,TH0
SET/SET615^5.p,TH0
SET/SET616^5.p,TH0
SET/SET617^5.p,TH0
SET/SET618^5.p,TH0
SET/SET619^5.p,TH0
SET/SET620^5.p,TH0
SET/SET621^5.p,TH0
SET/SET622^5.p,TH0
SET/SET623^3.p,TH0
SET/SET623^5.p,TH0
SET/SET624^3.p,TH0
SET/SET624^5.p,TH0
SET/SET625^5.p,TH0
SET/SET626^5.p,TH0
SET/SET627^5.p,TH0
SET/SET628^5.p,TH0
SET/SET629^5.p,TH0
SET/SET630^3.p,TH0
SET/SET630^5.p,TH0
SET/SET631^5.p,TH0
SET/SET632^5.p,TH0
SET/SET633^5.p,TH0
SET/SET634^5.p,TH0
SET/SET635^5.p,TH0
SET/SET636^5.p,TH0
SET/SET638^5.p,TH0
SET/SET640^3.p,TH0
SET/SET646^3.p,TH0
SET/SET647^3.p,TH0
SET/SET648^3.p,TH0
SET/SET649^3.p,TH0
SET/SET651^3.p,TH0
SET/SET657^3.p,TH0
SET/SET669^3.p,TH0
SET/SET670^3.p,TH0
SET/SET671^3.p,TH0
SET/SET672^3.p,TH0
SET/SET673^3.p,TH0
SET/SET680^3.p,TH0
SET/SET683^3.p,TH0
SET/SET684^3.p,TH0
SET/SET716^4.p,TH0
SET/SET724^4.p,TH0
SET/SET741^4.p,TH0
SET/SET747^4.p,TH0
SET/SET752^4.p,TH0
SET/SET753^4.p,TH0
SET/SET764^4.p,TH0
SET/SET907^7.p,TH0
SET/SET908^7.p,TH0
SET/SET914^7.p,TH0
SET/SET916^7.p,TH0
SET/SET925^7.p,TH0
SET/SET926^7.p,TH0
SEU/SEU452^1.p,TH0
SEU/SEU453^1.p,TH0
SEU/SEU454^1.p,TH0
SEU/SEU455^1.p,TH0
SEU/SEU456^1.p,TH0
SEU/SEU457^1.p,TH0
SEU/SEU458^1.p,TH0
SEU/SEU459^1.p,TH0
SEU/SEU460^1.p,TH0
SEU/SEU461^1.p,TH0
SEU/SEU462^1.p,TH0
SEU/SEU463^1.p,TH0
SEU/SEU464^1.p,TH0
SEU/SEU465^1.p,TH0
SEU/SEU466^1.p,TH0
SEU/SEU467^1.p,TH0
SEU/SEU468^1.p,TH0
SEU/SEU469^1.p,TH0
SEU/SEU470^1.p,TH0
SEU/SEU471^1.p,TH0
SEU/SEU472^1.p,TH0
SEU/SEU473^1.p,TH0
SEU/SEU474^1.p,TH0
SEU/SEU475^1.p,TH0
SEU/SEU476^1.p,TH0
SEU/SEU477^1.p,TH0
SEU/SEU478^1.p,TH0
SEU/SEU479^1.p,TH0
SEU/SEU480^1.p,TH0
SEU/SEU481^1.p,TH0
SEU/SEU482^1.p,TH0
SEU/SEU483^1.p,TH0
SEU/SEU484^1.p,TH0
SEU/SEU485^1.p,TH0
SEU/SEU486^1.p,TH0
SEU/SEU487^1.p,TH0
SEU/SEU488^1.p,TH0
SEU/SEU489^1.p,TH0
SEU/SEU490^1.p,TH0
SEU/SEU491^1.p,TH0
SEU/SEU492^1.p,TH0
SEU/SEU493^1.p,TH0
SEU/SEU494^1.p,TH0
SEU/SEU495^1.p,TH0
SEU/SEU496^1.p,TH0
SEU/SEU497^1.p,TH0
SEU/SEU498^1.p,TH0
SEU/SEU499^1.p,TH0
SEU/SEU499^2.p,TH0
SEU/SEU500^1.p,TH0
SEU/SEU500^2.p,TH0
SEU/SEU501^1.p,TH0
SEU/SEU501^2.p,TH0
SEU/SEU502^1.p,TH0
SEU/SEU502^2.p,TH0
SEU/SEU503^1.p,TH0
SEU/SEU503^2.p,TH0
SEU/SEU504^1.p,TH0
SEU/SEU504^2.p,TH0
SEU/SEU505^1.p,TH0
SEU/SEU505^2.p,TH0
SEU/SEU506^1.p,TH0
SEU/SEU506^2.p,TH0
SEU/SEU507^1.p,TH0
SEU/SEU508^1.p,TH0
SEU/SEU508^2.p,TH0
SEU/SEU509^1.p,TH0
SEU/SEU509^2.p,TH0
SEU/SEU510^1.p,TH0
SEU/SEU510^2.p,TH0
SEU/SEU511^1.p,TH0
SEU/SEU511^2.p,TH0
SEU/SEU512^1.p,TH0
SEU/SEU512^2.p,TH0
SEU/SEU513^1.p,TH0
SEU/SEU513^2.p,TH0
SEU/SEU514^1.p,TH0
SEU/SEU514^2.p,TH0
SEU/SEU515^1.p,TH0
SEU/SEU515^2.p,TH0
SEU/SEU516^1.p,TH0
SEU/SEU516^2.p,TH0
SEU/SEU517^1.p,TH0
SEU/SEU517^2.p,TH0
SEU/SEU518^1.p,TH0
SEU/SEU518^2.p,TH0
SEU/SEU519^1.p,TH0
SEU/SEU519^2.p,TH0
SEU/SEU520^1.p,TH0
SEU/SEU521^1.p,TH0
SEU/SEU521^2.p,TH0
SEU/SEU522^1.p,TH0
SEU/SEU522^2.p,TH0
SEU/SEU523^1.p,TH0
SEU/SEU523^2.p,TH0
SEU/SEU524^1.p,TH0
SEU/SEU524^2.p,TH0
SEU/SEU525^1.p,TH0
SEU/SEU525^2.p,TH0
SEU/SEU526^1.p,TH0
SEU/SEU526^2.p,TH0
SEU/SEU527^1.p,TH0
SEU/SEU527^2.p,TH0
SEU/SEU528^1.p,TH0
SEU/SEU528^2.p,TH0
SEU/SEU529^1.p,TH0
SEU/SEU529^2.p,TH0
SEU/SEU530^1.p,TH0
SEU/SEU530^2.p,TH0
SEU/SEU531^1.p,TH0
SEU/SEU531^2.p,TH0
SEU/SEU532^1.p,TH0
SEU/SEU532^2.p,TH0
SEU/SEU533^1.p,TH0
SEU/SEU533^2.p,TH0
SEU/SEU534^1.p,TH0
SEU/SEU534^2.p,TH0
SEU/SEU535^1.p,TH0
SEU/SEU535^2.p,TH0
SEU/SEU536^1.p,TH0
SEU/SEU536^2.p,TH0
SEU/SEU537^1.p,TH0
SEU/SEU537^2.p,TH0
SEU/SEU538^1.p,TH0
SEU/SEU538^2.p,TH0
SEU/SEU539^1.p,TH0
SEU/SEU539^2.p,TH0
SEU/SEU540^1.p,TH0
SEU/SEU540^2.p,TH0
SEU/SEU541^1.p,TH0
SEU/SEU541^2.p,TH0
SEU/SEU542^1.p,TH0
SEU/SEU543^1.p,TH0
SEU/SEU544^1.p,TH0
SEU/SEU544^2.p,TH0
SEU/SEU545^1.p,TH0
SEU/SEU545^2.p,TH0
SEU/SEU546^1.p,TH0
SEU/SEU546^2.p,TH0
SEU/SEU547^1.p,TH0
SEU/SEU547^2.p,TH0
SEU/SEU548^1.p,TH0
SEU/SEU548^2.p,TH0
SEU/SEU549^1.p,TH0
SEU/SEU549^2.p,TH0
SEU/SEU550^1.p,TH0
SEU/SEU550^2.p,TH0
SEU/SEU551^1.p,TH0
SEU/SEU551^2.p,TH0
SEU/SEU551^3.p,TH0
SEU/SEU552^1.p,TH0
SEU/SEU552^2.p,TH0
SEU/SEU553^1.p,TH0
SEU/SEU553^2.p,TH0
SEU/SEU554^1.p,TH0
SEU/SEU555^1.p,TH0
SEU/SEU556^1.p,TH0
SEU/SEU557^1.p,TH0
SEU/SEU557^2.p,TH0
SEU/SEU558^1.p,TH0
SEU/SEU558^2.p,TH0
SEU/SEU559^1.p,TH0
SEU/SEU559^2.p,TH0
SEU/SEU560^1.p,TH0
SEU/SEU560^2.p,TH0
SEU/SEU561^1.p,TH0
SEU/SEU561^2.p,TH0
SEU/SEU562^1.p,TH0
SEU/SEU562^2.p,TH0
SEU/SEU563^1.p,TH0
SEU/SEU563^2.p,TH0
SEU/SEU564^1.p,TH0
SEU/SEU564^2.p,TH0
SEU/SEU565^1.p,TH0
SEU/SEU565^2.p,TH0
SEU/SEU566^1.p,TH0
SEU/SEU566^2.p,TH0
SEU/SEU567^1.p,TH0
SEU/SEU567^2.p,TH0
SEU/SEU568^1.p,TH0
SEU/SEU568^2.p,TH0
SEU/SEU569^1.p,TH0
SEU/SEU569^2.p,TH0
SEU/SEU570^1.p,TH0
SEU/SEU570^2.p,TH0
SEU/SEU571^1.p,TH0
SEU/SEU571^2.p,TH0
SEU/SEU572^1.p,TH0
SEU/SEU572^2.p,TH0
SEU/SEU573^1.p,TH0
SEU/SEU573^2.p,TH0
SEU/SEU574^1.p,TH0
SEU/SEU574^2.p,TH0
SEU/SEU575^1.p,TH0
SEU/SEU575^2.p,TH0
SEU/SEU576^1.p,TH0
SEU/SEU576^2.p,TH0
SEU/SEU577^1.p,TH0
SEU/SEU577^2.p,TH0
SEU/SEU578^1.p,TH0
SEU/SEU578^2.p,TH0
SEU/SEU579^1.p,TH0
SEU/SEU579^2.p,TH0
SEU/SEU580^1.p,TH0
SEU/SEU580^2.p,TH0
SEU/SEU581^1.p,TH0
SEU/SEU581^2.p,TH0
SEU/SEU582^1.p,TH0
SEU/SEU582^2.p,TH0
SEU/SEU583^1.p,TH0
SEU/SEU584^1.p,TH0
SEU/SEU584^2.p,TH0
SEU/SEU585^1.p,TH0
SEU/SEU585^2.p,TH0
SEU/SEU586^1.p,TH0
SEU/SEU586^2.p,TH0
SEU/SEU587^1.p,TH0
SEU/SEU587^2.p,TH0
SEU/SEU588^1.p,TH0
SEU/SEU588^2.p,TH0
SEU/SEU589^1.p,TH0
SEU/SEU589^2.p,TH0
SEU/SEU590^1.p,TH0
SEU/SEU590^2.p,TH0
SEU/SEU591^1.p,TH0
SEU/SEU591^2.p,TH0
SEU/SEU592^1.p,TH0
SEU/SEU592^2.p,TH0
SEU/SEU593^1.p,TH0
SEU/SEU593^2.p,TH0
SEU/SEU594^1.p,TH0
SEU/SEU594^2.p,TH0
SEU/SEU595^1.p,TH0
SEU/SEU595^2.p,TH0
SEU/SEU596^1.p,TH0
SEU/SEU596^2.p,TH0
SEU/SEU597^1.p,TH0
SEU/SEU597^2.p,TH0
SEU/SEU598^1.p,TH0
SEU/SEU598^2.p,TH0
SEU/SEU599^1.p,TH0
SEU/SEU599^2.p,TH0
SEU/SEU600^1.p,TH0
SEU/SEU600^2.p,TH0
SEU/SEU601^1.p,TH0
SEU/SEU601^2.p,TH0
SEU/SEU602^1.p,TH0
SEU/SEU602^2.p,TH0
SEU/SEU603^1.p,TH0
SEU/SEU603^2.p,TH0
SEU/SEU604^1.p,TH0
SEU/SEU604^2.p,TH0
SEU/SEU605^1.p,TH0
SEU/SEU605^2.p,TH0
SEU/SEU606^1.p,TH0
SEU/SEU606^2.p,TH0
SEU/SEU607^1.p,TH0
SEU/SEU607^2.p,TH0
SEU/SEU608^1.p,TH0
SEU/SEU608^2.p,TH0
SEU/SEU609^1.p,TH0
SEU/SEU609^2.p,TH0
SEU/SEU610^1.p,TH0
SEU/SEU610^2.p,TH0
SEU/SEU611^1.p,TH0
SEU/SEU611^2.p,TH0
SEU/SEU612^1.p,TH0
SEU/SEU612^2.p,TH0
SEU/SEU613^1.p,TH0
SEU/SEU613^2.p,TH0
SEU/SEU614^1.p,TH0
SEU/SEU614^2.p,TH0
SEU/SEU615^1.p,TH0
SEU/SEU615^2.p,TH0
SEU/SEU616^1.p,TH0
SEU/SEU617^1.p,TH0
SEU/SEU617^2.p,TH0
SEU/SEU618^1.p,TH0
SEU/SEU618^2.p,TH0
SEU/SEU619^1.p,TH0
SEU/SEU619^2.p,TH0
SEU/SEU620^1.p,TH0
SEU/SEU620^2.p,TH0
SEU/SEU621^1.p,TH0
SEU/SEU621^2.p,TH0
SEU/SEU622^1.p,TH0
SEU/SEU622^2.p,TH0
SEU/SEU623^1.p,TH0
SEU/SEU623^2.p,TH0
SEU/SEU624^1.p,TH0
SEU/SEU625^1.p,TH0
SEU/SEU625^2.p,TH0
SEU/SEU626^1.p,TH0
SEU/SEU626^2.p,TH0
SEU/SEU627^1.p,TH0
SEU/SEU627^2.p,TH0
SEU/SEU628^1.p,TH0
SEU/SEU628^2.p,TH0
SEU/SEU629^1.p,TH0
SEU/SEU629^2.p,TH0
SEU/SEU630^1.p,TH0
SEU/SEU630^2.p,TH0
SEU/SEU631^1.p,TH0
SEU/SEU631^2.p,TH0
SEU/SEU632^1.p,TH0
SEU/SEU632^2.p,TH0
SEU/SEU633^1.p,TH0
SEU/SEU633^2.p,TH0
SEU/SEU634^1.p,TH0
SEU/SEU634^2.p,TH0
SEU/SEU635^1.p,TH0
SEU/SEU635^2.p,TH0
SEU/SEU636^1.p,TH0
SEU/SEU636^2.p,TH0
SEU/SEU637^1.p,TH0
SEU/SEU637^2.p,TH0
SEU/SEU638^1.p,TH0
SEU/SEU638^2.p,TH0
SEU/SEU639^1.p,TH0
SEU/SEU639^2.p,TH0
SEU/SEU640^1.p,TH0
SEU/SEU640^2.p,TH0
SEU/SEU641^1.p,TH0
SEU/SEU641^2.p,TH0
SEU/SEU642^1.p,TH0
SEU/SEU642^2.p,TH0
SEU/SEU643^1.p,TH0
SEU/SEU643^2.p,TH0
SEU/SEU644^1.p,TH0
SEU/SEU644^2.p,TH0
SEU/SEU645^1.p,TH0
SEU/SEU645^2.p,TH0
SEU/SEU646^1.p,TH0
SEU/SEU646^2.p,TH0
SEU/SEU647^1.p,TH0
SEU/SEU647^2.p,TH0
SEU/SEU648^1.p,TH0
SEU/SEU648^2.p,TH0
SEU/SEU649^1.p,TH0
SEU/SEU649^2.p,TH0
SEU/SEU650^1.p,TH0
SEU/SEU650^2.p,TH0
SEU/SEU651^1.p,TH0
SEU/SEU651^2.p,TH0
SEU/SEU652^1.p,TH0
SEU/SEU652^2.p,TH0
SEU/SEU653^1.p,TH0
SEU/SEU653^2.p,TH0
SEU/SEU654^1.p,TH0
SEU/SEU654^2.p,TH0
SEU/SEU655^1.p,TH0
SEU/SEU655^2.p,TH0
SEU/SEU656^1.p,TH0
SEU/SEU656^2.p,TH0
SEU/SEU657^1.p,TH0
SEU/SEU657^2.p,TH0
SEU/SEU658^1.p,TH0
SEU/SEU658^2.p,TH0
SEU/SEU659^1.p,TH0
SEU/SEU659^2.p,TH0
SEU/SEU660^1.p,TH0
SEU/SEU660^2.p,TH0
SEU/SEU661^1.p,TH0
SEU/SEU661^2.p,TH0
SEU/SEU662^1.p,TH0
SEU/SEU662^2.p,TH0
SEU/SEU663^1.p,TH0
SEU/SEU663^2.p,TH0
SEU/SEU664^1.p,TH0
SEU/SEU664^2.p,TH0
SEU/SEU665^1.p,TH0
SEU/SEU665^2.p,TH0
SEU/SEU666^1.p,TH0
SEU/SEU666^2.p,TH0
SEU/SEU667^1.p,TH0
SEU/SEU667^2.p,TH0
SEU/SEU668^1.p,TH0
SEU/SEU668^2.p,TH0
SEU/SEU669^1.p,TH0
SEU/SEU669^2.p,TH0
SEU/SEU670^1.p,TH0
SEU/SEU670^2.p,TH0
SEU/SEU671^1.p,TH0
SEU/SEU671^2.p,TH0
SEU/SEU672^1.p,TH0
SEU/SEU672^2.p,TH0
SEU/SEU673^1.p,TH0
SEU/SEU673^2.p,TH0
SEU/SEU674^1.p,TH0
SEU/SEU674^2.p,TH0
SEU/SEU675^1.p,TH0
SEU/SEU675^2.p,TH0
SEU/SEU676^1.p,TH0
SEU/SEU676^2.p,TH0
SEU/SEU677^1.p,TH0
SEU/SEU677^2.p,TH0
SEU/SEU678^1.p,TH0
SEU/SEU678^2.p,TH0
SEU/SEU679^1.p,TH0
SEU/SEU679^2.p,TH0
SEU/SEU680^1.p,TH0
SEU/SEU680^2.p,TH0
SEU/SEU681^1.p,TH0
SEU/SEU681^2.p,TH0
SEU/SEU682^1.p,TH0
SEU/SEU682^2.p,TH0
SEU/SEU683^1.p,TH0
SEU/SEU683^2.p,TH0
SEU/SEU684^1.p,TH0
SEU/SEU684^2.p,TH0
SEU/SEU685^1.p,TH0
SEU/SEU685^2.p,TH0
SEU/SEU686^1.p,TH0
SEU/SEU686^2.p,TH0
SEU/SEU687^1.p,TH0
SEU/SEU687^2.p,TH0
SEU/SEU688^1.p,TH0
SEU/SEU688^2.p,TH0
SEU/SEU689^1.p,TH0
SEU/SEU689^2.p,TH0
SEU/SEU690^1.p,TH0
SEU/SEU690^2.p,TH0
SEU/SEU691^1.p,TH0
SEU/SEU691^2.p,TH0
SEU/SEU692^1.p,TH0
SEU/SEU692^2.p,TH0
SEU/SEU693^1.p,TH0
SEU/SEU693^2.p,TH0
SEU/SEU694^1.p,TH0
SEU/SEU694^2.p,TH0
SEU/SEU695^1.p,TH0
SEU/SEU695^2.p,TH0
SEU/SEU696^1.p,TH0
SEU/SEU696^2.p,TH0
SEU/SEU697^1.p,TH0
SEU/SEU697^2.p,TH0
SEU/SEU698^1.p,TH0
SEU/SEU699^1.p,TH0
SEU/SEU699^2.p,TH0
SEU/SEU700^1.p,TH0
SEU/SEU700^2.p,TH0
SEU/SEU701^1.p,TH0
SEU/SEU701^2.p,TH0
SEU/SEU702^1.p,TH0
SEU/SEU702^2.p,TH0
SEU/SEU703^1.p,TH0
SEU/SEU703^2.p,TH0
SEU/SEU704^1.p,TH0
SEU/SEU704^2.p,TH0
SEU/SEU705^1.p,TH0
SEU/SEU705^2.p,TH0
SEU/SEU706^1.p,TH0
SEU/SEU706^2.p,TH0
SEU/SEU707^1.p,TH0
SEU/SEU707^2.p,TH0
SEU/SEU708^1.p,TH0
SEU/SEU708^2.p,TH0
SEU/SEU709^1.p,TH0
SEU/SEU709^2.p,TH0
SEU/SEU710^1.p,TH0
SEU/SEU711^1.p,TH0
SEU/SEU711^2.p,TH0
SEU/SEU712^1.p,TH0
SEU/SEU712^2.p,TH0
SEU/SEU713^1.p,TH0
SEU/SEU713^2.p,TH0
SEU/SEU714^1.p,TH0
SEU/SEU714^2.p,TH0
SEU/SEU715^1.p,TH0
SEU/SEU715^2.p,TH0
SEU/SEU716^1.p,TH0
SEU/SEU716^2.p,TH0
SEU/SEU717^1.p,TH0
SEU/SEU717^2.p,TH0
SEU/SEU718^1.p,TH0
SEU/SEU718^2.p,TH0
SEU/SEU719^1.p,TH0
SEU/SEU719^2.p,TH0
SEU/SEU720^1.p,TH0
SEU/SEU720^2.p,TH0
SEU/SEU721^1.p,TH0
SEU/SEU721^2.p,TH0
SEU/SEU722^1.p,TH0
SEU/SEU722^2.p,TH0
SEU/SEU723^1.p,TH0
SEU/SEU723^2.p,TH0
SEU/SEU724^1.p,TH0
SEU/SEU724^2.p,TH0
SEU/SEU725^1.p,TH0
SEU/SEU725^2.p,TH0
SEU/SEU726^1.p,TH0
SEU/SEU726^2.p,TH0
SEU/SEU727^1.p,TH0
SEU/SEU727^2.p,TH0
SEU/SEU728^1.p,TH0
SEU/SEU728^2.p,TH0
SEU/SEU729^1.p,TH0
SEU/SEU729^2.p,TH0
SEU/SEU730^1.p,TH0
SEU/SEU730^2.p,TH0
SEU/SEU731^1.p,TH0
SEU/SEU731^2.p,TH0
SEU/SEU732^1.p,TH0
SEU/SEU732^2.p,TH0
SEU/SEU733^1.p,TH0
SEU/SEU733^2.p,TH0
SEU/SEU734^1.p,TH0
SEU/SEU734^2.p,TH0
SEU/SEU735^1.p,TH0
SEU/SEU735^2.p,TH0
SEU/SEU736^1.p,TH0
SEU/SEU736^2.p,TH0
SEU/SEU737^1.p,TH0
SEU/SEU737^2.p,TH0
SEU/SEU738^1.p,TH0
SEU/SEU738^2.p,TH0
SEU/SEU739^1.p,TH0
SEU/SEU739^2.p,TH0
SEU/SEU740^1.p,TH0
SEU/SEU740^2.p,TH0
SEU/SEU741^1.p,TH0
SEU/SEU741^2.p,TH0
SEU/SEU742^1.p,TH0
SEU/SEU742^2.p,TH0
SEU/SEU743^1.p,TH0
SEU/SEU743^2.p,TH0
SEU/SEU744^1.p,TH0
SEU/SEU744^2.p,TH0
SEU/SEU745^1.p,TH0
SEU/SEU745^2.p,TH0
SEU/SEU746^1.p,TH0
SEU/SEU746^2.p,TH0
SEU/SEU747^1.p,TH0
SEU/SEU747^2.p,TH0
SEU/SEU748^1.p,TH0
SEU/SEU749^1.p,TH0
SEU/SEU749^2.p,TH0
SEU/SEU750^1.p,TH0
SEU/SEU750^2.p,TH0
SEU/SEU751^1.p,TH0
SEU/SEU751^2.p,TH0
SEU/SEU752^1.p,TH0
SEU/SEU752^2.p,TH0
SEU/SEU753^1.p,TH0
SEU/SEU753^2.p,TH0
SEU/SEU754^1.p,TH0
SEU/SEU754^2.p,TH0
SEU/SEU755^1.p,TH0
SEU/SEU755^2.p,TH0
SEU/SEU756^1.p,TH0
SEU/SEU756^2.p,TH0
SEU/SEU757^1.p,TH0
SEU/SEU757^2.p,TH0
SEU/SEU758^1.p,TH0
SEU/SEU758^2.p,TH0
SEU/SEU759^1.p,TH0
SEU/SEU759^2.p,TH0
SEU/SEU760^1.p,TH0
SEU/SEU760^2.p,TH0
SEU/SEU761^1.p,TH0
SEU/SEU761^2.p,TH0
SEU/SEU762^1.p,TH0
SEU/SEU762^2.p,TH0
SEU/SEU763^1.p,TH0
SEU/SEU764^1.p,TH0
SEU/SEU764^2.p,TH0
SEU/SEU765^1.p,TH0
SEU/SEU766^1.p,TH0
SEU/SEU767^1.p,TH0
SEU/SEU768^1.p,TH0
SEU/SEU768^2.p,TH0
SEU/SEU769^1.p,TH0
SEU/SEU769^2.p,TH0
SEU/SEU770^1.p,TH0
SEU/SEU770^2.p,TH0
SEU/SEU771^1.p,TH0
SEU/SEU771^2.p,TH0
SEU/SEU772^1.p,TH0
SEU/SEU773^1.p,TH0
SEU/SEU773^2.p,TH0
SEU/SEU774^1.p,TH0
SEU/SEU774^2.p,TH0
SEU/SEU775^1.p,TH0
SEU/SEU775^2.p,TH0
SEU/SEU776^1.p,TH0
SEU/SEU776^2.p,TH0
SEU/SEU777^1.p,TH0
SEU/SEU777^2.p,TH0
SEU/SEU778^1.p,TH0
SEU/SEU778^2.p,TH0
SEU/SEU779^1.p,TH0
SEU/SEU779^2.p,TH0
SEU/SEU780^1.p,TH0
SEU/SEU780^2.p,TH0
SEU/SEU781^1.p,TH0
SEU/SEU781^2.p,TH0
SEU/SEU782^1.p,TH0
SEU/SEU782^2.p,TH0
SEU/SEU783^1.p,TH0
SEU/SEU783^2.p,TH0
SEU/SEU784^1.p,TH0
SEU/SEU784^2.p,TH0
SEU/SEU785^1.p,TH0
SEU/SEU785^2.p,TH0
SEU/SEU786^1.p,TH0
SEU/SEU786^2.p,TH0
SEU/SEU787^1.p,TH0
SEU/SEU787^2.p,TH0
SEU/SEU788^1.p,TH0
SEU/SEU788^2.p,TH0
SEU/SEU789^1.p,TH0
SEU/SEU789^2.p,TH0
SEU/SEU790^1.p,TH0
SEU/SEU790^2.p,TH0
SEU/SEU791^1.p,TH0
SEU/SEU791^2.p,TH0
SEU/SEU792^1.p,TH0
SEU/SEU792^2.p,TH0
SEU/SEU793^1.p,TH0
SEU/SEU793^2.p,TH0
SEU/SEU794^1.p,TH0
SEU/SEU794^2.p,TH0
SEU/SEU795^1.p,TH0
SEU/SEU795^2.p,TH0
SEU/SEU796^1.p,TH0
SEU/SEU796^2.p,TH0
SEU/SEU797^1.p,TH0
SEU/SEU797^2.p,TH0
SEU/SEU798^1.p,TH0
SEU/SEU798^2.p,TH0
SEU/SEU799^1.p,TH0
SEU/SEU799^2.p,TH0
SEU/SEU800^1.p,TH0
SEU/SEU800^2.p,TH0
SEU/SEU801^1.p,TH0
SEU/SEU801^2.p,TH0
SEU/SEU802^1.p,TH0
SEU/SEU802^2.p,TH0
SEU/SEU803^1.p,TH0
SEU/SEU803^2.p,TH0
SEU/SEU804^1.p,TH0
SEU/SEU804^2.p,TH0
SEU/SEU805^1.p,TH0
SEU/SEU805^2.p,TH0
SEU/SEU806^1.p,TH0
SEU/SEU806^2.p,TH0
SEU/SEU807^1.p,TH0
SEU/SEU807^2.p,TH0
SEU/SEU808^1.p,TH0
SEU/SEU808^2.p,TH0
SEU/SEU809^1.p,TH0
SEU/SEU809^2.p,TH0
SEU/SEU810^1.p,TH0
SEU/SEU810^2.p,TH0
SEU/SEU811^1.p,TH0
SEU/SEU811^2.p,TH0
SEU/SEU812^1.p,TH0
SEU/SEU812^2.p,TH0
SEU/SEU813^1.p,TH0
SEU/SEU813^2.p,TH0
SEU/SEU814^1.p,TH0
SEU/SEU814^2.p,TH0
SEU/SEU815^1.p,TH0
SEU/SEU815^2.p,TH0
SEU/SEU816^1.p,TH0
SEU/SEU816^2.p,TH0
SEU/SEU817^1.p,TH0
SEU/SEU817^2.p,TH0
SEU/SEU818^1.p,TH0
SEU/SEU818^2.p,TH0
SEU/SEU819^1.p,TH0
SEU/SEU819^2.p,TH0
SEU/SEU820^1.p,TH0
SEU/SEU820^2.p,TH0
SEU/SEU821^1.p,TH0
SEU/SEU821^2.p,TH0
SEU/SEU822^1.p,TH0
SEU/SEU822^2.p,TH0
SEU/SEU823^1.p,TH0
SEU/SEU823^2.p,TH0
SEU/SEU824^1.p,TH0
SEU/SEU824^2.p,TH0
SEU/SEU824^3.p,TH0
SEU/SEU825^3.p,TH0
SEU/SEU826^1.p,TH0
SEU/SEU827^1.p,TH0
SEU/SEU828^1.p,TH0
SEU/SEU829^1.p,TH0
SEU/SEU831^5.p,TH0
SEU/SEU832^5.p,TH0
SEU/SEU833^5.p,TH0
SEU/SEU834^5.p,TH0
SEU/SEU836^5.p,TH0
SEU/SEU839^5.p,TH0
SEU/SEU841^5.p,TH0
SEU/SEU842^5.p,TH0
SEU/SEU843^5.p,TH0
SEU/SEU844^5.p,TH0
SEU/SEU845^5.p,TH0
SEU/SEU846^5.p,TH0
SEU/SEU847^5.p,TH0
SEU/SEU848^5.p,TH0
SEU/SEU849^5.p,TH0
SEU/SEU850^5.p,TH0
SEU/SEU851^5.p,TH0
SEU/SEU852^5.p,TH0
SEU/SEU853^5.p,TH0
SEU/SEU854^5.p,TH0
SEU/SEU855^5.p,TH0
SEU/SEU856^5.p,TH0
SEU/SEU857^5.p,TH0
SEU/SEU858^5.p,TH0
SEU/SEU859^5.p,TH0
SEU/SEU860^5.p,TH0
SEU/SEU861^5.p,TH0
SEU/SEU862^5.p,TH0
SEU/SEU863^5.p,TH0
SEU/SEU864^5.p,TH0
SEU/SEU865^5.p,TH0
SEU/SEU866^5.p,TH0
SEU/SEU867^5.p,TH0
SEU/SEU868^5.p,TH0
SEU/SEU869^5.p,TH0
SEU/SEU871^5.p,TH0
SEU/SEU872^5.p,TH0
SEU/SEU873^5.p,TH0
SEU/SEU874^5.p,TH0
SEU/SEU875^5.p,TH0
SEU/SEU876^5.p,TH0
SEU/SEU877^5.p,TH0
SEU/SEU878^5.p,TH0
SEU/SEU879^5.p,TH0
SEU/SEU880^5.p,TH0
SEU/SEU881^5.p,TH0
SEU/SEU882^5.p,TH0
SEU/SEU883^5.p,TH0
SEU/SEU884^5.p,TH0
SEU/SEU885^5.p,TH0
SEU/SEU886^5.p,TH0
SEU/SEU887^5.p,TH0
SEU/SEU888^5.p,TH0
SEU/SEU889^5.p,TH0
SEU/SEU890^5.p,TH0
SEU/SEU891^5.p,TH0
SEU/SEU892^5.p,TH0
SEU/SEU893^5.p,TH0
SEU/SEU894^5.p,TH0
SEU/SEU895^5.p,TH0
SEU/SEU896^5.p,TH0
SEU/SEU897^5.p,TH0
SEU/SEU898^5.p,TH0
SEU/SEU899^5.p,TH0
SEU/SEU901^5.p,TH0
SEU/SEU902^5.p,TH0
SEU/SEU903^5.p,TH0
SEU/SEU904^5.p,TH0
SEU/SEU905^5.p,TH0
SEU/SEU906^5.p,TH0
SEU/SEU907^5.p,TH0
SEU/SEU908^5.p,TH0
SEU/SEU909^5.p,TH0
SEU/SEU910^5.p,TH0
SEU/SEU911^5.p,TH0
SEU/SEU912^5.p,TH0
SEU/SEU913^5.p,TH0
SEU/SEU914^5.p,TH0
SEU/SEU915^5.p,TH0
SEU/SEU916^5.p,TH0
SEU/SEU917^5.p,TH0
SEU/SEU918^5.p,TH0
SEU/SEU919^5.p,TH0
SEU/SEU920^5.p,TH0
SEU/SEU921^5.p,TH0
SEU/SEU922^5.p,TH0
SEU/SEU923^5.p,TH0
SEU/SEU924^5.p,TH0
SEU/SEU925^5.p,TH0
SEU/SEU926^5.p,TH0
SEU/SEU927^5.p,TH0
SEU/SEU928^5.p,TH0
SEU/SEU929^5.p,TH0
SEU/SEU930^5.p,TH0
SEU/SEU931^5.p,TH0
SEU/SEU932^5.p,TH0
SEU/SEU933^5.p,TH0
SEU/SEU934^5.p,TH0
SEU/SEU935^5.p,TH0
SEU/SEU936^5.p,TH0
SEU/SEU937^5.p,TH0
SEU/SEU938^5.p,TH0
SEU/SEU939^5.p,TH0
SEU/SEU940^5.p,TH0
SEU/SEU941^5.p,TH0
SEU/SEU942^5.p,TH0
SEU/SEU943^5.p,TH0
SEU/SEU944^5.p,TH0
SEU/SEU945^5.p,TH0
SEU/SEU946^5.p,TH0
SEU/SEU947^5.p,TH0
SEU/SEU948^5.p,TH0
SEU/SEU949^5.p,TH0
SEU/SEU950^5.p,TH0
SEU/SEU951^5.p,TH0
SEU/SEU953^5.p,TH0
SEU/SEU954^5.p,TH0
SEU/SEU955^5.p,TH0
SEU/SEU956^5.p,TH0
SEU/SEU957^5.p,TH0
SEU/SEU958^5.p,TH0
SEU/SEU959^5.p,TH0
SEU/SEU960^5.p,TH0
SEU/SEU961^5.p,TH0
SEU/SEU963^5.p,TH0
SEU/SEU965^5.p,TH0
SEU/SEU966^5.p,TH0
SEU/SEU967^5.p,TH0
SEU/SEU968^5.p,TH0
SEU/SEU969^5.p,TH0
SEU/SEU970^5.p,TH0
SEU/SEU971^5.p,TH0
SEU/SEU972^5.p,TH0
SEU/SEU973^5.p,TH0
SEU/SEU974^5.p,TH0
SEU/SEU975^5.p,TH0
SEU/SEU976^5.p,TH0
SEU/SEU977^5.p,TH0
SEU/SEU978^5.p,TH0
SEU/SEU979^5.p,TH0
SEU/SEU980^6.p,TH0
SEU/SEU982^5.p,TH0
SEU/SEU983^5.p,TH0
SEU/SEU984^5.p,TH0
SEU/SEU985^5.p,TH0
SEU/SEU986^5.p,TH0
SEU/SEU987^5.p,TH0
SEU/SEU988^5.p,TH0
SEU/SEU989^5.p,TH0
SEU/SEU990^5.p,TH0
SEU/SEU991^5.p,TH0
SEU/SEU992^5.p,TH0
SEU/SEU993^5.p,TH0
SEU/SEU994^5.p,TH0
SEU/SEU995^5.p,TH0
SEU/SEU996^5.p,TH0
SEU/SEU997^5.p,TH0
SEU/SEU998^5.p,TH0
SEU/SEU999^5.p,TH0
SEV/SEV000^5.p,TH0
SEV/SEV001^5.p,TH0
SEV/SEV002^5.p,TH0
SEV/SEV003^5.p,TH0
SEV/SEV004^5.p,TH0
SEV/SEV005^5.p,TH0
SEV/SEV006^5.p,TH0
SEV/SEV007^5.p,TH0
SEV/SEV008^5.p,TH0
SEV/SEV009^5.p,TH0
SEV/SEV010^5.p,TH0
SEV/SEV011^5.p,TH0
SEV/SEV012^5.p,TH0
SEV/SEV013^5.p,TH0
SEV/SEV014^5.p,TH0
SEV/SEV015^5.p,TH0
SEV/SEV016^5.p,TH0
SEV/SEV017^5.p,TH0
SEV/SEV018^5.p,TH0
SEV/SEV019^5.p,TH0
SEV/SEV020^5.p,TH0
SEV/SEV021^5.p,TH0
SEV/SEV021^6.p,TH0
SEV/SEV021^7.p,TH0
SEV/SEV022^5.p,TH0
SEV/SEV023^5.p,TH0
SEV/SEV024^5.p,TH0
SEV/SEV025^5.p,TH0
SEV/SEV026^5.p,TH0
SEV/SEV027^5.p,TH0
SEV/SEV028^5.p,TH0
SEV/SEV029^5.p,TH0
SEV/SEV030^5.p,TH0
SEV/SEV031^5.p,TH0
SEV/SEV032^5.p,TH0
SEV/SEV033^5.p,TH0
SEV/SEV034^5.p,TH0
SEV/SEV035^5.p,TH0
SEV/SEV037^5.p,TH0
SEV/SEV038^5.p,TH0
SEV/SEV039^5.p,TH0
SEV/SEV040^5.p,TH0
SEV/SEV041^5.p,TH0
SEV/SEV042^5.p,TH0
SEV/SEV043^5.p,TH0
SEV/SEV044^5.p,TH0
SEV/SEV045^5.p,TH0
SEV/SEV046^5.p,TH0
SEV/SEV047^5.p,TH0
SEV/SEV048^5.p,TH0
SEV/SEV049^5.p,TH0
SEV/SEV050^5.p,TH0
SEV/SEV051^5.p,TH0
SEV/SEV052^5.p,TH0
SEV/SEV053^5.p,TH0
SEV/SEV054^5.p,TH0
SEV/SEV055^5.p,TH0
SEV/SEV056^5.p,TH0
SEV/SEV057^5.p,TH0
SEV/SEV058^5.p,TH0
SEV/SEV059^5.p,TH0
SEV/SEV060^5.p,TH0
SEV/SEV061^5.p,TH0
SEV/SEV062^5.p,TH0
SEV/SEV063^5.p,TH0
SEV/SEV064^5.p,TH0
SEV/SEV065^5.p,TH0
SEV/SEV066^5.p,TH0
SEV/SEV067^5.p,TH0
SEV/SEV068^5.p,TH0
SEV/SEV069^6.p,TH0
SEV/SEV070^5.p,TH0
SEV/SEV071^5.p,TH0
SEV/SEV072^5.p,TH0
SEV/SEV074^5.p,TH0
SEV/SEV075^5.p,TH0
SEV/SEV076^5.p,TH0
SEV/SEV079^5.p,TH0
SEV/SEV080^5.p,TH0
SEV/SEV081^5.p,TH0
SEV/SEV082^5.p,TH0
SEV/SEV083^5.p,TH0
SEV/SEV084^5.p,TH0
SEV/SEV085^5.p,TH0
SEV/SEV086^5.p,TH0
SEV/SEV087^5.p,TH0
SEV/SEV088^5.p,TH0
SEV/SEV089^5.p,TH0
SEV/SEV090^5.p,TH0
SEV/SEV091^5.p,TH0
SEV/SEV092^5.p,TH0
SEV/SEV093^5.p,TH0
SEV/SEV094^5.p,TH0
SEV/SEV095^5.p,TH0
SEV/SEV096^5.p,TH0
SEV/SEV097^5.p,TH0
SEV/SEV098^5.p,TH0
SEV/SEV099^5.p,TH0
SEV/SEV100^5.p,TH0
SEV/SEV101^5.p,TH0
SEV/SEV102^5.p,TH0
SEV/SEV103^5.p,TH0
SEV/SEV104^5.p,TH0
SEV/SEV105^5.p,TH0
SEV/SEV106^5.p,TH0
SEV/SEV107^5.p,TH0
SEV/SEV108^5.p,TH0
SEV/SEV109^5.p,TH0
SEV/SEV113^5.p,TH0
SEV/SEV114^5.p,TH0
SEV/SEV115^5.p,TH0
SEV/SEV116^5.p,TH0
SEV/SEV117^5.p,TH0
SEV/SEV118^5.p,TH0
SEV/SEV119^5.p,TH0
SEV/SEV120^5.p,TH0
SEV/SEV121^5.p,TH0
SEV/SEV122^5.p,TH0
SEV/SEV123^5.p,TH0
SEV/SEV124^5.p,TH0
SEV/SEV125^5.p,TH0
SEV/SEV126^5.p,TH0
SEV/SEV127^5.p,TH0
SEV/SEV128^5.p,TH0
SEV/SEV129^5.p,TH0
SEV/SEV130^5.p,TH0
SEV/SEV131^5.p,TH0
SEV/SEV132^5.p,TH0
SEV/SEV133^5.p,TH0
SEV/SEV134^5.p,TH0
SEV/SEV135^5.p,TH0
SEV/SEV136^5.p,TH0
SEV/SEV137^5.p,TH0
SEV/SEV138^5.p,TH0
SEV/SEV140^5.p,TH0
SEV/SEV141^5.p,TH0
SEV/SEV143^5.p,TH0
SEV/SEV144^5.p,TH0
SEV/SEV146^5.p,TH0
SEV/SEV148^5.p,TH0
SEV/SEV149^5.p,TH0
SEV/SEV150^5.p,TH0
SEV/SEV152^5.p,TH0
SEV/SEV153^5.p,TH0
SEV/SEV154^5.p,TH0
SEV/SEV155^5.p,TH0
SEV/SEV156^5.p,TH0
SEV/SEV157^5.p,TH0
SEV/SEV158^5.p,TH0
SEV/SEV159^5.p,TH0
SEV/SEV160^5.p,TH0
SEV/SEV161^5.p,TH0
SEV/SEV162^5.p,TH0
SEV/SEV163^5.p,TH0
SEV/SEV164^5.p,TH0
SEV/SEV165^5.p,TH0
SEV/SEV166^5.p,TH0
SEV/SEV167^5.p,TH0
SEV/SEV168^5.p,TH0
SEV/SEV169^5.p,TH0
SEV/SEV170^5.p,TH0
SEV/SEV171^5.p,TH0
SEV/SEV172^5.p,TH0
SEV/SEV173^5.p,TH0
SEV/SEV174^5.p,TH0
SEV/SEV175^5.p,TH0
SEV/SEV176^5.p,TH0
SEV/SEV177^5.p,TH0
SEV/SEV179^5.p,TH0
SEV/SEV180^5.p,TH0
SEV/SEV181^5.p,TH0
SEV/SEV182^5.p,TH0
SEV/SEV183^5.p,TH0
SEV/SEV184^5.p,TH0
SEV/SEV185^5.p,TH0
SEV/SEV186^5.p,TH0
SEV/SEV187^5.p,TH0
SEV/SEV188^5.p,TH0
SEV/SEV189^5.p,TH0
SEV/SEV190^5.p,TH0
SEV/SEV191^5.p,TH0
SEV/SEV192^5.p,TH0
SEV/SEV193^5.p,TH0
SEV/SEV194^5.p,TH0
SEV/SEV195^5.p,TH0
SEV/SEV196^5.p,TH0
SEV/SEV197^5.p,TH0
SEV/SEV198^5.p,TH0
SEV/SEV199^5.p,TH0
SEV/SEV200^5.p,TH0
SEV/SEV203^5.p,TH0
SEV/SEV204^5.p,TH0
SEV/SEV205^5.p,TH0
SEV/SEV206^5.p,TH0
SEV/SEV207^5.p,TH0
SEV/SEV208^5.p,TH0
SEV/SEV209^5.p,TH0
SEV/SEV210^5.p,TH0
SEV/SEV211^5.p,TH0
SEV/SEV212^5.p,TH0
SEV/SEV213^5.p,TH0
SEV/SEV214^5.p,TH0
SEV/SEV215^5.p,TH0
SEV/SEV216^5.p,TH0
SEV/SEV217^5.p,TH0
SEV/SEV218^5.p,TH0
SEV/SEV219^5.p,TH0
SEV/SEV220^5.p,TH0
SEV/SEV221^5.p,TH0
SEV/SEV222^5.p,TH0
SEV/SEV223^5.p,TH0
SEV/SEV224^5.p,TH0
SEV/SEV225^5.p,TH0
SEV/SEV226^5.p,TH0
SEV/SEV227^5.p,TH0
SEV/SEV228^5.p,TH0
SEV/SEV229^5.p,TH0
SEV/SEV230^5.p,TH0
SEV/SEV231^5.p,TH0
SEV/SEV232^5.p,TH0
SEV/SEV233^5.p,TH0
SEV/SEV234^5.p,TH0
SEV/SEV235^5.p,TH0
SEV/SEV236^5.p,TH0
SEV/SEV237^5.p,TH0
SEV/SEV238^5.p,TH0
SEV/SEV239^5.p,TH0
SEV/SEV240^5.p,TH0
SEV/SEV241^5.p,TH0
SEV/SEV242^5.p,TH0
SEV/SEV243^5.p,TH0
SEV/SEV244^6.p,TH0
SEV/SEV245^5.p,TH0
SEV/SEV245^6.p,TH0
SEV/SEV246^5.p,TH0
SEV/SEV246^6.p,TH0
SEV/SEV248^5.p,TH0
SEV/SEV249^5.p,TH0
SEV/SEV250^5.p,TH0
SEV/SEV251^5.p,TH0
SEV/SEV252^5.p,TH0
SEV/SEV253^5.p,TH0
SEV/SEV254^5.p,TH0
SEV/SEV256^5.p,TH0
SEV/SEV257^5.p,TH0
SEV/SEV258^5.p,TH0
SEV/SEV259^5.p,TH0
SEV/SEV260^5.p,TH0
SEV/SEV261^5.p,TH0
SEV/SEV262^5.p,TH0
SEV/SEV263^5.p,TH0
SEV/SEV264^5.p,TH0
SEV/SEV265^5.p,TH0
SEV/SEV266^5.p,TH0
SEV/SEV267^5.p,TH0
SEV/SEV268^5.p,TH0
SEV/SEV269^5.p,TH0
SEV/SEV270^5.p,TH0
SEV/SEV271^5.p,TH0
SEV/SEV272^5.p,TH0
SEV/SEV273^5.p,TH0
SEV/SEV274^5.p,TH0
SEV/SEV275^5.p,TH0
SEV/SEV276^5.p,TH0
SEV/SEV277^5.p,TH0
SEV/SEV278^5.p,TH0
SEV/SEV279^5.p,TH0
SEV/SEV280^5.p,TH0
SEV/SEV281^5.p,TH0
SEV/SEV282^5.p,TH0
SEV/SEV285^5.p,TH0
SEV/SEV286^5.p,TH0
SEV/SEV288^5.p,TH0
SEV/SEV289^5.p,TH0
SEV/SEV290^5.p,TH0
SEV/SEV291^5.p,TH0
SEV/SEV292^5.p,TH0
SEV/SEV293^5.p,TH0
SEV/SEV294^5.p,TH0
SEV/SEV295^5.p,TH0
SEV/SEV296^5.p,TH0
SEV/SEV297^5.p,TH0
SEV/SEV298^5.p,TH0
SEV/SEV299^5.p,TH0
SEV/SEV300^5.p,TH0
SEV/SEV301^5.p,TH0
SEV/SEV302^5.p,TH0
SEV/SEV303^5.p,TH0
SEV/SEV304^5.p,TH0
SEV/SEV305^5.p,TH0
SEV/SEV305^6.p,TH0
SEV/SEV306^5.p,TH0
SEV/SEV308^5.p,TH0
SEV/SEV309^5.p,TH0
SEV/SEV310^5.p,TH0
SEV/SEV311^5.p,TH0
SEV/SEV312^5.p,TH0
SEV/SEV313^5.p,TH0
SEV/SEV314^5.p,TH0
SEV/SEV315^5.p,TH0
SEV/SEV316^5.p,TH0
SEV/SEV317^5.p,TH0
SEV/SEV318^5.p,TH0
SEV/SEV319^5.p,TH0
SEV/SEV319^6.p,TH0
SEV/SEV321^5.p,TH0
SEV/SEV322^5.p,TH0
SEV/SEV323^5.p,TH0
SEV/SEV324^5.p,TH0
SEV/SEV325^5.p,TH0
SEV/SEV326^5.p,TH0
SEV/SEV327^5.p,TH0
SEV/SEV328^5.p,TH0
SEV/SEV329^5.p,TH0
SEV/SEV330^5.p,TH0
SEV/SEV331^5.p,TH0
SEV/SEV332^5.p,TH0
SEV/SEV333^5.p,TH0
SEV/SEV334^5.p,TH0
SEV/SEV335^5.p,TH0
SEV/SEV336^5.p,TH0
SEV/SEV337^5.p,TH0
SEV/SEV338^5.p,TH0
SEV/SEV339^5.p,TH0
SEV/SEV340^5.p,TH0
SEV/SEV341^5.p,TH0
SEV/SEV342^5.p,TH0
SEV/SEV343^5.p,TH0
SEV/SEV344^5.p,TH0
SEV/SEV345^5.p,TH0
SEV/SEV346^5.p,TH0
SEV/SEV347^5.p,TH0
SEV/SEV348^5.p,TH0
SEV/SEV349^5.p,TH0
SEV/SEV350^5.p,TH0
SEV/SEV351^5.p,TH0
SEV/SEV352^5.p,TH0
SEV/SEV354^5.p,TH0
SEV/SEV355^5.p,TH0
SEV/SEV356^5.p,TH0
SEV/SEV357^5.p,TH0
SEV/SEV358^5.p,TH0
SEV/SEV359^5.p,TH0
SEV/SEV360^5.p,TH0
SEV/SEV361^5.p,TH0
SEV/SEV362^5.p,TH0
SEV/SEV363^5.p,TH0
SEV/SEV364^5.p,TH0
SEV/SEV365^5.p,TH0
SEV/SEV366^5.p,TH0
SEV/SEV368^5.p,TH0
SEV/SEV369^5.p,TH0
SEV/SEV370^5.p,TH0
SEV/SEV371^5.p,TH0
SEV/SEV372^5.p,TH0
SEV/SEV373^5.p,TH0
SEV/SEV374^5.p,TH0
SEV/SEV375^5.p,TH0
SEV/SEV376^5.p,TH0
SEV/SEV377^5.p,TH0
SEV/SEV378^5.p,TH0
SEV/SEV379^5.p,TH0
SEV/SEV380^5.p,TH0
SEV/SEV381^5.p,TH0
SEV/SEV382^5.p,TH0
SEV/SEV383^5.p,TH0
SEV/SEV384^5.p,TH0
SEV/SEV385^5.p,TH0
SEV/SEV386^5.p,TH0
SEV/SEV387^5.p,TH0
SEV/SEV388^5.p,TH0
SEV/SEV389^5.p,TH0
SEV/SEV390^5.p,TH0
SEV/SEV391^5.p,TH0
SEV/SEV392^5.p,TH0
SEV/SEV393^5.p,TH0
SEV/SEV394^5.p,TH0
SEV/SEV396^5.p,TH0
SEV/SEV397^5.p,TH0
SEV/SEV398^5.p,TH0
SEV/SEV399^5.p,TH0
SEV/SEV400^5.p,TH0
SEV/SEV401^5.p,TH0
SEV/SEV402^5.p,TH0
SEV/SEV403^5.p,TH0
SEV/SEV404^5.p,TH0
SEV/SEV405^5.p,TH0
SEV/SEV406^5.p,TH0
SEV/SEV408^5.p,TH0
SEV/SEV409^5.p,TH0
SEV/SEV410^5.p,TH0
SEV/SEV411^5.p,TH0
SEV/SEV412^5.p,TH0
SEV/SEV413^5.p,TH0
SEV/SEV414^5.p,TH0
SEV/SEV416^5.p,TH0
SEV/SEV417^5.p,TH0
SEV/SEV418^5.p,TH0
SEV/SEV419^5.p,TH0
SEV/SEV420^1.p,TH0
SEV/SEV427^1.p,TH0
SEV/SEV428^1.p,TH0
SEV/SEV429^1.p,TH0
SEV/SEV430^1.p,TH0
SEV/SEV431^1.p,TH0
SEV/SEV432^1.p,TH0
SEV/SEV433^1.p,TH0
SEV/SEV434^1.p,TH0
SEV/SEV440^1.p,TH0
SEV/SEV441^1.p,TH0
SEV/SEV442^1.p,TH1
SEV/SEV443^1.p,TH1
SEV/SEV444^1.p,TH1
SEV/SEV445^1.p,TH1
SEV/SEV446^1.p,TH1
SEV/SEV447^1.p,TH1
SEV/SEV448^1.p,TH1
SEV/SEV449^1.p,TH1
SEV/SEV450^1.p,TH1
SEV/SEV451^1.p,TH1
SEV/SEV452^1.p,TH1
SEV/SEV453^1.p,TH1
SEV/SEV454^1.p,TH1
SEV/SEV455^1.p,TH1
SEV/SEV456^1.p,TH1
SEV/SEV457^1.p,TH1
SEV/SEV458^1.p,TH1
SEV/SEV459^1.p,TH1
SEV/SEV460^1.p,TH1
SEV/SEV461^1.p,TH1
SEV/SEV462^1.p,TH1
SEV/SEV463^1.p,TH1
SEV/SEV464^1.p,TH1
SEV/SEV465^1.p,TH1
SEV/SEV466^1.p,TH1
SEV/SEV467^1.p,TH1
SEV/SEV468^1.p,TH1
SEV/SEV469^1.p,TH1
SEV/SEV470^1.p,TH1
SEV/SEV471^1.p,TH1
SEV/SEV472^1.p,TH1
SEV/SEV473^1.p,TH1
SEV/SEV474^1.p,TH1
SEV/SEV475^1.p,TH1
SEV/SEV476^1.p,TH1
SEV/SEV477^1.p,TH1
SEV/SEV478^1.p,TH1
SEV/SEV479^1.p,TH1
SEV/SEV480^1.p,TH1
SEV/SEV481^1.p,TH1
SEV/SEV482^1.p,TH1
SEV/SEV483^1.p,TH1
SEV/SEV484^1.p,TH1
SEV/SEV485^1.p,TH1
SEV/SEV486^1.p,TH1
SEV/SEV487^1.p,TH1
SEV/SEV488^1.p,TH1
SEV/SEV489^1.p,TH1
SEV/SEV490^1.p,TH1
SEV/SEV491^1.p,TH1
SEV/SEV492^1.p,TH1
SEV/SEV493^1.p,TH1
SEV/SEV494^1.p,TH1
SEV/SEV495^1.p,TH1
SEV/SEV496^1.p,TH1
SEV/SEV497^1.p,TH1
SEV/SEV498^1.p,TH1
SEV/SEV499^1.p,TH1
SEV/SEV500^1.p,TH1
SEV/SEV501^1.p,TH1
SEV/SEV502^1.p,TH1
SEV/SEV503^1.p,TH1
SEV/SEV504^1.p,TH1
SEV/SEV505^1.p,TH1
SEV/SEV506^1.p,TH1
SEV/SEV507^1.p,TH1
SEV/SEV508^1.p,TH1
SEV/SEV509^1.p,TH1
SEV/SEV510^1.p,TH1
SEV/SEV511^1.p,TH1
SEV/SEV512^1.p,TH1
SEV/SEV513^1.p,TH1
SEV/SEV514^1.p,TH1
SEV/SEV523^1.p,TH0
SEV/SEV524^1.p,TH0
SEV/SEV525^1.p,TH0
SEV/SEV526^1.p,TH0
SEV/SEV527^1.p,TH0
SEV/SEV528^1.p,TH0
SEV/SEV529^1.p,TH0
SEV/SEV530^1.p,TH0
SEV/SEV531^1.p,TH0
SEV/SEV532^1.p,TH0
SWC/SWC425^7.p,TH0
SWV/SWV010^7.p,TH0
SWV/SWV061^7.p,TH0
SWV/SWV067^7.p,TH0
SWV/SWV073^7.p,TH0
SWV/SWV079^7.p,TH0
SWV/SWV085^7.p,TH0
SWV/SWV091^7.p,TH0
SWV/SWV097^7.p,TH0
SWV/SWV103^7.p,TH0
SWV/SWV107^7.p,TH0
SWV/SWV425^1.p,TH0
SWV/SWV425^2.p,TH0
SWV/SWV426^1.p,TH0
SWV/SWV426^2.p,TH0
SWV/SWV426^3.p,TH0
SWV/SWV426^4.p,TH0
SWV/SWV427^1.p,TH0
SWV/SWV427^2.p,TH0
SWV/SWV428^1.p,TH0
SWV/SWV428^2.p,TH0
SWV/SWV429^1.p,TH0
SWV/SWV429^2.p,TH0
SWV/SWV430^1.p,TH0
SWV/SWV430^2.p,TH0
SWV/SWV431^1.p,TH0
SWV/SWV431^2.p,TH0
SWV/SWV432^1.p,TH0
SWV/SWV432^2.p,TH0
SWV/SWV433^1.p,TH0
SWV/SWV433^2.p,TH0
SWV/SWV434^3.p,TH0
SWV/SWV434^4.p,TH0
SWV/SWV435^3.p,TH0
SWV/SWV435^4.p,TH0
SWV/SWV436^3.p,TH0
SWV/SWV436^4.p,TH0
SWV/SWV437^1.p,TH0
SWV/SWV438^1.p,TH0
SWV/SWV439^1.p,TH0
SWV/SWV440^1.p,TH0
SWV/SWV441^1.p,TH0
SWV/SWV442^1.p,TH0
SWV/SWV443^1.p,TH0
SWV/SWV444^1.p,TH0
SWV/SWV445^1.p,TH0
SWV/SWV446^1.p,TH0
SWV/SWV447^1.p,TH0
SWW/SWW469^1.p,TH0
SWW/SWW470^1.p,TH0
SWW/SWW470^2.p,TH0
SWW/SWW470^3.p,TH0
SWW/SWW471^1.p,TH0
SWW/SWW471^2.p,TH0
SWW/SWW471^3.p,TH0
SWW/SWW472^1.p,TH0
SWW/SWW472^2.p,TH0
SWW/SWW472^3.p,TH0
SWW/SWW473^1.p,TH0
SWW/SWW473^2.p,TH0
SWW/SWW473^3.p,TH0
SWW/SWW474^1.p,TH0
SWW/SWW474^2.p,TH0
SWW/SWW474^3.p,TH0
SWW/SWW475^1.p,TH0
SWW/SWW475^2.p,TH0
SWW/SWW475^3.p,TH0
SWW/SWW476^1.p,TH0
SWW/SWW476^2.p,TH0
SWW/SWW476^3.p,TH0
SWW/SWW477^1.p,TH0
SWW/SWW477^2.p,TH0
SWW/SWW477^3.p,TH0
SWW/SWW478^1.p,TH0
SWW/SWW478^2.p,TH0
SWW/SWW478^3.p,TH0
SWW/SWW674^1.p,TH0
SYN/SYN000^1.p,TH0
SYN/SYN000^2.p,arith
SYN/SYN000^3.p,TH1
SYN/SYN001^4.001.p,TH0
SYN/SYN001^4.002.p,TH0
SYN/SYN001^4.003.p,TH0
SYN/SYN001^4.004.p,TH0
SYN/SYN007^4.014.p,TH0
SYN/SYN036^5.p,TH0
SYN/SYN036^7.p,TH0
SYN/SYN040^4.p,TH0
SYN/SYN041^4.p,TH0
SYN/SYN044^4.p,TH0
SYN/SYN045^4.p,TH0
SYN/SYN045^7.p,TH0
SYN/SYN046^4.p,TH0
SYN/SYN047^4.p,TH0
SYN/SYN049^5.p,TH0
SYN/SYN051^5.p,TH0
SYN/SYN052^7.p,TH0
SYN/SYN055^5.p,TH0
SYN/SYN056^5.p,TH0
SYN/SYN057^5.p,TH0
SYN/SYN058^5.p,TH0
SYN/SYN059^5.p,TH0
SYN/SYN064^5.p,TH0
SYN/SYN355^5.p,TH0
SYN/SYN356^5.p,TH0
SYN/SYN357^5.p,TH0
SYN/SYN357^7.p,TH0
SYN/SYN358^5.p,TH0
SYN/SYN360^5.p,TH0
SYN/SYN361^5.p,TH0
SYN/SYN364^5.p,TH0
SYN/SYN365^5.p,TH0
SYN/SYN367^7.p,TH0
SYN/SYN374^5.p,TH0
SYN/SYN375^5.p,TH0
SYN/SYN377^5.p,TH0
SYN/SYN377^7.p,TH0
SYN/SYN381^5.p,TH0
SYN/SYN382^5.p,TH0
SYN/SYN386^5.p,TH0
SYN/SYN387^4.p,TH0
SYN/SYN387^7.p,TH0
SYN/SYN388^4.p,TH0
SYN/SYN389^4.p,TH0
SYN/SYN390^4.p,TH0
SYN/SYN391^4.p,TH0
SYN/SYN392^4.p,TH0
SYN/SYN393^4.002.p,TH0
SYN/SYN393^4.003.p,TH0
SYN/SYN393^4.004.p,TH0
SYN/SYN397^7.p,TH0
SYN/SYN407^7.p,TH0
SYN/SYN416^4.p,TH0
SYN/SYN416^7.p,TH0
SYN/SYN731^5.p,TH0
SYN/SYN732^5.p,TH0
SYN/SYN741^7.p,TH0
SYN/SYN915^4.p,TH0
SYN/SYN916^4.p,TH0
SYN/SYN977^4.p,TH0
SYN/SYN978^4.p,TH0
SYN/SYN983^1.p,TH0
SYN/SYN984^1.p,TH0
SYN/SYN985^1.p,TH0
SYN/SYN987^1.p,TH0
SYN/SYN987^2.p,TH0
SYN/SYN988^1.p,TH0
SYN/SYN988^2.p,TH0
SYN/SYN989^1.p,TH0
SYN/SYN989^2.p,TH0
SYN/SYN989^3.p,TH0
SYN/SYN990^1.p,TH0
SYN/SYN991^1.p,TH0
SYN/SYN992^1.p,TH0
SYN/SYN993^1.p,TH0
SYN/SYN994^1.p,TH0
SYN/SYN995^1.p,TH0
SYN/SYN996^1.p,TH0
SYN/SYN997^1.p,TH0
SYN/SYN998^1.p,TH0
SYN/SYN999^1.p,TH0
SYO/SYO001^1.p,TH0
SYO/SYO002^1.p,TH0
SYO/SYO003^1.p,TH0
SYO/SYO004^1.p,TH0
SYO/SYO005^1.p,TH0
SYO/SYO006^1.p,TH0
SYO/SYO007^1.p,TH0
SYO/SYO008^1.p,TH0
SYO/SYO009^1.p,TH0
SYO/SYO010^1.p,TH0
SYO/SYO011^1.p,TH0
SYO/SYO012^1.p,TH0
SYO/SYO013^1.p,TH0
SYO/SYO015^1.p,TH0
SYO/SYO016^1.p,TH0
SYO/SYO017^1.p,TH0
SYO/SYO018^1.p,TH0
SYO/SYO019^1.p,TH0
SYO/SYO020^1.p,TH0
SYO/SYO021^1.p,TH0
SYO/SYO022^1.p,TH0
SYO/SYO023^1.p,TH0
SYO/SYO024^1.p,TH0
SYO/SYO025^1.p,TH0
SYO/SYO026^1.p,TH0
SYO/SYO027^1.p,TH0
SYO/SYO028^1.p,TH0
SYO/SYO029^1.p,TH0
SYO/SYO030^1.p,TH0
SYO/SYO031^1.p,TH0
SYO/SYO032^1.p,TH0
SYO/SYO033^1.p,TH0
SYO/SYO034^1.p,TH0
SYO/SYO035^1.p,TH0
SYO/SYO037^1.p,TH0
SYO/SYO038^1.002.304.p,TH0
SYO/SYO038^1.003.003.p,TH0
SYO/SYO038^1.003.004.p,TH0
SYO/SYO038^1.004.004.p,TH0
SYO/SYO038^1.005.005.p,TH0
SYO/SYO039^1.p,TH0
SYO/SYO039^2.p,TH0
SYO/SYO040^1.p,TH0
SYO/SYO040^2.p,TH0
SYO/SYO041^1.p,TH0
SYO/SYO041^2.p,TH0
SYO/SYO042^1.p,TH0
SYO/SYO042^2.p,TH0
SYO/SYO043^1.p,TH0
SYO/SYO043^2.p,TH0
SYO/SYO044^1.p,TH0
SYO/SYO045^1.p,TH0
SYO/SYO046^1.p,TH0
SYO/SYO047^1.p,TH0
SYO/SYO048^1.p,TH0
SYO/SYO049^1.p,TH0
SYO/SYO050^1.p,TH0
SYO/SYO050^2.p,TH0
SYO/SYO051^1.p,TH0
SYO/SYO051^2.p,TH0
SYO/SYO052^1.p,TH0
SYO/SYO052^2.p,TH0
SYO/SYO053^1.p,TH0
SYO/SYO053^2.p,TH0
SYO/SYO054^1.p,TH0
SYO/SYO054^2.p,TH0
SYO/SYO055^1.p,TH0
SYO/SYO055^2.p,TH0
SYO/SYO056^1.p,TH0
SYO/SYO056^2.p,TH0
SYO/SYO057^1.p,TH0
SYO/SYO057^2.p,TH0
SYO/SYO058^4.p,TH0
SYO/SYO059^4.p,TH0
SYO/SYO060^4.p,TH0
SYO/SYO061^4.p,TH0
SYO/SYO062^4.002.p,TH0
SYO/SYO062^4.003.p,TH0
SYO/SYO062^4.004.p,TH0
SYO/SYO063^4.p,TH0
SYO/SYO064^4.001.p,TH0
SYO/SYO064^4.002.p,TH0
SYO/SYO064^4.003.p,TH0
SYO/SYO064^4.004.p,TH0
SYO/SYO065^4.001.p,TH0
SYO/SYO065^4.002.p,TH0
SYO/SYO065^4.003.p,TH0
SYO/SYO065^4.004.p,TH0
SYO/SYO066^4.001.p,TH0
SYO/SYO066^4.002.p,TH0
SYO/SYO066^4.003.p,TH0
SYO/SYO066^4.004.p,TH0
SYO/SYO067^4.001.p,TH0
SYO/SYO067^4.002.p,TH0
SYO/SYO067^4.003.p,TH0
SYO/SYO067^4.004.p,TH0
SYO/SYO068^4.001.p,TH0
SYO/SYO068^4.005.p,TH0
SYO/SYO068^4.010.p,TH0
SYO/SYO068^4.020.p,TH0
SYO/SYO069^4.001.p,TH0
SYO/SYO069^4.002.p,TH0
SYO/SYO069^4.003.p,TH0
SYO/SYO069^4.004.p,TH0
SYO/SYO070^4.001.p,TH0
SYO/SYO070^4.002.p,TH0
SYO/SYO070^4.003.p,TH0
SYO/SYO070^4.004.p,TH0
SYO/SYO071^4.001.p,TH0
SYO/SYO071^4.002.p,TH0
SYO/SYO071^4.003.p,TH0
SYO/SYO071^4.004.p,TH0
SYO/SYO072^4.001.p,TH0
SYO/SYO072^4.002.p,TH0
SYO/SYO072^4.003.p,TH0
SYO/SYO072^4.004.p,TH0
SYO/SYO073^4.001.p,TH0
SYO/SYO073^4.002.p,TH0
SYO/SYO073^4.003.p,TH0
SYO/SYO073^4.004.p,TH0
SYO/SYO074^4.001.p,TH0
SYO/SYO074^4.002.p,TH0
SYO/SYO074^4.003.p,TH0
SYO/SYO074^4.004.p,TH0
SYO/SYO076^5.p,TH0
SYO/SYO077^5.p,TH0
SYO/SYO078^5.p,TH0
SYO/SYO079^5.p,TH0
SYO/SYO080^5.p,TH0
SYO/SYO081^5.p,TH0
SYO/SYO082^5.p,TH0
SYO/SYO083^5.p,TH0
SYO/SYO084^5.p,TH0
SYO/SYO085^5.p,TH0
SYO/SYO086^5.p,TH0
SYO/SYO087^5.p,TH0
SYO/SYO088^5.p,TH0
SYO/SYO089^5.p,TH0
SYO/SYO090^5.p,TH0
SYO/SYO091^5.p,TH0
SYO/SYO092^5.p,TH0
SYO/SYO093^5.p,TH0
SYO/SYO094^5.p,TH0
SYO/SYO095^5.p,TH0
SYO/SYO096^5.p,TH0
SYO/SYO098^5.p,TH0
SYO/SYO099^5.p,TH0
SYO/SYO101^5.p,TH0
SYO/SYO102^5.p,TH0
SYO/SYO103^5.p,TH0
SYO/SYO104^5.p,TH0
SYO/SYO105^5.p,TH0
SYO/SYO107^5.p,TH0
SYO/SYO108^5.p,TH0
SYO/SYO109^5.p,TH0
SYO/SYO111^5.p,TH0
SYO/SYO112^5.p,TH0
SYO/SYO113^5.p,TH0
SYO/SYO114^5.p,TH0
SYO/SYO118^5.p,TH0
SYO/SYO119^5.p,TH0
SYO/SYO120^5.p,TH0
SYO/SYO121^5.p,TH0
SYO/SYO122^5.p,TH0
SYO/SYO123^5.p,TH0
SYO/SYO124^5.p,TH0
SYO/SYO125^5.p,TH0
SYO/SYO126^5.p,TH0
SYO/SYO128^5.p,TH0
SYO/SYO129^5.p,TH0
SYO/SYO130^5.p,TH0
SYO/SYO131^5.p,TH0
SYO/SYO132^5.p,TH0
SYO/SYO133^5.p,TH0
SYO/SYO134^5.p,TH0
SYO/SYO135^5.p,TH0
SYO/SYO136^5.p,TH0
SYO/SYO137^5.p,TH0
SYO/SYO138^5.p,TH0
SYO/SYO139^5.p,TH0
SYO/SYO140^5.p,TH0
SYO/SYO141^5.p,TH0
SYO/SYO142^5.p,TH0
SYO/SYO143^5.p,TH0
SYO/SYO144^5.p,TH0
SYO/SYO145^5.p,TH0
SYO/SYO146^5.p,TH0
SYO/SYO147^5.p,TH0
SYO/SYO148^5.p,TH0
SYO/SYO149^5.p,TH0
SYO/SYO150^5.p,TH0
SYO/SYO151^5.p,TH0
SYO/SYO152^5.p,TH0
SYO/SYO153^5.p,TH0
SYO/SYO154^5.p,TH0
SYO/SYO155^5.p,TH0
SYO/SYO156^5.p,TH0
SYO/SYO157^5.p,TH0
SYO/SYO158^5.p,TH0
SYO/SYO159^5.p,TH0
SYO/SYO160^5.p,TH0
SYO/SYO161^5.p,TH0
SYO/SYO163^5.p,TH0
SYO/SYO164^5.p,TH0
SYO/SYO165^5.p,TH0
SYO/SYO166^5.p,TH0
SYO/SYO167^5.p,TH0
SYO/SYO168^5.p,TH0
SYO/SYO169^5.p,TH0
SYO/SYO170^5.p,TH0
SYO/SYO171^5.p,TH0
SYO/SYO173^5.p,TH0
SYO/SYO174^5.p,TH0
SYO/SYO175^5.p,TH0
SYO/SYO176^5.p,TH0
SYO/SYO178^5.p,TH0
SYO/SYO179^5.p,TH0
SYO/SYO180^5.p,TH0
SYO/SYO181^5.p,TH0
SYO/SYO182^5.p,TH0
SYO/SYO183^5.p,TH0
SYO/SYO183^6.p,TH0
SYO/SYO184^5.p,TH0
SYO/SYO185^5.p,TH0
SYO/SYO186^5.p,TH0
SYO/SYO187^5.p,TH0
SYO/SYO188^5.p,TH0
SYO/SYO189^5.p,TH0
SYO/SYO190^5.p,TH0
SYO/SYO191^5.p,TH0
SYO/SYO192^5.p,TH0
SYO/SYO193^5.p,TH0
SYO/SYO194^5.p,TH0
SYO/SYO195^5.p,TH0
SYO/SYO196^5.p,TH0
SYO/SYO197^5.p,TH0
SYO/SYO198^5.p,TH0
SYO/SYO199^5.p,TH0
SYO/SYO200^5.p,TH0
SYO/SYO202^5.p,TH0
SYO/SYO203^5.p,TH0
SYO/SYO204^5.p,TH0
SYO/SYO205^5.p,TH0
SYO/SYO206^5.p,TH0
SYO/SYO207^5.p,TH0
SYO/SYO208^5.p,TH0
SYO/SYO209^5.p,TH0
SYO/SYO210^5.p,TH0
SYO/SYO211^5.p,TH0
SYO/SYO212^5.p,TH0
SYO/SYO213^5.p,TH0
SYO/SYO214^5.p,TH0
SYO/SYO215^5.p,TH0
SYO/SYO216^5.p,TH0
SYO/SYO217^5.p,TH0
SYO/SYO218^5.p,TH0
SYO/SYO219^5.p,TH0
SYO/SYO220^5.p,TH0
SYO/SYO221^5.p,TH0
SYO/SYO222^5.p,TH0
SYO/SYO223^5.p,TH0
SYO/SYO224^5.p,TH0
SYO/SYO225^5.p,TH0
SYO/SYO226^5.p,TH0
SYO/SYO227^5.p,TH0
SYO/SYO228^5.p,TH0
SYO/SYO229^5.p,TH0
SYO/SYO230^5.p,TH0
SYO/SYO231^5.p,TH0
SYO/SYO232^5.p,TH0
SYO/SYO233^5.p,TH0
SYO/SYO234^5.p,TH0
SYO/SYO235^5.p,TH0
SYO/SYO236^5.p,TH0
SYO/SYO237^5.p,TH0
SYO/SYO238^5.p,TH0
SYO/SYO239^5.p,TH0
SYO/SYO240^5.p,TH0
SYO/SYO241^5.p,TH0
SYO/SYO242^5.p,TH0
SYO/SYO243^5.p,TH0
SYO/SYO244^5.p,TH0
SYO/SYO245^5.p,TH0
SYO/SYO246^5.p,TH0
SYO/SYO247^5.p,TH0
SYO/SYO248^5.p,TH0
SYO/SYO249^5.p,TH0
SYO/SYO250^5.p,TH0
SYO/SYO252^5.p,TH0
SYO/SYO253^5.p,TH0
SYO/SYO255^5.p,TH0
SYO/SYO256^5.p,TH0
SYO/SYO257^5.p,TH0
SYO/SYO258^5.p,TH0
SYO/SYO259^5.p,TH0
SYO/SYO260^5.p,TH0
SYO/SYO261^5.p,TH0
SYO/SYO262^5.p,TH0
SYO/SYO263^5.p,TH0
SYO/SYO264^5.p,TH0
SYO/SYO265^5.p,TH0
SYO/SYO266^5.p,TH0
SYO/SYO267^5.p,TH0
SYO/SYO268^5.p,TH0
SYO/SYO269^5.p,TH0
SYO/SYO270^5.p,TH0
SYO/SYO271^5.p,TH0
SYO/SYO272^5.p,TH0
SYO/SYO274^5.p,TH0
SYO/SYO275^5.p,TH0
SYO/SYO276^5.p,TH0
SYO/SYO277^5.p,TH0
SYO/SYO278^5.p,TH0
SYO/SYO279^5.p,TH0
SYO/SYO280^5.p,TH0
SYO/SYO281^5.p,TH0
SYO/SYO282^5.p,TH0
SYO/SYO284^5.p,TH0
SYO/SYO285^5.p,TH0
SYO/SYO286^5.p,TH0
SYO/SYO287^5.p,TH0
SYO/SYO288^5.p,TH0
SYO/SYO289^5.p,TH0
SYO/SYO290^5.p,TH0
SYO/SYO291^5.p,TH0
SYO/SYO292^5.p,TH0
SYO/SYO293^5.p,TH0
SYO/SYO294^5.p,TH0
SYO/SYO295^5.p,TH0
SYO/SYO296^5.p,TH0
SYO/SYO297^5.p,TH0
SYO/SYO298^5.p,TH0
SYO/SYO299^5.p,TH0
SYO/SYO300^5.p,TH0
SYO/SYO301^5.p,TH0
SYO/SYO302^5.p,TH0
SYO/SYO303^5.p,TH0
SYO/SYO304^5.p,TH0
SYO/SYO305^5.p,TH0
SYO/SYO306^5.p,TH0
SYO/SYO307^5.p,TH0
SYO/SYO308^5.p,TH0
SYO/SYO309^5.p,TH0
SYO/SYO310^5.p,TH0
SYO/SYO311^5.p,TH0
SYO/SYO312^5.p,TH0
SYO/SYO313^5.p,TH0
SYO/SYO314^5.p,TH0
SYO/SYO315^5.p,TH0
SYO/SYO316^5.p,TH0
SYO/SYO317^5.p,TH0
SYO/SYO318^5.p,TH0
SYO/SYO323^5.p,TH0
SYO/SYO324^5.p,TH0
SYO/SYO325^5.p,TH0
SYO/SYO326^5.p,TH0
SYO/SYO327^5.p,TH0
SYO/SYO328^5.p,TH0
SYO/SYO329^5.p,TH0
SYO/SYO330^5.p,TH0
SYO/SYO331^5.p,TH0
SYO/SYO332^5.p,TH0
SYO/SYO333^5.p,TH0
SYO/SYO334^5.p,TH0
SYO/SYO335^5.p,TH0
SYO/SYO336^5.p,TH0
SYO/SYO337^5.p,TH0
SYO/SYO338^5.p,TH0
SYO/SYO339^5.p,TH0
SYO/SYO340^5.p,TH0
SYO/SYO341^5.p,TH0
SYO/SYO344^5.p,TH0
SYO/SYO345^5.p,TH0
SYO/SYO346^5.p,TH0
SYO/SYO347^5.p,TH0
SYO/SYO348^5.p,TH0
SYO/SYO349^5.p,TH0
SYO/SYO350^5.p,TH0
SYO/SYO351^5.p,TH0
SYO/SYO352^5.p,TH0
SYO/SYO353^5.p,TH0
SYO/SYO354^5.p,TH0
SYO/SYO355^5.p,TH0
SYO/SYO356^5.p,TH0
SYO/SYO357^5.p,TH0
SYO/SYO358^5.p,TH0
SYO/SYO359^5.p,TH0
SYO/SYO360^5.p,TH0
SYO/SYO361^5.p,TH0
SYO/SYO362^5.p,TH0
SYO/SYO363^5.p,TH0
SYO/SYO364^5.p,TH0
SYO/SYO365^5.p,TH0
SYO/SYO366^5.p,TH0
SYO/SYO367^5.p,TH0
SYO/SYO368^5.p,TH0
SYO/SYO369^5.p,TH0
SYO/SYO370^5.p,TH0
SYO/SYO371^5.p,TH0
SYO/SYO372^5.p,TH0
SYO/SYO373^5.p,TH0
SYO/SYO374^5.p,TH0
SYO/SYO375^5.p,TH0
SYO/SYO376^5.p,TH0
SYO/SYO377^5.p,TH0
SYO/SYO378^5.p,TH0
SYO/SYO379^5.p,TH0
SYO/SYO380^5.p,TH0
SYO/SYO381^5.p,TH0
SYO/SYO382^5.p,TH0
SYO/SYO383^5.p,TH0
SYO/SYO384^5.p,TH0
SYO/SYO385^5.p,TH0
SYO/SYO386^5.p,TH0
SYO/SYO387^5.p,TH0
SYO/SYO388^5.p,TH0
SYO/SYO389^5.p,TH0
SYO/SYO390^5.p,TH0
SYO/SYO391^5.p,TH0
SYO/SYO392^1.p,TH0
SYO/SYO393^1.p,TH0
SYO/SYO394^1.p,TH0
SYO/SYO395^1.p,TH0
SYO/SYO396^1.p,TH0
SYO/SYO397^1.p,TH0
SYO/SYO398^1.p,TH0
SYO/SYO399^1.p,TH0
SYO/SYO400^1.p,TH0
SYO/SYO401^1.p,TH0
SYO/SYO402^1.p,TH0
SYO/SYO403^1.p,TH0
SYO/SYO404^1.p,TH0
SYO/SYO405^1.p,TH0
SYO/SYO406^1.p,TH0
SYO/SYO407^1.p,TH0
SYO/SYO408^1.p,TH0
SYO/SYO409^1.p,TH0
SYO/SYO410^1.p,TH0
SYO/SYO411^1.p,TH0
SYO/SYO412^1.p,TH0
SYO/SYO413^1.p,TH0
SYO/SYO414^1.p,TH0
SYO/SYO415^1.p,TH0
SYO/SYO416^1.p,TH0
SYO/SYO417^1.p,TH0
SYO/SYO418^1.p,TH0
SYO/SYO419^1.p,TH0
SYO/SYO420^1.p,TH0
SYO/SYO421^1.p,TH0
SYO/SYO422^1.p,TH0
SYO/SYO423^1.p,TH0
SYO/SYO424^1.p,TH0
SYO/SYO425^1.p,TH0
SYO/SYO426^1.p,TH0
SYO/SYO427^1.p,TH0
SYO/SYO428^1.p,TH0
SYO/SYO429^1.p,TH0
SYO/SYO430^1.p,TH0
SYO/SYO431^1.p,TH0
SYO/SYO432^1.p,TH0
SYO/SYO433^1.p,TH0
SYO/SYO434^1.p,TH0
SYO/SYO435^1.p,TH0
SYO/SYO436^1.p,TH0
SYO/SYO437^1.p,TH0
SYO/SYO438^1.p,TH0
SYO/SYO439^1.p,TH0
SYO/SYO440^1.p,TH0
SYO/SYO441^1.p,TH0
SYO/SYO442^1.p,TH0
SYO/SYO443^1.p,TH0
SYO/SYO444^1.p,TH0
SYO/SYO445^1.p,TH0
SYO/SYO446^1.p,TH0
SYO/SYO447^1.p,TH0
SYO/SYO448^1.p,TH0
SYO/SYO449^1.p,TH0
SYO/SYO450^1.p,TH0
SYO/SYO450^2.p,TH0
SYO/SYO450^3.p,TH0
SYO/SYO450^4.p,TH0
SYO/SYO450^5.p,TH0
SYO/SYO450^6.p,TH0
SYO/SYO451^1.p,TH0
SYO/SYO451^2.p,TH0
SYO/SYO451^3.p,TH0
SYO/SYO451^4.p,TH0
SYO/SYO451^5.p,TH0
SYO/SYO451^6.p,TH0
SYO/SYO452^1.p,TH0
SYO/SYO452^2.p,TH0
SYO/SYO452^3.p,TH0
SYO/SYO452^4.p,TH0
SYO/SYO452^5.p,TH0
SYO/SYO452^6.p,TH0
SYO/SYO453^1.p,TH0
SYO/SYO453^2.p,TH0
SYO/SYO453^3.p,TH0
SYO/SYO453^4.p,TH0
SYO/SYO453^5.p,TH0
SYO/SYO453^6.p,TH0
SYO/SYO454^1.p,TH0
SYO/SYO454^2.p,TH0
SYO/SYO454^3.p,TH0
SYO/SYO454^4.p,TH0
SYO/SYO454^5.p,TH0
SYO/SYO454^6.p,TH0
SYO/SYO455^1.p,TH0
SYO/SYO455^2.p,TH0
SYO/SYO455^3.p,TH0
SYO/SYO455^4.p,TH0
SYO/SYO455^5.p,TH0
SYO/SYO455^6.p,TH0
SYO/SYO456^1.p,TH0
SYO/SYO456^2.p,TH0
SYO/SYO456^3.p,TH0
SYO/SYO456^4.p,TH0
SYO/SYO456^6.p,TH0
SYO/SYO457^1.p,TH0
SYO/SYO457^2.p,TH0
SYO/SYO457^3.p,TH0
SYO/SYO457^4.p,TH0
SYO/SYO457^5.p,TH0
SYO/SYO457^6.p,TH0
SYO/SYO458^2.p,TH0
SYO/SYO458^3.p,TH0
SYO/SYO458^4.p,TH0
SYO/SYO458^5.p,TH0
SYO/SYO458^6.p,TH0
SYO/SYO459^1.p,TH0
SYO/SYO459^2.p,TH0
SYO/SYO459^3.p,TH0
SYO/SYO459^4.p,TH0
SYO/SYO459^6.p,TH0
SYO/SYO460^1.p,TH0
SYO/SYO460^2.p,TH0
SYO/SYO460^3.p,TH0
SYO/SYO460^4.p,TH0
SYO/SYO460^5.p,TH0
SYO/SYO460^6.p,TH0
SYO/SYO461^1.p,TH0
SYO/SYO461^2.p,TH0
SYO/SYO461^3.p,TH0
SYO/SYO461^4.p,TH0
SYO/SYO461^5.p,TH0
SYO/SYO461^6.p,TH0
SYO/SYO462^2.p,TH0
SYO/SYO462^3.p,TH0
SYO/SYO462^4.p,TH0
SYO/SYO462^5.p,TH0
SYO/SYO462^6.p,TH0
SYO/SYO463^1.p,TH0
SYO/SYO463^2.p,TH0
SYO/SYO463^3.p,TH0
SYO/SYO463^4.p,TH0
SYO/SYO463^5.p,TH0
SYO/SYO463^6.p,TH0
SYO/SYO464^1.p,TH0
SYO/SYO464^2.p,TH0
SYO/SYO464^3.p,TH0
SYO/SYO464^4.p,TH0
SYO/SYO464^5.p,TH0
SYO/SYO464^6.p,TH0
SYO/SYO465^1.p,TH0
SYO/SYO465^2.p,TH0
SYO/SYO465^3.p,TH0
SYO/SYO465^4.p,TH0
SYO/SYO465^5.p,TH0
SYO/SYO465^6.p,TH0
SYO/SYO467^1.p,TH0
SYO/SYO467^2.p,TH0
SYO/SYO467^3.p,TH0
SYO/SYO467^4.p,TH0
SYO/SYO467^5.p,TH0
SYO/SYO467^6.p,TH0
SYO/SYO468^1.p,TH0
SYO/SYO468^2.p,TH0
SYO/SYO468^3.p,TH0
SYO/SYO468^4.p,TH0
SYO/SYO468^5.p,TH0
SYO/SYO468^6.p,TH0
SYO/SYO469^1.p,TH0
SYO/SYO469^2.p,TH0
SYO/SYO469^3.p,TH0
SYO/SYO469^4.p,TH0
SYO/SYO469^5.p,TH0
SYO/SYO469^6.p,TH0
SYO/SYO470^1.p,TH0
SYO/SYO470^2.p,TH0
SYO/SYO470^3.p,TH0
SYO/SYO470^4.p,TH0
SYO/SYO470^5.p,TH0
SYO/SYO470^6.p,TH0
SYO/SYO471^1.p,TH0
SYO/SYO471^2.p,TH0
SYO/SYO471^3.p,TH0
SYO/SYO471^4.p,TH0
SYO/SYO471^5.p,TH0
SYO/SYO471^6.p,TH0
SYO/SYO472^1.p,TH0
SYO/SYO472^2.p,TH0
SYO/SYO472^3.p,TH0
SYO/SYO472^4.p,TH0
SYO/SYO472^5.p,TH0
SYO/SYO472^6.p,TH0
SYO/SYO473^1.p,TH0
SYO/SYO473^2.p,TH0
SYO/SYO473^3.p,TH0
SYO/SYO473^4.p,TH0
SYO/SYO473^5.p,TH0
SYO/SYO473^6.p,TH0
SYO/SYO474^1.p,TH0
SYO/SYO474^2.p,TH0
SYO/SYO474^3.p,TH0
SYO/SYO474^4.p,TH0
SYO/SYO474^5.p,TH0
SYO/SYO474^6.p,TH0
SYO/SYO475^6.p,TH0
SYO/SYO476^6.p,TH0
SYO/SYO477^6.p,TH0
SYO/SYO478^6.p,TH0
SYO/SYO479^6.p,TH0
SYO/SYO480^6.p,TH0
SYO/SYO481^6.p,TH0
SYO/SYO482^6.p,TH0
SYO/SYO483^6.p,TH0
SYO/SYO484^6.p,TH0
SYO/SYO485^6.p,TH0
SYO/SYO486^6.p,TH0
SYO/SYO487^6.p,TH0
SYO/SYO488^6.p,TH0
SYO/SYO489^6.p,TH0
SYO/SYO490^6.p,TH0
SYO/SYO491^6.p,TH0
SYO/SYO492^6.p,TH0
SYO/SYO493^6.p,TH0
SYO/SYO494^6.p,TH0
SYO/SYO495^6.p,TH0
SYO/SYO496^6.p,TH0
SYO/SYO497^6.p,TH0
SYO/SYO498^6.p,TH0
SYO/SYO499^1.p,TH0
SYO/SYO500^1.002.p,TH0
SYO/SYO500^1.003.p,TH0
SYO/SYO500^1.004.p,TH0
SYO/SYO500^1.005.p,TH0
SYO/SYO500^1.006.p,TH0
SYO/SYO500^1.007.p,TH0
SYO/SYO500^1.008.p,TH0
SYO/SYO500^1.p,TH0
SYO/SYO501^1.p,TH0
SYO/SYO502^1.p,TH0
SYO/SYO503^1.p,TH0
SYO/SYO504^1.p,TH0
SYO/SYO505^1.p,TH0
SYO/SYO506^1.p,TH0
SYO/SYO507^1.p,TH0
SYO/SYO509^1.p,TH0
SYO/SYO511^1.p,TH0
SYO/SYO512^1.p,TH0
SYO/SYO513^1.p,TH0
SYO/SYO514^1.p,TH0
SYO/SYO515^1.p,TH0
SYO/SYO516^1.p,TH0
SYO/SYO517^1.p,TH0
SYO/SYO518^1.p,TH0
SYO/SYO520^1.p,TH0
SYO/SYO526^1.p,TH0
SYO/SYO527^1.p,TH0
SYO/SYO528^1.p,TH0
SYO/SYO529^1.p,TH0
SYO/SYO530^1.p,TH0
SYO/SYO531^1.p,TH0
SYO/SYO532^1.p,TH0
SYO/SYO533^1.p,TH0
SYO/SYO534^1.p,TH0
SYO/SYO535^1.p,TH0
SYO/SYO536^1.p,TH0
SYO/SYO537^1.p,TH0
SYO/SYO538^1.p,TH0
SYO/SYO539^1.p,TH0
SYO/SYO540^1.p,TH0
SYO/SYO541^1.p,TH0
SYO/SYO542^1.p,TH0
SYO/SYO543^1.p,TH0
SYO/SYO544^1.p,TH0
SYO/SYO545^1.p,TH0
SYO/SYO546^1.p,TH0
SYO/SYO547^1.p,TH0
SYO/SYO548^1.p,TH0
SYO/SYO549^1.p,TH0
SYO/SYO550^1.p,TH0
SYO/SYO551^1.p,TH0
SYO/SYO552^1.p,TH0
SYO/SYO553^1.p,TH0
SYO/SYO554^1.p,TH0
SYO/SYO555^1.p,TH0
SYO/SYO556^1.p,TH0
SYO/SYO557^1.p,TH0
SYO/SYO558^1.p,TH0
SYO/SYO559^1.p,TH0
SYO/SYO560^1.p,TH0
SYO/SYO564^7.p,TH0
SYO/SYO565^7.p,TH0
SYO/SYO566^7.p,TH0
SYO/SYO567^7.p,TH0
SYO/SYO568^7.p,TH0
SYO/SYO569^7.p,TH0
SYO/SYO570^7.p,TH0
SYO/SYO571^7.p,TH0
SYO/SYO572^7.p,TH0
SYO/SYO573^7.p,TH0
SYO/SYO574^7.p,TH0
SYO/SYO575^7.p,TH0
SYO/SYO576^7.p,TH0
SYO/SYO577^7.p,TH0
SYO/SYO842^1.p,TH0
SYO/SYO843^1.p,TH0
SYO/SYO844^1.p,TH0
SYO/SYO845^1.p,TH0
SYO/SYO846^1.p,TH0
SYO/SYO847^1.p,TH0
SYO/SYO848^1.p,TH0
SYO/SYO849^1.p,TH0
SYO/SYO850^1.p,TH0
SYO/SYO851^1.p,TH0
SYO/SYO852^1.p,TH0
SYO/SYO853^1.p,TH0
SYO/SYO854^1.p,TH0
SYO/SYO855^1.p,TH0
SYO/SYO856^1.p,TH0
SYO/SYO857^1.p,TH0
SYO/SYO858^1.p,TH0
SYO/SYO859^1.p,TH0
SYO/SYO860^1.p,TH0
SYO/SYO861^1.p,TH0
SYO/SYO862^1.p,TH0
SYO/SYO863^1.p,TH0
SYO/SYO864^1.p,TH0
SYO/SYO865^1.p,TH0
SYO/SYO866^1.p,TH0
SYO/SYO867^1.p,TH0
SYO/SYO868^1.p,TH0
SYO/SYO869^1.p,TH0
SYO/SYO870^1.p,TH0
SYO/SYO871^1.p,TH0
SYO/SYO872^1.p,TH0
SYO/SYO873^1.p,TH0
SYO/SYO874^1.p,TH0
SYO/SYO875^1.p,TH0
SYO/SYO876^1.p,TH0
SYO/SYO877^1.p,TH0
SYO/SYO878^1.p,TH0
SYO/SYO879^1.p,TH0
SYO/SYO880^1.p,TH0
SYO/SYO881^1.p,TH0
SYO/SYO882^1.p,TH0
SYO/SYO883^1.p,TH0
SYO/SYO884^1.p,TH0
SYO/SYO885^1.010.010.p,TH0
SYO/SYO885^1.010.030.p,TH0
SYO/SYO885^1.033.003.p,TH0
SYO/SYO885^1.055.005.p,TH0
SYO/SYO885^1.330.100.p,TH0


==> anc/thf/tptp-library/phi-family.csv <==
problem,prover,szs
PHI/PHI001^1.p,E-3.2.5-ho,GaveUp
PHI/PHI002^1.p,E-3.2.5-ho,Theorem
PHI/PHI002^2.p,E-3.2.5-ho,Theorem
PHI/PHI003^1.p,E-3.2.5-ho,Theorem
PHI/PHI003^2.p,E-3.2.5-ho,Theorem
PHI/PHI004^1.p,E-3.2.5-ho,Theorem
PHI/PHI004^2.p,E-3.2.5-ho,Theorem
PHI/PHI004^4.p,E-3.2.5-ho,Theorem
PHI/PHI005^1.p,E-3.2.5-ho,GaveUp
PHI/PHI005^2.p,E-3.2.5-ho,Theorem
PHI/PHI005^3.p,E-3.2.5-ho,GaveUp
PHI/PHI005^4.p,E-3.2.5-ho,GaveUp
PHI/PHI006^4.p,E-3.2.5-ho,ContradictoryAxioms
PHI/PHI006^5.p,E-3.2.5-ho,ContradictoryAxioms
PHI/PHI007^4.p,E-3.2.5-ho,GaveUp
PHI/PHI007^5.p,E-3.2.5-ho,ContradictoryAxioms
PHI/PHI008^4.p,E-3.2.5-ho,Theorem
PHI/PHI043^1.p,E-3.2.5-ho,Theorem
PHI/PHI043^2.p,E-3.2.5-ho,Theorem
PHI/PHI001^1.p,Leo-II-1.6.0,Unknown
PHI/PHI002^1.p,Leo-II-1.6.0,Theorem
PHI/PHI002^2.p,Leo-II-1.6.0,Theorem
PHI/PHI003^1.p,Leo-II-1.6.0,Theorem
PHI/PHI003^2.p,Leo-II-1.6.0,Theorem
PHI/PHI004^1.p,Leo-II-1.6.0,Unknown
PHI/PHI004^2.p,Leo-II-1.6.0,Theorem
PHI/PHI004^4.p,Leo-II-1.6.0,Unknown
PHI/PHI005^1.p,Leo-II-1.6.0,Unknown
PHI/PHI005^2.p,Leo-II-1.6.0,Theorem
PHI/PHI005^3.p,Leo-II-1.6.0,Unknown
PHI/PHI005^4.p,Leo-II-1.6.0,Unknown
PHI/PHI006^4.p,Leo-II-1.6.0,Theorem
PHI/PHI006^5.p,Leo-II-1.6.0,Theorem
PHI/PHI007^4.p,Leo-II-1.6.0,HardTimeout
PHI/PHI007^5.p,Leo-II-1.6.0,Theorem
PHI/PHI008^4.p,Leo-II-1.6.0,HardTimeout
PHI/PHI043^1.p,Leo-II-1.6.0,Unknown
PHI/PHI043^2.p,Leo-II-1.6.0,Timeout
PHI/PHI001^1.p,Leo-II-1.8.0,Unknown
PHI/PHI002^1.p,Leo-II-1.8.0,Theorem
PHI/PHI002^2.p,Leo-II-1.8.0,Theorem
PHI/PHI003^1.p,Leo-II-1.8.0,Theorem
PHI/PHI003^2.p,Leo-II-1.8.0,Theorem
PHI/PHI004^1.p,Leo-II-1.8.0,Unknown
PHI/PHI004^2.p,Leo-II-1.8.0,Theorem
PHI/PHI004^4.p,Leo-II-1.8.0,Unknown
PHI/PHI005^1.p,Leo-II-1.8.0,Unknown
PHI/PHI005^2.p,Leo-II-1.8.0,Theorem
PHI/PHI005^3.p,Leo-II-1.8.0,Unknown
PHI/PHI005^4.p,Leo-II-1.8.0,Unknown
PHI/PHI006^4.p,Leo-II-1.8.0,Theorem
PHI/PHI006^5.p,Leo-II-1.8.0,Theorem
PHI/PHI007^4.p,Leo-II-1.8.0,HardTimeout
PHI/PHI007^5.p,Leo-II-1.8.0,Theorem
PHI/PHI008^4.p,Leo-II-1.8.0,HardTimeout
PHI/PHI043^1.p,Leo-II-1.8.0,Timeout
PHI/PHI043^2.p,Leo-II-1.8.0,Timeout
PHI/PHI001^1.p,Leo-II-2.2,Unknown
PHI/PHI002^1.p,Leo-II-2.2,Theorem
PHI/PHI002^2.p,Leo-II-2.2,Theorem
PHI/PHI003^1.p,Leo-II-2.2,Theorem
PHI/PHI003^2.p,Leo-II-2.2,Theorem
PHI/PHI004^1.p,Leo-II-2.2,Theorem
PHI/PHI004^2.p,Leo-II-2.2,Theorem
PHI/PHI004^4.p,Leo-II-2.2,Unknown
PHI/PHI005^1.p,Leo-II-2.2,Timeout
PHI/PHI005^2.p,Leo-II-2.2,Theorem
PHI/PHI005^3.p,Leo-II-2.2,Timeout
PHI/PHI005^4.p,Leo-II-2.2,Unknown
PHI/PHI006^4.p,Leo-II-2.2,Theorem
PHI/PHI006^5.p,Leo-II-2.2,Theorem
PHI/PHI007^4.p,Leo-II-2.2,Timeout
PHI/PHI007^5.p,Leo-II-2.2,Theorem
PHI/PHI008^4.p,Leo-II-2.2,Unknown
PHI/PHI043^1.p,Leo-II-2.2,Theorem
PHI/PHI043^2.p,Leo-II-2.2,Theorem
PHI/PHI001^1.p,Leo-III-1.7.0,Timeout
PHI/PHI002^1.p,Leo-III-1.7.0,Timeout
PHI/PHI002^2.p,Leo-III-1.7.0,Timeout
PHI/PHI003^1.p,Leo-III-1.7.0,Timeout
PHI/PHI003^2.p,Leo-III-1.7.0,Timeout
PHI/PHI004^1.p,Leo-III-1.7.0,Timeout
PHI/PHI004^2.p,Leo-III-1.7.0,Timeout
PHI/PHI004^4.p,Leo-III-1.7.0,Timeout
PHI/PHI005^1.p,Leo-III-1.7.0,Timeout
PHI/PHI005^2.p,Leo-III-1.7.0,Timeout
PHI/PHI005^3.p,Leo-III-1.7.0,Timeout
PHI/PHI005^4.p,Leo-III-1.7.0,Timeout
PHI/PHI006^4.p,Leo-III-1.7.0,Timeout
PHI/PHI006^5.p,Leo-III-1.7.0,ContradictoryAxioms
PHI/PHI007^4.p,Leo-III-1.7.0,Timeout
PHI/PHI007^5.p,Leo-III-1.7.0,Timeout
PHI/PHI008^4.p,Leo-III-1.7.0,Timeout
PHI/PHI043^1.p,Leo-III-1.7.0,Timeout
PHI/PHI043^2.p,Leo-III-1.7.0,Theorem
PHI/PHI001^1.p,Satallax-2.7,Timeout
PHI/PHI002^1.p,Satallax-2.7,Theorem
PHI/PHI002^2.p,Satallax-2.7,Theorem
PHI/PHI003^1.p,Satallax-2.7,Timeout
PHI/PHI003^2.p,Satallax-2.7,Theorem
PHI/PHI004^1.p,Satallax-2.7,Theorem
PHI/PHI004^2.p,Satallax-2.7,Theorem
PHI/PHI004^4.p,Satallax-2.7,Timeout
PHI/PHI005^1.p,Satallax-2.7,Timeout
PHI/PHI005^2.p,Satallax-2.7,Theorem
PHI/PHI005^3.p,Satallax-2.7,Timeout
PHI/PHI005^4.p,Satallax-2.7,Timeout
PHI/PHI006^4.p,Satallax-2.7,Timeout
PHI/PHI006^5.p,Satallax-2.7,Timeout
PHI/PHI007^4.p,Satallax-2.7,Timeout
PHI/PHI007^5.p,Satallax-2.7,Timeout
PHI/PHI008^4.p,Satallax-2.7,Theorem
PHI/PHI043^1.p,Satallax-2.7,Timeout
PHI/PHI043^2.p,Satallax-2.7,Timeout
PHI/PHI001^1.p,Vampire-4.8,Timeout
PHI/PHI002^1.p,Vampire-4.8,Timeout
PHI/PHI002^2.p,Vampire-4.8,Timeout
PHI/PHI003^1.p,Vampire-4.8,Timeout
PHI/PHI003^2.p,Vampire-4.8,Timeout
PHI/PHI004^1.p,Vampire-4.8,Theorem
PHI/PHI004^2.p,Vampire-4.8,Theorem
PHI/PHI004^4.p,Vampire-4.8,Theorem
PHI/PHI005^1.p,Vampire-4.8,Timeout
PHI/PHI005^2.p,Vampire-4.8,Timeout
PHI/PHI005^3.p,Vampire-4.8,Timeout
PHI/PHI005^4.p,Vampire-4.8,Timeout
PHI/PHI006^4.p,Vampire-4.8,Theorem
PHI/PHI006^5.p,Vampire-4.8,ContradictoryAxioms
PHI/PHI007^4.p,Vampire-4.8,Timeout
PHI/PHI007^5.p,Vampire-4.8,Theorem
PHI/PHI008^4.p,Vampire-4.8,Theorem
PHI/PHI043^1.p,Vampire-4.8,Timeout
PHI/PHI043^2.p,Vampire-4.8,Theorem


==> anc/thf/tptp-library/results.csv <==
problem,prover,szs,seconds,recorded
AGT/AGT027^1.p,E,Theorem,0.1,Theorem
AGT/AGT027^2.p,E,Theorem,0.0,Theorem
AGT/AGT027^2.p,Vampire,Theorem,10.0,Theorem
AGT/AGT027^1.p,Leo-III,Timeout,10.1,Theorem
AGT/AGT027^1.p,Vampire,Timeout,10.2,Theorem
AGT/AGT028^1.p,E,Theorem,0.0,Theorem
AGT/AGT028^1.p,Vampire,Theorem,0.1,Theorem
AGT/AGT028^1.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT027^1.p,Leo-II,Unknown,10.5,Theorem
AGT/AGT028^2.p,E,Theorem,0.0,Theorem
AGT/AGT028^2.p,Vampire,Theorem,0.1,Theorem
AGT/AGT028^2.p,Leo-II,Theorem,2.4,Theorem
AGT/AGT028^2.p,Leo-III,Theorem,0.7,Theorem
AGT/AGT029^1.p,E,Theorem,0.0,Theorem
AGT/AGT027^2.p,Leo-II,Theorem,3.8,Theorem
AGT/AGT029^1.p,Leo-II,Theorem,3.2,Theorem
AGT/AGT027^2.p,Leo-III,Timeout,10.2,Theorem
AGT/AGT030^1.p,E,Theorem,0.0,Theorem
AGT/AGT028^1.p,Leo-III,Timeout,10.1,Theorem
AGT/AGT030^1.p,Leo-II,Theorem,2.6,Theorem
AGT/AGT029^1.p,Vampire,Timeout,10.2,Theorem
AGT/AGT031^1.p,E,Theorem,0.0,Theorem
AGT/AGT029^1.p,Leo-III,Timeout,10.1,Theorem
AGT/AGT031^1.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT031^1.p,Leo-III,Theorem,1.1,Theorem
AGT/AGT031^2.p,E,Theorem,0.0,Theorem
AGT/AGT030^1.p,Vampire,Timeout,10.1,Theorem
AGT/AGT031^2.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT030^1.p,Leo-III,Timeout,10.1,Theorem
AGT/AGT032^1.p,E,Theorem,0.0,Theorem
AGT/AGT032^1.p,Vampire,Theorem,0.1,Theorem
AGT/AGT032^1.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT032^1.p,Leo-III,Theorem,0.8,Theorem
AGT/AGT032^2.p,E,Theorem,0.0,Theorem
AGT/AGT031^1.p,Vampire,Timeout,10.1,Theorem
AGT/AGT032^2.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT031^2.p,Vampire,Timeout,10.1,Theorem
AGT/AGT033^1.p,E,Theorem,0.0,Theorem
AGT/AGT033^1.p,Vampire,Theorem,0.2,Theorem
AGT/AGT033^1.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT031^2.p,Leo-III,Timeout,10.1,Theorem
AGT/AGT033^2.p,E,Theorem,0.0,Theorem
AGT/AGT033^2.p,Vampire,Theorem,0.1,Theorem
AGT/AGT033^2.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT033^2.p,Leo-III,Theorem,1.0,Theorem
AGT/AGT034^1.p,E,Theorem,0.0,Theorem
AGT/AGT033^1.p,Leo-III,Theorem,4.6,Theorem
AGT/AGT034^1.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT032^2.p,Vampire,Timeout,10.0,Theorem
AGT/AGT034^2.p,E,Theorem,0.0,Theorem
AGT/AGT034^1.p,Leo-III,Theorem,2.4,Theorem
AGT/AGT034^2.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT032^2.p,Leo-III,Timeout,13.6,Theorem
AGT/AGT035^1.p,E,Theorem,0.0,Theorem
AGT/AGT035^1.p,Vampire,Theorem,0.1,Theorem
AGT/AGT035^1.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT035^1.p,Leo-III,Theorem,0.8,Theorem
AGT/AGT035^2.p,E,Theorem,0.0,Theorem
AGT/AGT034^1.p,Vampire,Timeout,10.1,Theorem
AGT/AGT034^2.p,Vampire,Timeout,10.1,Theorem
AGT/AGT035^2.p,Leo-II,Theorem,2.5,Theorem
AGT/AGT036^1.p,E,Theorem,0.0,Theorem
AGT/AGT036^1.p,Vampire,Theorem,0.1,Theorem
AGT/AGT036^1.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT036^1.p,Leo-III,Theorem,1.1,Theorem
AGT/AGT037^1.p,E,Theorem,0.0,Theorem
AGT/AGT037^1.p,Vampire,Theorem,0.3,Theorem
AGT/AGT034^2.p,Leo-III,Timeout,10.3,Theorem
AGT/AGT035^2.p,Vampire,Timeout,10.1,Theorem
AGT/AGT037^2.p,E,Theorem,0.0,Theorem
AGT/AGT037^2.p,Vampire,Theorem,0.1,Theorem
AGT/AGT037^1.p,Leo-II,Theorem,3.1,Theorem
AGT/AGT037^2.p,Leo-III,Theorem,0.9,Theorem
AGT/AGT038^1.p,E,Theorem,0.0,Theorem
AGT/AGT037^1.p,Leo-III,Theorem,4.0,Theorem
AGT/AGT038^1.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT038^1.p,Vampire,Theorem,0.2,Theorem
AGT/AGT039^1.p,E,Theorem,0.0,Theorem
AGT/AGT039^1.p,Vampire,Theorem,0.2,Theorem
AGT/AGT037^2.p,Leo-II,Theorem,2.4,Theorem
AGT/AGT039^1.p,Leo-II,Theorem,3.2,Theorem
AGT/AGT040^1.p,E,Theorem,0.0,Theorem
AGT/AGT040^1.p,Vampire,Theorem,0.3,Theorem
AGT/AGT038^1.p,Leo-III,Theorem,3.9,Theorem
AGT/AGT039^1.p,Leo-III,Theorem,4.2,Theorem
AGT/AGT041^1.p,E,Theorem,0.0,Theorem
AGT/AGT041^1.p,Vampire,Theorem,0.2,Theorem
AGT/AGT041^1.p,Leo-II,Theorem,0.0,Theorem
AGT/AGT040^1.p,Leo-II,Theorem,3.1,Theorem
ALG/ALG001^5.p,E,Theorem,0.0,Theorem
ALG/ALG001^5.p,Vampire,Theorem,0.0,Theorem
ALG/ALG001^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG001^5.p,Leo-III,Theorem,0.5,Theorem
AGT/AGT040^1.p,Leo-III,Theorem,4.2,Theorem
AGT/AGT041^1.p,Leo-III,Theorem,4.0,Theorem
ALG/ALG014^7.p,Vampire,NoAnswer,7.9,Theorem
ALG/ALG014^7.p,E,GaveUp,10.2,Theorem
ALG/ALG014^7.p,Leo-II,Unknown,10.9,Theorem
AGT/AGT035^2.p,Leo-III,Timeout,30.0,Theorem
ALG/ALG014^7.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG015^7.p,E,GaveUp,10.3,Theorem
ALG/ALG015^7.p,Vampire,Timeout,10.3,Theorem
ALG/ALG015^7.p,Leo-II,Unknown,11.8,Theorem
ALG/ALG015^7.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG016^7.p,E,GaveUp,10.3,Theorem
ALG/ALG016^7.p,Vampire,Timeout,10.2,Theorem
ALG/ALG016^7.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG017^7.p,E,GaveUp,10.1,Theorem
ALG/ALG016^7.p,Leo-II,Unknown,13.1,Theorem
ALG/ALG017^7.p,Vampire,Timeout,10.1,Theorem
ALG/ALG017^7.p,Leo-II,Unknown,10.9,Theorem
ALG/ALG017^7.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG018^7.p,E,GaveUp,10.1,Theorem
ALG/ALG018^7.p,Vampire,Timeout,10.2,Theorem
ALG/ALG018^7.p,Leo-II,Unknown,10.7,Theorem
ALG/ALG018^7.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG020^7.p,Vampire,NoAnswer,7.7,Theorem
ALG/ALG020^7.p,E,GaveUp,10.1,Theorem
ALG/ALG020^7.p,Leo-II,Unknown,10.6,Theorem
ALG/ALG020^7.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG021^7.p,E,GaveUp,10.2,Theorem
ALG/ALG021^7.p,Vampire,Timeout,10.2,Theorem
ALG/ALG021^7.p,Leo-II,Unknown,11.9,Theorem
ALG/ALG022^7.p,Vampire,Timeout,12.1,Theorem
ALG/ALG022^7.p,E,GaveUp,14.5,Theorem
ALG/ALG022^7.p,Leo-II,Timeout,15.0,Theorem
ALG/ALG021^7.p,Leo-III,Timeout,30.2,Theorem
ALG/ALG023^7.p,Vampire,Timeout,10.2,Unsatisfiable
ALG/ALG023^7.p,E,GaveUp,24.4,Unsatisfiable
ALG/ALG023^7.p,Leo-II,Unknown,12.3,Unsatisfiable
ALG/ALG022^7.p,Leo-III,Timeout,30.1,Theorem
ALG/ALG247^2.p,Vampire,Theorem,0.5,Theorem
ALG/ALG247^2.p,Leo-III,Theorem,0.5,Theorem
ALG/ALG023^7.p,Leo-III,Timeout,10.2,Unsatisfiable
ALG/ALG247^2.p,E,GaveUp,10.2,Theorem
ALG/ALG247^2.p,Leo-II,Unknown,9.9,Theorem
ALG/ALG248^1.p,E,GaveUp,10.1,Theorem
ALG/ALG248^1.p,Vampire,Timeout,10.1,Theorem
ALG/ALG248^1.p,Leo-II,Unknown,10.2,Theorem
ALG/ALG248^2.p,E,GaveUp,9.1,CounterSatisfiable
ALG/ALG248^1.p,Leo-III,Timeout,10.4,Theorem
ALG/ALG248^3.p,E,Theorem,0.0,Theorem
ALG/ALG248^3.p,Vampire,Theorem,0.1,Theorem
ALG/ALG248^3.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG248^3.p,Leo-III,Theorem,0.7,Theorem
ALG/ALG249^3.p,E,Theorem,0.0,Theorem
ALG/ALG249^3.p,Vampire,Theorem,0.1,Theorem
ALG/ALG249^3.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG249^3.p,Leo-III,Theorem,0.8,Theorem
ALG/ALG250^3.p,E,Theorem,0.0,Theorem
ALG/ALG250^3.p,Vampire,Theorem,0.1,Theorem
ALG/ALG250^3.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG250^3.p,Leo-III,Theorem,0.6,Theorem
ALG/ALG248^2.p,Vampire,Timeout,10.1,CounterSatisfiable
ALG/ALG248^2.p,Leo-II,Unknown,9.9,CounterSatisfiable
ALG/ALG248^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
ALG/ALG251^1.p,E,GaveUp,10.1,Theorem
ALG/ALG251^2.p,E,Theorem,0.0,Theorem
ALG/ALG251^1.p,Vampire,Timeout,10.1,Theorem
ALG/ALG251^2.p,Leo-II,Theorem,0.1,Theorem
ALG/ALG251^1.p,Leo-II,Unknown,10.2,Theorem
ALG/ALG251^1.p,Leo-III,Timeout,10.5,Theorem
ALG/ALG251^2.p,Vampire,Timeout,10.1,Theorem
ALG/ALG251^2.p,Leo-III,Theorem,8.7,Theorem
ALG/ALG251^3.p,Leo-III,Theorem,2.1,Theorem
ALG/ALG251^3.p,E,GaveUp,10.1,Theorem
ALG/ALG251^3.p,Vampire,Timeout,10.2,Theorem
ALG/ALG251^3.p,Leo-II,Unknown,9.9,Theorem
ALG/ALG252^1.p,E,GaveUp,10.1,Theorem
ALG/ALG252^1.p,Vampire,Timeout,10.1,Theorem
ALG/ALG252^1.p,Leo-II,Unknown,10.2,Theorem
ALG/ALG252^1.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG252^2.p,E,GaveUp,10.1,Theorem
ALG/ALG252^2.p,Vampire,NoAnswer,9.4,Theorem
ALG/ALG252^2.p,Leo-II,Unknown,9.9,Theorem
ALG/ALG253^1.p,E,Theorem,5.8,Theorem
ALG/ALG252^2.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG253^2.p,E,Theorem,0.0,Theorem
ALG/ALG253^1.p,Vampire,Timeout,10.0,Theorem
ALG/ALG253^1.p,Leo-II,Unknown,10.3,Theorem
ALG/ALG253^1.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG254^1.p,E,Theorem,0.0,Theorem
ALG/ALG254^1.p,Vampire,Theorem,0.1,Theorem
ALG/ALG254^1.p,Leo-II,Theorem,0.1,Theorem
ALG/ALG253^2.p,Vampire,Theorem,9.6,Theorem
ALG/ALG254^2.p,E,Theorem,0.0,Theorem
ALG/ALG254^2.p,Vampire,Theorem,0.2,Theorem
ALG/ALG254^2.p,Leo-II,Theorem,0.1,Theorem
ALG/ALG254^1.p,Leo-III,Theorem,2.0,Theorem
ALG/ALG255^1.p,E,Theorem,0.0,Theorem
ALG/ALG254^2.p,Leo-III,Theorem,1.0,Theorem
ALG/ALG255^1.p,Vampire,Theorem,0.1,Theorem
ALG/ALG255^1.p,Leo-II,Theorem,0.1,Theorem
ALG/ALG256^1.p,E,Theorem,0.0,Theorem
ALG/ALG256^1.p,Vampire,Theorem,0.3,Theorem
ALG/ALG256^1.p,Leo-II,Theorem,0.1,Theorem
ALG/ALG253^2.p,Leo-II,Unknown,9.9,Theorem
ALG/ALG256^2.p,E,Theorem,0.0,Theorem
ALG/ALG256^2.p,Vampire,Theorem,0.1,Theorem
ALG/ALG256^2.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG255^1.p,Leo-III,Theorem,2.6,Theorem
ALG/ALG257^1.p,E,Theorem,0.0,Theorem
ALG/ALG257^1.p,Vampire,Theorem,0.4,Theorem
ALG/ALG257^1.p,Leo-II,Theorem,0.1,Theorem
ALG/ALG256^2.p,Leo-III,Theorem,0.7,Theorem
ALG/ALG257^2.p,E,Theorem,0.0,Theorem
ALG/ALG257^2.p,Vampire,Theorem,0.1,Theorem
ALG/ALG257^2.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG257^2.p,Leo-III,Theorem,0.9,Theorem
ALG/ALG258^1.p,E,Theorem,0.0,Theorem
ALG/ALG253^2.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG258^1.p,Leo-II,Theorem,0.4,Theorem
ALG/ALG256^1.p,Leo-III,Timeout,10.2,Theorem
ALG/ALG258^2.p,E,Theorem,0.0,Theorem
ALG/ALG258^2.p,Vampire,Theorem,0.1,Theorem
ALG/ALG258^2.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG258^2.p,Leo-III,Theorem,1.0,Theorem
ALG/ALG259^1.p,E,Theorem,0.0,Theorem
ALG/ALG259^1.p,Vampire,Theorem,0.2,Theorem
ALG/ALG259^1.p,Leo-II,Theorem,0.1,Theorem
ALG/ALG259^1.p,Leo-III,Theorem,0.7,Theorem
ALG/ALG259^2.p,E,Theorem,0.0,Theorem
ALG/ALG259^2.p,Vampire,Theorem,0.1,Theorem
ALG/ALG259^2.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG257^1.p,Leo-III,Timeout,10.2,Theorem
ALG/ALG260^1.p,E,Theorem,0.0,Theorem
ALG/ALG260^1.p,Vampire,Theorem,0.1,Theorem
ALG/ALG259^2.p,Leo-III,Theorem,0.5,Theorem
ALG/ALG260^1.p,Leo-II,Theorem,0.1,Theorem
ALG/ALG260^2.p,E,Theorem,0.0,Theorem
ALG/ALG260^2.p,Vampire,Theorem,0.1,Theorem
ALG/ALG260^2.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG260^1.p,Leo-III,Theorem,0.7,Theorem
ALG/ALG261^1.p,E,Theorem,0.0,Theorem
ALG/ALG260^2.p,Leo-III,Theorem,0.6,Theorem
ALG/ALG258^1.p,Vampire,NoAnswer,9.9,Theorem
ALG/ALG261^1.p,Vampire,Theorem,0.1,Theorem
ALG/ALG261^2.p,E,Theorem,0.0,Theorem
ALG/ALG261^1.p,Leo-II,Theorem,0.1,Theorem
ALG/ALG261^2.p,Vampire,Theorem,0.1,Theorem
ALG/ALG261^2.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG262^2.p,E,Theorem,0.0,Theorem
ALG/ALG262^2.p,Vampire,Theorem,0.1,Theorem
ALG/ALG262^2.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG261^2.p,Leo-III,Theorem,0.6,Theorem
ALG/ALG263^1.p,E,Theorem,0.0,Theorem
ALG/ALG261^1.p,Leo-III,Theorem,0.8,Theorem
ALG/ALG262^2.p,Leo-III,Theorem,0.6,Theorem
ALG/ALG263^1.p,Leo-II,Theorem,0.2,Theorem
ALG/ALG263^3.p,E,Theorem,0.0,Theorem
ALG/ALG263^1.p,Vampire,Theorem,0.2,Theorem
ALG/ALG263^3.p,Leo-II,Theorem,0.2,Theorem
ALG/ALG263^3.p,Vampire,Theorem,0.3,Theorem
ALG/ALG264^1.p,E,Theorem,0.0,Theorem
ALG/ALG258^1.p,Leo-III,Timeout,10.2,Theorem
ALG/ALG264^1.p,Leo-II,Theorem,0.2,Theorem
ALG/ALG264^1.p,Vampire,NoAnswer,9.5,Theorem
ALG/ALG264^3.p,E,Theorem,0.0,Theorem
ALG/ALG264^1.p,Leo-III,Timeout,14.9,Theorem
ALG/ALG264^3.p,Leo-II,Theorem,0.2,Theorem
ALG/ALG264^3.p,Vampire,NoAnswer,9.8,Theorem
ALG/ALG263^3.p,Leo-III,Timeout,19.7,Theorem
ALG/ALG263^1.p,Leo-III,Timeout,22.7,Theorem
ALG/ALG265^2.p,E,GaveUp,10.0,Theorem
ALG/ALG265^2.p,Vampire,Timeout,10.1,Theorem
ALG/ALG265^2.p,Leo-II,Timeout,10.1,Theorem
ALG/ALG264^3.p,Leo-III,Timeout,16.9,Theorem
ALG/ALG266^1.p,E,GaveUp,10.1,Theorem
ALG/ALG265^2.p,Leo-III,Timeout,11.9,Theorem
ALG/ALG266^2.p,E,Theorem,0.0,Theorem
ALG/ALG266^1.p,Vampire,Timeout,10.1,Theorem
ALG/ALG266^2.p,Leo-II,Theorem,0.1,Theorem
ALG/ALG266^1.p,Leo-II,Unknown,9.9,Theorem
ALG/ALG266^2.p,Vampire,Timeout,10.1,Theorem
ALG/ALG267^1.p,Vampire,Theorem,0.1,Theorem
ALG/ALG267^1.p,E,GaveUp,10.1,Theorem
ALG/ALG267^1.p,Leo-III,Theorem,0.7,Theorem
ALG/ALG267^2.p,E,GaveUp,0.0,Theorem
ALG/ALG267^2.p,Vampire,Theorem,0.1,Theorem
ALG/ALG267^1.p,Leo-II,Theorem,7.8,Theorem
ALG/ALG267^2.p,Leo-III,Theorem,0.5,Theorem
ALG/ALG267^2.p,Leo-II,Timeout,9.9,Theorem
ALG/ALG266^1.p,Leo-III,Timeout,30.0,Theorem
ALG/ALG268^1.p,E,GaveUp,10.1,Theorem
ALG/ALG266^2.p,Leo-III,Timeout,30.0,Theorem
ALG/ALG268^1.p,Vampire,Timeout,10.1,Theorem
ALG/ALG268^2.p,E,Theorem,5.0,Theorem
ALG/ALG268^2.p,Leo-II,Theorem,0.1,Theorem
ALG/ALG268^1.p,Leo-II,Unknown,10.0,Theorem
ALG/ALG268^3.p,E,Theorem,0.0,Theorem
ALG/ALG268^1.p,Leo-III,Timeout,11.0,Theorem
ALG/ALG268^3.p,Leo-II,Theorem,0.2,Theorem
ALG/ALG268^2.p,Vampire,Timeout,10.1,Theorem
ALG/ALG268^4.p,E,GaveUp,0.0,Theorem
ALG/ALG268^4.p,Vampire,Theorem,0.1,Theorem
ALG/ALG268^4.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG268^4.p,Leo-III,Theorem,0.5,Theorem
ALG/ALG268^2.p,Leo-III,Timeout,11.5,Theorem
ALG/ALG268^3.p,Vampire,Timeout,10.1,Theorem
ALG/ALG268^3.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG268^5.p,E,GaveUp,10.1,Theorem
ALG/ALG268^5.p,Vampire,NoAnswer,9.0,Theorem
ALG/ALG268^5.p,Leo-II,Unknown,10.7,Theorem
ALG/ALG268^6.p,E,GaveUp,10.1,Theorem
ALG/ALG268^6.p,Vampire,Timeout,10.2,Theorem
ALG/ALG268^6.p,Leo-II,Unknown,10.7,Theorem
ALG/ALG268^6.p,Leo-III,Timeout,10.8,Theorem
ALG/ALG269^1.p,E,GaveUp,10.1,Theorem
ALG/ALG269^1.p,Vampire,NoAnswer,9.7,Theorem
ALG/ALG268^5.p,Leo-III,Timeout,30.0,Theorem
ALG/ALG269^1.p,Leo-II,Timeout,10.4,Theorem
ALG/ALG269^1.p,Leo-III,Timeout,10.8,Theorem
ALG/ALG269^2.p,E,GaveUp,9.2,Theorem
ALG/ALG269^3.p,E,Theorem,0.1,Theorem
ALG/ALG269^2.p,Vampire,Timeout,10.0,Theorem
ALG/ALG269^2.p,Leo-II,Unknown,10.6,Theorem
ALG/ALG269^3.p,Vampire,Timeout,10.0,Theorem
ALG/ALG269^3.p,Leo-II,Unknown,10.6,Theorem
ALG/ALG269^2.p,Leo-III,Timeout,17.0,Theorem
ALG/ALG269^3.p,Leo-III,Timeout,10.5,Theorem
ALG/ALG269^4.p,E,GaveUp,10.1,CounterSatisfiable
ALG/ALG270^5.p,E,Theorem,0.0,Theorem
ALG/ALG270^5.p,Vampire,Theorem,0.0,Theorem
ALG/ALG270^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG270^5.p,Leo-III,Theorem,0.4,Theorem
ALG/ALG271^5.p,E,Theorem,0.0,Theorem
ALG/ALG271^5.p,Vampire,Theorem,0.1,Theorem
ALG/ALG271^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG269^4.p,Vampire,Timeout,10.1,CounterSatisfiable
ALG/ALG272^5.p,E,Theorem,0.1,Theorem
ALG/ALG272^5.p,Vampire,Theorem,0.1,Theorem
ALG/ALG272^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG269^4.p,Leo-II,Unknown,10.7,CounterSatisfiable
ALG/ALG273^5.p,E,Theorem,1.1,Theorem
ALG/ALG273^5.p,Vampire,Theorem,0.1,Theorem
ALG/ALG273^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG269^4.p,Leo-III,Timeout,11.2,CounterSatisfiable
ALG/ALG274^5.p,E,Theorem,0.2,Theorem
ALG/ALG274^5.p,Vampire,Theorem,0.4,Theorem
ALG/ALG274^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG271^5.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG272^5.p,Leo-III,Timeout,10.2,Theorem
ALG/ALG273^5.p,Leo-III,Timeout,10.2,Theorem
ALG/ALG274^5.p,Leo-III,Timeout,10.2,Theorem
ALG/ALG275^5.p,E,GaveUp,10.2,CounterSatisfiable
ALG/ALG275^5.p,Vampire,NoAnswer,9.4,CounterSatisfiable
ALG/ALG276^5.p,E,Theorem,6.1,Theorem
ALG/ALG276^5.p,Leo-II,Theorem,0.2,Theorem
ALG/ALG275^5.p,Leo-II,Unknown,10.0,CounterSatisfiable
ALG/ALG277^5.p,E,Theorem,0.0,Theorem
ALG/ALG277^5.p,Vampire,Theorem,0.1,Theorem
ALG/ALG277^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG277^5.p,Leo-III,Theorem,1.2,Theorem
ALG/ALG278^5.p,E,Theorem,0.0,Theorem
ALG/ALG278^5.p,Vampire,Theorem,0.0,Theorem
ALG/ALG278^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG278^5.p,Leo-III,Theorem,0.7,Theorem
ALG/ALG279^5.p,E,Theorem,0.0,Theorem
ALG/ALG279^5.p,Vampire,Theorem,0.1,Theorem
ALG/ALG279^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG279^5.p,Leo-III,Theorem,1.2,Theorem
ALG/ALG280^5.p,E,Theorem,0.0,Theorem
ALG/ALG280^5.p,Vampire,Theorem,0.0,Theorem
ALG/ALG280^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG276^5.p,Vampire,Timeout,10.2,Theorem
ALG/ALG281^5.p,E,Theorem,0.0,Theorem
ALG/ALG281^5.p,Vampire,Theorem,0.0,Theorem
ALG/ALG281^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG275^5.p,Leo-III,Timeout,12.0,CounterSatisfiable
ALG/ALG282^5.p,E,Theorem,0.0,Theorem
ALG/ALG282^5.p,Vampire,Theorem,0.1,Theorem
ALG/ALG282^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG280^5.p,Leo-III,Theorem,0.9,Theorem
ALG/ALG283^5.p,E,Theorem,0.0,Theorem
ALG/ALG281^5.p,Leo-III,Theorem,0.7,Theorem
ALG/ALG283^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG283^5.p,Vampire,Theorem,0.1,Theorem
ALG/ALG284^5.p,E,Theorem,0.0,Theorem
ALG/ALG284^5.p,Vampire,Theorem,0.1,Theorem
ALG/ALG284^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG282^5.p,Leo-III,Theorem,0.6,Theorem
ALG/ALG285^5.p,E,Theorem,0.0,Theorem
ALG/ALG285^5.p,Vampire,Theorem,0.1,Theorem
ALG/ALG285^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG283^5.p,Leo-III,Theorem,0.8,Theorem
ALG/ALG286^5.p,E,Theorem,0.0,Theorem
ALG/ALG286^5.p,Vampire,Theorem,0.0,Theorem
ALG/ALG286^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG286^5.p,Leo-III,Theorem,0.7,Theorem
ALG/ALG287^5.p,E,Theorem,0.0,Theorem
ALG/ALG285^5.p,Leo-III,Theorem,1.2,Theorem
ALG/ALG287^5.p,Vampire,Theorem,0.0,Theorem
ALG/ALG287^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG287^5.p,Leo-III,Theorem,0.5,Theorem
ALG/ALG276^5.p,Leo-III,Timeout,10.1,Theorem
ALG/ALG284^5.p,Leo-III,Timeout,10.2,Theorem
ALG/ALG288^5.p,E,GaveUp,10.1,Unknown
ALG/ALG288^5.p,Vampire,Timeout,10.1,Unknown
ALG/ALG288^5.p,Leo-II,Unknown,10.2,Unknown
ALG/ALG288^5.p,Leo-III,Timeout,10.1,Unknown
ALG/ALG289^5.p,E,GaveUp,10.1,Unknown
ALG/ALG289^5.p,Vampire,NoAnswer,9.9,Unknown
ALG/ALG289^5.p,Leo-II,Unknown,10.2,Unknown
ALG/ALG290^5.p,E,GaveUp,10.1,Theorem
ALG/ALG290^5.p,Vampire,Timeout,10.2,Theorem
ALG/ALG290^5.p,Leo-II,Unknown,10.3,Theorem
ALG/ALG289^5.p,Leo-III,Timeout,15.9,Unknown
ALG/ALG290^5.p,Leo-III,Timeout,10.3,Theorem
ALG/ALG291^5.p,E,GaveUp,10.1,Unknown
ALG/ALG291^5.p,Vampire,Timeout,10.0,Unknown
ALG/ALG291^5.p,Leo-II,Unknown,10.1,Unknown
ALG/ALG292^5.p,E,GaveUp,10.1,Theorem
ALG/ALG291^5.p,Leo-III,Timeout,11.2,Unknown
ALG/ALG292^5.p,Vampire,Timeout,10.0,Theorem
ALG/ALG292^5.p,Leo-II,Unknown,10.6,Theorem
ALG/ALG292^5.p,Leo-III,Timeout,10.5,Theorem
ALG/ALG293^5.p,E,GaveUp,10.1,Unknown
ALG/ALG294^5.p,E,Theorem,0.0,Theorem
ALG/ALG293^5.p,Vampire,NoAnswer,9.6,Unknown
ALG/ALG293^5.p,Leo-II,Unknown,10.4,Unknown
ALG/ALG293^5.p,Leo-III,Timeout,10.4,Unknown
ALG/ALG294^5.p,Vampire,Timeout,10.1,Theorem
ALG/ALG294^5.p,Leo-II,Unknown,10.0,Theorem
ALG/ALG294^5.p,Leo-III,Timeout,10.2,Theorem
ALG/ALG295^5.p,E,GaveUp,10.1,Unknown
ALG/ALG295^5.p,Vampire,Timeout,10.0,Unknown
ALG/ALG295^5.p,Leo-II,Unknown,10.2,Unknown
ALG/ALG296^5.p,Vampire,NoAnswer,9.7,Unknown
ALG/ALG296^5.p,E,GaveUp,10.1,Unknown
ALG/ALG296^5.p,Leo-II,Unknown,10.4,Unknown
ALG/ALG297^5.p,E,GaveUp,8.1,Unknown
ALG/ALG295^5.p,Leo-III,Timeout,24.1,Unknown
ALG/ALG296^5.p,Leo-III,Timeout,10.1,Unknown
ALG/ALG298^5.p,E,Theorem,0.0,Theorem
ALG/ALG298^5.p,Vampire,Theorem,0.0,Theorem
ALG/ALG298^5.p,Leo-II,Theorem,0.0,Theorem
ALG/ALG298^5.p,Leo-III,Theorem,0.6,Theorem
ALG/ALG444^1.p,E,GaveUp,0.0,Satisfiable
ALG/ALG444^1.p,Vampire,Satisfiable,0.1,Satisfiable
ALG/ALG444^1.p,Leo-II,Unknown,0.0,Satisfiable
ALG/ALG444^1.p,Leo-III,GaveUp,0.4,Satisfiable
ANA/ANA046^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA046^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA046^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA046^1.p,Leo-III,Inappropriate,0.5,Theorem
ANA/ANA047^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA047^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA047^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA047^1.p,Leo-III,Inappropriate,0.6,Theorem
ANA/ANA048^1.p,E,NoAnswer,0.0,Theorem
ALG/ALG297^5.p,Vampire,NoAnswer,9.9,Unknown
ANA/ANA048^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA048^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA049^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA049^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA049^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA048^1.p,Leo-III,Inappropriate,0.6,Theorem
ANA/ANA050^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA050^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA050^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA049^1.p,Leo-III,Inappropriate,0.8,Theorem
ANA/ANA051^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA051^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA051^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA050^1.p,Leo-III,Inappropriate,0.9,Theorem
ANA/ANA052^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA052^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA052^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA051^1.p,Leo-III,Inappropriate,0.8,Theorem
ANA/ANA053^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA053^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA053^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA052^1.p,Leo-III,Inappropriate,0.9,Theorem
ANA/ANA054^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA053^1.p,Leo-III,Inappropriate,0.8,Theorem
ANA/ANA054^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA054^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA055^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA055^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA055^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA054^1.p,Leo-III,Inappropriate,0.8,Theorem
ANA/ANA056^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA056^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA056^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA055^1.p,Leo-III,Inappropriate,0.9,Theorem
ANA/ANA057^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA057^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA057^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA056^1.p,Leo-III,Inappropriate,0.8,Theorem
ANA/ANA058^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA058^1.p,Vampire,NoAnswer,0.1,Theorem
ANA/ANA058^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA057^1.p,Leo-III,Inappropriate,0.8,Theorem
ANA/ANA059^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA059^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA059^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA058^1.p,Leo-III,Inappropriate,0.8,Theorem
ANA/ANA060^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA060^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA060^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA059^1.p,Leo-III,Inappropriate,0.8,Theorem
ANA/ANA061^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA061^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA061^1.p,Leo-II,Error,0.0,Theorem
ALG/ALG297^5.p,Leo-II,Timeout,9.9,Unknown
ANA/ANA062^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA062^1.p,Vampire,NoAnswer,0.1,Theorem
ANA/ANA062^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA060^1.p,Leo-III,Inappropriate,0.8,Theorem
ANA/ANA063^1.p,E,NoAnswer,0.0,Theorem
ALG/ALG297^5.p,Leo-III,Timeout,10.1,Unknown
ANA/ANA063^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA063^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA064^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA064^1.p,Vampire,NoAnswer,0.1,Theorem
ANA/ANA064^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA061^1.p,Leo-III,Inappropriate,1.0,Theorem
ANA/ANA065^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA065^1.p,Vampire,NoAnswer,0.1,Theorem
ANA/ANA065^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA062^1.p,Leo-III,Inappropriate,1.1,Theorem
ANA/ANA066^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA066^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA066^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA063^1.p,Leo-III,Inappropriate,1.0,Theorem
ANA/ANA067^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA067^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA067^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA064^1.p,Leo-III,Inappropriate,1.1,Theorem
ANA/ANA068^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA068^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA068^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA065^1.p,Leo-III,Error,1.5,Theorem
ANA/ANA069^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA069^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA069^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA068^1.p,Leo-III,Theorem,0.8,Theorem
ANA/ANA070^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA070^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA070^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA067^1.p,Leo-III,Inappropriate,1.1,Theorem
ANA/ANA071^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA071^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA071^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA070^1.p,Leo-III,Theorem,1.0,Theorem
ANA/ANA072^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA069^1.p,Leo-III,Theorem,1.1,Theorem
ANA/ANA072^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA071^1.p,Leo-III,Theorem,1.0,Theorem
ANA/ANA073^1.p,E,NoAnswer,0.0,CounterSatisfiable
ANA/ANA072^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA073^1.p,Leo-II,Error,0.0,CounterSatisfiable
ANA/ANA066^1.p,Leo-III,Error,2.8,Theorem
ANA/ANA074^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA074^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA074^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA072^1.p,Leo-III,Theorem,0.8,Theorem
ANA/ANA075^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA074^1.p,Leo-III,Theorem,0.8,Theorem
ANA/ANA075^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA073^1.p,Vampire,NoAnswer,10.0,CounterSatisfiable
ANA/ANA076^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA076^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA076^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA073^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
ANA/ANA077^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA077^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA077^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA075^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA078^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA078^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA078^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA076^1.p,Leo-III,Theorem,1.3,Theorem
ANA/ANA079^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA079^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA079^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA075^1.p,Leo-III,Timeout,10.1,Theorem
ANA/ANA080^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA080^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA080^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA079^1.p,Leo-III,Theorem,1.8,Theorem
ANA/ANA081^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA081^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA081^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA080^1.p,Leo-III,Theorem,2.4,Theorem
ANA/ANA082^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA082^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA082^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA081^1.p,Leo-III,Theorem,1.1,Theorem
ANA/ANA083^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA083^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA083^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA082^1.p,Leo-III,Theorem,0.9,Theorem
ANA/ANA084^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA084^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA084^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA083^1.p,Leo-III,Theorem,0.8,Theorem
ANA/ANA085^1.p,E,NoAnswer,0.0,CounterSatisfiable
ANA/ANA084^1.p,Leo-III,Theorem,0.7,Theorem
ANA/ANA085^1.p,Leo-II,Error,0.0,CounterSatisfiable
ANA/ANA077^1.p,Leo-III,Timeout,10.3,Theorem
ANA/ANA086^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA086^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA086^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA086^1.p,Leo-III,Theorem,0.6,Theorem
ANA/ANA087^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA078^1.p,Leo-III,Timeout,10.4,Theorem
ANA/ANA087^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA085^1.p,Vampire,Timeout,10.2,CounterSatisfiable
ANA/ANA088^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA088^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA088^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA085^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
ANA/ANA089^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA089^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA089^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA088^1.p,Leo-III,Theorem,0.8,Theorem
ANA/ANA090^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA087^1.p,Vampire,Timeout,10.2,Theorem
ANA/ANA090^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA087^1.p,Leo-III,Timeout,10.1,Theorem
ANA/ANA091^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA091^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA091^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA091^1.p,Leo-III,Theorem,1.2,Theorem
ANA/ANA092^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA092^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA092^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA089^1.p,Leo-III,Timeout,10.1,Theorem
ANA/ANA093^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA090^1.p,Vampire,Timeout,10.0,Theorem
ANA/ANA093^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA092^1.p,Leo-III,Theorem,5.7,Theorem
ANA/ANA094^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA090^1.p,Leo-III,Timeout,11.0,Theorem
ANA/ANA094^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA093^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA095^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA095^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA095^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA093^1.p,Leo-III,Timeout,10.2,Theorem
ANA/ANA096^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA096^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA096^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA094^1.p,Vampire,Timeout,10.2,Theorem
ANA/ANA097^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA097^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA097^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA094^1.p,Leo-III,Timeout,10.3,Theorem
ANA/ANA098^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA097^1.p,Leo-III,Timeout,10.1,Theorem
ANA/ANA098^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA098^1.p,Vampire,NoAnswer,9.9,Theorem
ANA/ANA099^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA099^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA099^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA098^1.p,Leo-III,Theorem,8.4,Theorem
ANA/ANA100^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA100^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA100^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA100^1.p,Leo-III,Theorem,0.5,Theorem
ANA/ANA101^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA095^1.p,Leo-III,Timeout,30.0,Theorem
ANA/ANA101^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA096^1.p,Leo-III,Timeout,30.0,Theorem
ANA/ANA102^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA102^1.p,Vampire,Theorem,0.2,Theorem
ANA/ANA102^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA101^1.p,Leo-III,Theorem,0.9,Theorem
ANA/ANA103^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA101^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA103^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA103^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA104^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA099^1.p,Leo-III,Timeout,30.0,Theorem
ANA/ANA104^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA103^1.p,Leo-III,Timeout,18.3,Theorem
ANA/ANA105^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA105^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA105^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA105^1.p,Leo-III,Theorem,0.4,Theorem
ANA/ANA106^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA106^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA106^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA106^1.p,Leo-III,Theorem,0.4,Theorem
ANA/ANA107^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA107^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA107^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA104^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA108^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA107^1.p,Leo-III,Theorem,0.4,Theorem
ANA/ANA108^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA108^1.p,Leo-III,Theorem,0.6,Theorem
ANA/ANA109^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA109^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA109^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA109^1.p,Leo-III,Theorem,0.4,Theorem
ANA/ANA110^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA110^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA110^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA110^1.p,Leo-III,Theorem,0.6,Theorem
ANA/ANA111^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA111^1.p,Vampire,Theorem,0.2,Theorem
ANA/ANA111^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA102^1.p,Leo-III,Timeout,24.0,Theorem
ANA/ANA112^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA112^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA112^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA112^1.p,Leo-III,Theorem,0.6,Theorem
ANA/ANA113^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA104^1.p,Leo-III,Timeout,10.1,Theorem
ANA/ANA113^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA113^1.p,Leo-III,Theorem,0.5,Theorem
ANA/ANA114^1.p,E,NoAnswer,0.0,CounterSatisfiable
ANA/ANA108^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA114^1.p,Leo-II,Error,0.0,CounterSatisfiable
ANA/ANA113^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA115^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA115^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA115^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA115^1.p,Leo-III,Theorem,0.4,Theorem
ANA/ANA116^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA114^1.p,Vampire,NoAnswer,9.9,CounterSatisfiable
ANA/ANA116^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA114^1.p,Leo-III,Timeout,10.3,CounterSatisfiable
ANA/ANA117^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA116^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA117^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA116^1.p,Leo-III,Timeout,11.8,Theorem
ANA/ANA118^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA118^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA118^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA118^1.p,Leo-III,Theorem,0.8,Theorem
ANA/ANA119^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA119^1.p,Vampire,Theorem,0.1,Theorem
ANA/ANA119^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA119^1.p,Leo-III,Theorem,0.6,Theorem
ANA/ANA120^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA117^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA120^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA111^1.p,Leo-III,Timeout,30.0,Theorem
ANA/ANA121^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA117^1.p,Leo-III,Timeout,10.4,Theorem
ANA/ANA121^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA120^1.p,Vampire,Timeout,10.2,Theorem
ANA/ANA122^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA120^1.p,Leo-III,Timeout,10.6,Theorem
ANA/ANA122^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA122^1.p,Leo-III,Theorem,1.1,Theorem
ANA/ANA123^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA123^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA123^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA121^1.p,Vampire,Timeout,10.2,Theorem
ANA/ANA124^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA123^1.p,Leo-III,Theorem,0.4,Theorem
ANA/ANA124^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA121^1.p,Leo-III,Timeout,10.2,Theorem
ANA/ANA125^1.p,E,Theorem,0.0,Theorem
ANA/ANA125^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA125^1.p,Leo-II,Theorem,0.0,Theorem
ANA/ANA125^1.p,Leo-III,Theorem,0.6,Theorem
ANA/ANA126^1.p,E,Theorem,0.0,Theorem
ANA/ANA126^1.p,Vampire,Theorem,0.0,Theorem
ANA/ANA122^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA126^1.p,Leo-III,Theorem,2.3,Theorem
ANA/ANA127^1.p,E,Theorem,0.0,Theorem
ANA/ANA124^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA124^1.p,Leo-III,Timeout,10.2,Theorem
ANA/ANA127^1.p,Leo-III,Theorem,1.2,Theorem
ANA/ANA128^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA126^1.p,Leo-II,Unknown,10.3,Theorem
ANA/ANA128^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA127^1.p,Vampire,Theorem,7.2,Theorem
ANA/ANA127^1.p,Leo-II,Timeout,9.9,Theorem
ANA/ANA128^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA128^1.p,Leo-III,Timeout,10.1,Theorem
ANA/ANA129^1.p,E,GaveUp,10.1,Theorem
ANA/ANA130^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA129^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA130^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA129^1.p,Leo-II,Timeout,9.9,Theorem
ANA/ANA131^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA129^1.p,Leo-III,Timeout,10.1,Theorem
ANA/ANA131^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA130^1.p,Vampire,Timeout,10.1,Theorem
ANA/ANA132^1.p,E,NoAnswer,0.0,Theorem
ANA/ANA130^1.p,Leo-III,Timeout,10.2,Theorem
ANA/ANA132^1.p,Leo-II,Error,0.0,Theorem
ANA/ANA131^1.p,Vampire,Timeout,10.1,Theorem
CAT/CAT038^1.p,E,GaveUp,0.0,Theorem
CAT/CAT038^1.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA132^1.p,Vampire,NoAnswer,6.5,Theorem
CAT/CAT038^1.p,Leo-III,Theorem,0.8,Theorem
CAT/CAT038^2.p,E,GaveUp,0.0,Theorem
CAT/CAT038^2.p,Vampire,NoAnswer,0.0,Theorem
ANA/ANA131^1.p,Leo-III,Timeout,10.3,Theorem
CAT/CAT038^2.p,Leo-III,Theorem,0.6,Theorem
ANA/ANA132^1.p,Leo-III,Timeout,10.2,Theorem
CAT/CAT038^1.p,Leo-II,Timeout,9.9,Theorem
CAT/CAT038^2.p,Leo-II,Timeout,9.9,Theorem
COL/COL125^1.p,E,GaveUp,10.9,Unknown
COL/COL125^1.p,Vampire,Timeout,10.2,Unknown
COL/COL125^1.p,Leo-II,Timeout,10.1,Unknown
COL/COL126^1.p,E,GaveUp,11.2,Unknown
COL/COL126^1.p,Vampire,Timeout,10.2,Unknown
COM/COM024^5.p,E,GaveUp,0.0,Theorem
COL/COL126^1.p,Leo-II,Timeout,10.0,Unknown
COM/COM024^5.p,Vampire,Timeout,10.1,Theorem
COM/COM024^5.p,Leo-III,Theorem,0.5,Theorem
COM/COM152^1.p,E,NoAnswer,0.0,Theorem
COM/COM024^5.p,Leo-II,Timeout,10.2,Theorem
COM/COM152^1.p,Leo-II,Error,0.0,Theorem
COL/COL125^1.p,Leo-III,Timeout,30.0,Unknown
COM/COM153^1.p,E,NoAnswer,0.0,Theorem
COM/COM152^1.p,Vampire,Timeout,10.1,Theorem
COM/COM153^1.p,Leo-II,Error,0.0,Theorem
COM/COM152^1.p,Leo-III,Timeout,10.2,Theorem
COM/COM154^1.p,E,NoAnswer,0.0,Theorem
COM/COM153^1.p,Vampire,Timeout,10.0,Theorem
COM/COM154^1.p,Leo-II,Error,0.0,Theorem
COL/COL126^1.p,Leo-III,Timeout,30.0,Unknown
COM/COM155^1.p,E,NoAnswer,0.0,Theorem
COM/COM155^1.p,Vampire,NoAnswer,0.0,Theorem
COM/COM155^1.p,Leo-II,Error,0.0,Theorem
COM/COM153^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM156^1.p,E,NoAnswer,0.0,Theorem
COM/COM156^1.p,Vampire,NoAnswer,0.0,Theorem
COM/COM156^1.p,Leo-II,Error,0.0,Theorem
COM/COM154^1.p,Vampire,Timeout,10.1,Theorem
COM/COM157^1.p,E,NoAnswer,0.0,Theorem
COM/COM154^1.p,Leo-III,Timeout,10.2,Theorem
COM/COM157^1.p,Leo-II,Error,0.0,Theorem
COM/COM155^1.p,Leo-III,Timeout,10.6,Theorem
COM/COM158^1.p,E,NoAnswer,0.0,Theorem
COM/COM156^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM158^1.p,Leo-II,Error,0.0,Theorem
COM/COM157^1.p,Vampire,Timeout,10.1,Theorem
COM/COM159^1.p,E,NoAnswer,0.0,Theorem
COM/COM158^1.p,Vampire,Timeout,10.1,Theorem
COM/COM159^1.p,Leo-II,Error,0.0,Theorem
COM/COM158^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM160^1.p,E,NoAnswer,0.0,Theorem
COM/COM159^1.p,Vampire,Timeout,10.1,Theorem
COM/COM160^1.p,Leo-II,Error,0.0,Theorem
COM/COM157^1.p,Leo-III,Timeout,25.2,Theorem
COM/COM161^1.p,E,NoAnswer,0.0,Theorem
COM/COM161^1.p,Vampire,Theorem,0.4,Theorem
COM/COM161^1.p,Leo-II,Error,0.0,Theorem
COM/COM160^1.p,Vampire,Timeout,10.1,Theorem
COM/COM162^1.p,E,NoAnswer,0.0,Theorem
COM/COM159^1.p,Leo-III,Timeout,16.9,Theorem
COM/COM162^1.p,Leo-II,Error,0.0,Theorem
COM/COM161^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM163^1.p,E,NoAnswer,0.0,Theorem
COM/COM163^1.p,Vampire,Theorem,0.4,Theorem
COM/COM163^1.p,Leo-II,Error,0.0,Theorem
COM/COM162^1.p,Vampire,Timeout,10.1,Theorem
COM/COM164^1.p,E,NoAnswer,0.0,Theorem
COM/COM162^1.p,Leo-III,Timeout,10.4,Theorem
COM/COM164^1.p,Leo-II,Error,0.0,Theorem
COM/COM160^1.p,Leo-III,Timeout,25.5,Theorem
COM/COM165^1.p,E,NoAnswer,0.0,Theorem
COM/COM164^1.p,Vampire,Timeout,10.1,Theorem
COM/COM165^1.p,Leo-II,Error,0.0,Theorem
COM/COM165^1.p,Leo-III,Theorem,0.6,Theorem
COM/COM166^1.p,E,NoAnswer,0.0,Theorem
COM/COM164^1.p,Leo-III,Timeout,12.2,Theorem
COM/COM166^1.p,Leo-II,Error,0.0,Theorem
COM/COM165^1.p,Vampire,Timeout,10.2,Theorem
COM/COM167^1.p,E,NoAnswer,0.0,Theorem
COM/COM166^1.p,Vampire,Timeout,10.1,Theorem
COM/COM167^1.p,Leo-II,Error,0.0,Theorem
COM/COM167^1.p,Vampire,Timeout,10.1,Theorem
COM/COM168^1.p,E,NoAnswer,0.0,Theorem
COM/COM163^1.p,Leo-III,Timeout,30.0,Theorem
COM/COM168^1.p,Leo-II,Error,0.0,Theorem
COM/COM168^1.p,Vampire,Timeout,10.1,Theorem
COM/COM169^1.p,E,NoAnswer,0.0,Theorem
COM/COM166^1.p,Leo-III,Timeout,30.0,Theorem
COM/COM169^1.p,Leo-II,Error,0.0,Theorem
COM/COM169^1.p,Vampire,Timeout,10.1,Theorem
COM/COM170^1.p,E,NoAnswer,0.0,Theorem
COM/COM167^1.p,Leo-III,Timeout,30.0,Theorem
COM/COM170^1.p,Leo-II,Error,0.0,Theorem
COM/COM170^1.p,Vampire,Timeout,10.1,Theorem
COM/COM171^1.p,E,NoAnswer,0.0,Theorem
COM/COM168^1.p,Leo-III,Timeout,30.0,Theorem
COM/COM171^1.p,Leo-II,Error,0.0,Theorem
COM/COM171^1.p,Vampire,Timeout,10.1,Theorem
COM/COM172^1.p,E,NoAnswer,0.0,Theorem
COM/COM169^1.p,Leo-III,Timeout,30.0,Theorem
COM/COM172^1.p,Leo-II,Error,0.0,Theorem
COM/COM172^1.p,Vampire,Timeout,10.1,Theorem
COM/COM173^1.p,E,NoAnswer,0.0,Theorem
COM/COM170^1.p,Leo-III,Timeout,30.0,Theorem
COM/COM173^1.p,Leo-II,Error,0.0,Theorem
COM/COM172^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM174^1.p,E,NoAnswer,0.0,Theorem
COM/COM173^1.p,Vampire,Timeout,10.1,Theorem
COM/COM174^1.p,Leo-II,Error,0.0,Theorem
COM/COM171^1.p,Leo-III,Timeout,30.0,Theorem
COM/COM175^1.p,E,NoAnswer,0.0,Theorem
COM/COM173^1.p,Leo-III,Timeout,10.2,Theorem
COM/COM175^1.p,Leo-II,Error,0.0,Theorem
COM/COM174^1.p,Vampire,Timeout,10.2,Theorem
COM/COM176^1.p,E,NoAnswer,0.0,Theorem
COM/COM174^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM176^1.p,Leo-II,Error,0.0,Theorem
COM/COM175^1.p,Vampire,Theorem,9.6,Theorem
COM/COM177^1.p,E,NoAnswer,0.0,Theorem
COM/COM175^1.p,Leo-III,Timeout,13.3,Theorem
COM/COM177^1.p,Leo-II,Error,0.0,Theorem
COM/COM176^1.p,Vampire,Timeout,10.2,Theorem
COM/COM178^1.p,E,NoAnswer,0.0,Theorem
COM/COM178^1.p,Vampire,Theorem,0.4,Theorem
COM/COM178^1.p,Leo-II,Error,0.0,Theorem
COM/COM176^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM179^1.p,E,NoAnswer,0.0,Theorem
COM/COM177^1.p,Vampire,NoAnswer,9.9,Theorem
COM/COM179^1.p,Leo-II,Error,0.0,Theorem
COM/COM179^1.p,Leo-III,Theorem,1.2,Theorem
COM/COM180^1.p,E,NoAnswer,0.0,Theorem
COM/COM180^1.p,Vampire,NoAnswer,0.0,Theorem
COM/COM180^1.p,Leo-II,Error,0.0,Theorem
COM/COM177^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM181^1.p,E,NoAnswer,0.0,Theorem
COM/COM181^1.p,Vampire,NoAnswer,0.0,Theorem
COM/COM181^1.p,Leo-II,Error,0.0,Theorem
COM/COM180^1.p,Leo-III,Error,8.3,Theorem
COM/COM182^1.p,E,NoAnswer,0.0,Theorem
COM/COM182^1.p,Vampire,Theorem,0.1,Theorem
COM/COM182^1.p,Leo-II,Error,0.0,Theorem
COM/COM179^1.p,Vampire,Timeout,10.1,Theorem
COM/COM183^1.p,E,NoAnswer,0.0,Theorem
COM/COM183^1.p,Vampire,Theorem,0.1,Theorem
COM/COM183^1.p,Leo-II,Error,0.0,Theorem
COM/COM182^1.p,Leo-III,Theorem,2.1,Theorem
COM/COM184^1.p,E,NoAnswer,0.0,Theorem
COM/COM181^1.p,Leo-III,Error,5.0,Theorem
COM/COM184^1.p,Leo-II,Error,0.0,Theorem
COM/COM183^1.p,Leo-III,Theorem,4.4,Theorem
COM/COM185^1.p,E,NoAnswer,0.0,Theorem
COM/COM184^1.p,Vampire,Timeout,10.1,Theorem
COM/COM185^1.p,Leo-II,Error,0.0,Theorem
COM/COM184^1.p,Leo-III,Timeout,10.2,Theorem
COM/COM186^1.p,E,NoAnswer,0.0,Theorem
COM/COM185^1.p,Vampire,Timeout,10.1,Theorem
COM/COM186^1.p,Leo-II,Error,0.0,Theorem
COM/COM178^1.p,Leo-III,Timeout,30.0,Theorem
COM/COM187^1.p,E,NoAnswer,0.0,Theorem
COM/COM187^1.p,Vampire,Theorem,0.3,Theorem
COM/COM187^1.p,Leo-II,Error,0.0,Theorem
COM/COM186^1.p,Vampire,Timeout,10.1,Theorem
COM/COM188^1.p,E,NoAnswer,0.0,Theorem
COM/COM188^1.p,Vampire,NoAnswer,0.0,Theorem
COM/COM188^1.p,Leo-II,Error,0.0,Theorem
COM/COM186^1.p,Leo-III,Timeout,10.2,Theorem
COM/COM189^1.p,E,NoAnswer,0.0,Theorem
COM/COM189^1.p,Vampire,Theorem,1.8,Theorem
COM/COM189^1.p,Leo-II,Error,0.0,Theorem
COM/COM188^1.p,Leo-III,Timeout,12.4,Theorem
COM/COM190^1.p,E,NoAnswer,0.0,Theorem
COM/COM190^1.p,Vampire,Theorem,0.2,Theorem
COM/COM190^1.p,Leo-II,Error,0.0,Theorem
COM/COM190^1.p,Leo-III,Theorem,0.8,Theorem
COM/COM191^1.p,E,NoAnswer,0.0,Theorem
COM/COM191^1.p,Vampire,NoAnswer,0.0,Theorem
COM/COM191^1.p,Leo-II,Error,0.0,Theorem
COM/COM185^1.p,Leo-III,Timeout,28.3,Theorem
COM/COM192^1.p,E,NoAnswer,0.0,Theorem
COM/COM192^1.p,Vampire,Theorem,1.8,Theorem
COM/COM192^1.p,Leo-II,Error,0.0,Theorem
COM/COM187^1.p,Leo-III,Timeout,23.7,Theorem
COM/COM193^1.p,E,NoAnswer,0.0,Theorem
COM/COM191^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM193^1.p,Leo-II,Error,0.0,Theorem
COM/COM189^1.p,Leo-III,Timeout,24.0,Theorem
COM/COM194^1.p,E,NoAnswer,0.0,Theorem
COM/COM193^1.p,Vampire,Timeout,10.2,Theorem
COM/COM194^1.p,Leo-II,Error,0.0,Theorem
COM/COM193^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM195^1.p,E,NoAnswer,0.0,Theorem
COM/COM194^1.p,Vampire,Timeout,10.1,Theorem
COM/COM195^1.p,Leo-II,Error,0.0,Theorem
COM/COM195^1.p,Leo-III,Theorem,0.6,Theorem
COM/COM196^1.p,E,NoAnswer,0.0,Theorem
COM/COM194^1.p,Leo-III,Timeout,12.6,Theorem
COM/COM196^1.p,Leo-II,Error,0.0,Theorem
COM/COM195^1.p,Vampire,Timeout,10.1,Theorem
COM/COM197^1.p,E,NoAnswer,0.0,Theorem
COM/COM192^1.p,Leo-III,Timeout,25.3,Theorem
COM/COM197^1.p,Leo-II,Error,0.0,Theorem
COM/COM196^1.p,Vampire,Timeout,10.2,Theorem
COM/COM198^1.p,E,NoAnswer,0.0,Theorem
COM/COM198^1.p,Vampire,NoAnswer,0.0,Theorem
COM/COM198^1.p,Leo-II,Error,0.0,Theorem
COM/COM197^1.p,Vampire,Timeout,10.2,Theorem
COM/COM199^1.p,E,NoAnswer,0.0,Theorem
COM/COM199^1.p,Vampire,NoAnswer,0.1,Theorem
COM/COM199^1.p,Leo-II,Error,0.0,Theorem
COM/COM197^1.p,Leo-III,Timeout,14.3,Theorem
COM/COM200^1.p,E,NoAnswer,0.0,Theorem
COM/COM199^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM200^1.p,Leo-II,Error,0.0,Theorem
COM/COM200^1.p,Vampire,Timeout,10.1,Theorem
COM/COM201^1.p,E,NoAnswer,0.0,Theorem
COM/COM196^1.p,Leo-III,Timeout,30.0,Theorem
COM/COM201^1.p,Leo-II,Error,0.0,Theorem
COM/COM198^1.p,Leo-III,Timeout,30.0,Theorem
COM/COM202^1.p,E,NoAnswer,0.0,Theorem
COM/COM201^1.p,Vampire,Timeout,10.1,Theorem
COM/COM202^1.p,Leo-II,Error,0.0,Theorem
COM/COM201^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM203^1.p,E,NoAnswer,0.0,Theorem
COM/COM203^1.p,Vampire,Theorem,0.1,Theorem
COM/COM203^1.p,Leo-II,Error,0.0,Theorem
COM/COM202^1.p,Vampire,Timeout,10.0,Theorem
COM/COM204^1.p,E,NoAnswer,0.0,Theorem
COM/COM202^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM204^1.p,Leo-II,Error,0.0,Theorem
COM/COM203^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM205^1.p,E,NoAnswer,0.0,Theorem
COM/COM200^1.p,Leo-III,Timeout,30.0,Theorem
COM/COM205^1.p,Leo-II,Error,0.0,Theorem
COM/COM204^1.p,Vampire,Timeout,10.1,Theorem
COM/COM206^1.p,E,NoAnswer,0.0,Theorem
COM/COM204^1.p,Leo-III,Timeout,10.1,Theorem
COM/COM206^1.p,Leo-II,Error,0.0,Theorem
COM/COM206^1.p,Leo-III,Theorem,1.9,Theorem
COM/COM207^1.p,E,NoAnswer,0.0,Theorem
COM/COM205^1.p,Vampire,Timeout,10.1,Theorem
COM/COM207^1.p,Leo-II,Error,0.0,Theorem
COM/COM206^1.p,Vampire,Theorem,4.5,Theorem
COM/COM208^1.p,E,NoAnswer,0.0,Theorem
COM/COM205^1.p,Leo-III,Timeout,10.3,Theorem
COM/COM208^1.p,Leo-II,Error,0.0,Theorem
COM/COM207^1.p,Vampire,Timeout,10.1,Theorem
COM/COM209^1.p,E,NoAnswer,0.0,Theorem
COM/COM208^1.p,Vampire,Timeout,10.0,Theorem
COM/COM209^1.p,Leo-II,Error,0.0,Theorem
COM/COM207^1.p,Leo-III,Timeout,10.8,Theorem
COM/COM210^1.p,E,NoAnswer,0.0,Theorem
COM/COM209^1.p,Leo-III,Theorem,2.5,Theorem
COM/COM210^1.p,Leo-II,Error,0.0,Theorem
COM/COM209^1.p,Vampire,Timeout,10.1,Theorem
COM/COM211^1.p,E,NoAnswer,0.0,Theorem
COM/COM211^1.p,Vampire,Theorem,0.1,Theorem
COM/COM211^1.p,Leo-II,Error,0.0,Theorem
COM/COM210^1.p,Vampire,Timeout,10.1,Theorem
CSR/CSR119^1.p,E,Theorem,0.0,Theorem
CSR/CSR119^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR119^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR119^1.p,Leo-III,Theorem,0.4,Theorem
CSR/CSR119^2.p,E,Theorem,0.0,Theorem
CSR/CSR119^2.p,Vampire,Theorem,0.2,Theorem
CSR/CSR119^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR119^2.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR119^3.p,E,Theorem,0.1,Theorem
COM/COM208^1.p,Leo-III,Timeout,30.0,Theorem
CSR/CSR119^3.p,Vampire,ContradictoryAxioms,9.3,Theorem
CSR/CSR119^3.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR120^1.p,E,Theorem,0.0,Theorem
CSR/CSR120^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR120^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR120^1.p,Leo-III,Theorem,0.4,Theorem
CSR/CSR120^2.p,E,Theorem,0.0,Theorem
CSR/CSR120^2.p,Vampire,Theorem,0.3,Theorem
CSR/CSR120^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR120^2.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR120^3.p,E,Theorem,0.1,Theorem
CSR/CSR120^3.p,Vampire,ContradictoryAxioms,7.8,Theorem
COM/COM211^1.p,Leo-III,Timeout,24.1,Theorem
COM/COM210^1.p,Leo-III,Timeout,30.0,Theorem
CSR/CSR121^1.p,E,Theorem,0.0,Theorem
CSR/CSR121^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR121^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR119^3.p,Leo-II,Unknown,12.1,Theorem
CSR/CSR121^2.p,E,Theorem,0.0,Theorem
CSR/CSR120^3.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR121^2.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR121^1.p,Leo-III,Theorem,0.6,Theorem
CSR/CSR122^1.p,E,Theorem,0.0,Theorem
CSR/CSR122^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR122^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR121^2.p,Vampire,Theorem,0.3,Theorem
CSR/CSR122^2.p,E,Theorem,0.0,Theorem
CSR/CSR122^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR122^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR122^1.p,Leo-III,Theorem,0.4,Theorem
CSR/CSR123^1.p,E,Theorem,0.0,Theorem
CSR/CSR123^1.p,Vampire,Theorem,0.1,Theorem
CSR/CSR123^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR121^2.p,Leo-III,Theorem,0.8,Theorem
CSR/CSR123^2.p,E,Theorem,0.0,Theorem
CSR/CSR122^2.p,Leo-III,Theorem,0.8,Theorem
CSR/CSR123^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR123^1.p,Leo-III,Theorem,0.6,Theorem
CSR/CSR124^1.p,E,Theorem,0.0,Theorem
CSR/CSR124^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR124^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR124^1.p,Leo-III,Theorem,0.4,Theorem
CSR/CSR124^2.p,E,Theorem,0.0,Theorem
CSR/CSR124^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR124^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR123^2.p,Vampire,Theorem,1.2,Theorem
CSR/CSR125^1.p,E,Theorem,0.0,Theorem
CSR/CSR125^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR125^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR125^1.p,Leo-III,Theorem,0.6,Theorem
CSR/CSR125^2.p,E,Theorem,0.0,Theorem
CSR/CSR125^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR124^2.p,Leo-III,Theorem,0.9,Theorem
CSR/CSR125^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR126^1.p,E,Theorem,0.0,Theorem
CSR/CSR126^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR126^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR126^1.p,Leo-III,Theorem,0.5,Theorem
CSR/CSR123^2.p,Leo-III,Theorem,2.3,Theorem
CSR/CSR126^2.p,E,Theorem,0.0,Theorem
CSR/CSR126^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR125^2.p,Leo-III,Theorem,0.8,Theorem
CSR/CSR127^1.p,E,Theorem,0.0,Theorem
CSR/CSR127^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR127^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR126^2.p,Vampire,Theorem,0.5,Theorem
CSR/CSR127^2.p,E,Theorem,0.0,Theorem
CSR/CSR127^1.p,Leo-III,Theorem,0.4,Theorem
CSR/CSR127^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR126^2.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR127^2.p,Vampire,Theorem,0.3,Theorem
CSR/CSR128^1.p,E,Theorem,0.0,Theorem
CSR/CSR128^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR128^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR128^2.p,E,Theorem,0.0,Theorem
CSR/CSR128^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR128^1.p,Leo-III,Theorem,0.5,Theorem
CSR/CSR127^2.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR129^1.p,E,Theorem,0.0,Theorem
CSR/CSR129^1.p,Vampire,Theorem,0.1,Theorem
CSR/CSR129^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR128^2.p,Leo-III,Theorem,0.6,Theorem
CSR/CSR129^2.p,E,Theorem,0.0,Theorem
CSR/CSR129^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR129^1.p,Leo-III,Theorem,0.6,Theorem
CSR/CSR129^2.p,Leo-II,Theorem,0.2,Theorem
CSR/CSR130^1.p,E,Theorem,0.0,Theorem
CSR/CSR130^1.p,Vampire,Theorem,0.4,Theorem
CSR/CSR130^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR129^2.p,Leo-III,Theorem,0.8,Theorem
CSR/CSR130^2.p,E,Theorem,0.0,Theorem
CSR/CSR130^1.p,Leo-III,Theorem,0.6,Theorem
CSR/CSR130^2.p,Leo-II,Theorem,0.7,Theorem
CSR/CSR130^2.p,Leo-III,Theorem,1.2,Theorem
CSR/CSR131^1.p,E,Theorem,0.0,Theorem
CSR/CSR131^1.p,Vampire,Theorem,0.3,Theorem
CSR/CSR131^1.p,Leo-II,Theorem,0.3,Theorem
CSR/CSR120^3.p,Leo-II,Unknown,12.5,Theorem
CSR/CSR131^2.p,E,Theorem,0.0,Theorem
CSR/CSR131^1.p,Leo-III,Theorem,2.9,Theorem
CSR/CSR131^2.p,Leo-II,Theorem,1.7,Theorem
CSR/CSR128^2.p,Leo-II,Unknown,10.7,Theorem
CSR/CSR132^1.p,E,Theorem,0.0,Theorem
CSR/CSR131^2.p,Vampire,Theorem,4.4,Theorem
CSR/CSR132^1.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR130^2.p,Vampire,Timeout,10.2,Theorem
CSR/CSR132^2.p,E,Theorem,0.0,Theorem
CSR/CSR131^2.p,Leo-III,Timeout,10.1,Theorem
CSR/CSR132^2.p,Leo-II,Theorem,0.2,Theorem
CSR/CSR132^1.p,Vampire,Theorem,9.6,Theorem
CSR/CSR133^1.p,E,Theorem,0.0,Theorem
CSR/CSR133^1.p,Vampire,Theorem,0.2,Theorem
CSR/CSR132^1.p,Leo-III,Timeout,10.1,Theorem
CSR/CSR132^2.p,Vampire,Timeout,10.2,Theorem
CSR/CSR133^2.p,E,Theorem,0.0,Theorem
CSR/CSR133^1.p,Leo-III,Theorem,1.1,Theorem
CSR/CSR133^2.p,Vampire,Theorem,0.7,Theorem
CSR/CSR133^2.p,Leo-III,Theorem,2.5,Theorem
CSR/CSR134^1.p,E,Theorem,0.0,Theorem
CSR/CSR134^1.p,Vampire,Theorem,0.1,Theorem
CSR/CSR134^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR133^1.p,Leo-II,Theorem,5.7,Theorem
CSR/CSR134^2.p,E,Theorem,0.0,Theorem
CSR/CSR134^1.p,Leo-III,Theorem,0.6,Theorem
CSR/CSR134^2.p,Vampire,Theorem,0.3,Theorem
CSR/CSR134^2.p,Leo-II,Theorem,0.3,Theorem
CSR/CSR135^1.p,E,Theorem,0.0,Theorem
CSR/CSR135^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR135^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR135^1.p,Leo-III,Theorem,0.5,Theorem
CSR/CSR135^2.p,E,Theorem,0.0,Theorem
CSR/CSR135^2.p,Vampire,Theorem,0.0,Theorem
CSR/CSR135^2.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR135^2.p,Leo-III,Theorem,0.5,Theorem
CSR/CSR136^1.p,E,Theorem,0.0,Theorem
CSR/CSR136^1.p,Vampire,Theorem,0.1,Theorem
CSR/CSR136^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR134^2.p,Leo-III,Theorem,1.6,Theorem
CSR/CSR136^2.p,E,Theorem,0.0,Theorem
CSR/CSR136^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR136^2.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR136^1.p,Leo-III,Theorem,1.0,Theorem
CSR/CSR137^1.p,E,Theorem,0.0,Theorem
CSR/CSR137^1.p,Vampire,Theorem,0.1,Theorem
CSR/CSR137^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR136^2.p,Leo-III,Theorem,1.0,Theorem
CSR/CSR137^2.p,E,Theorem,0.0,Theorem
CSR/CSR137^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR137^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR137^1.p,Leo-III,Theorem,1.9,Theorem
CSR/CSR138^1.p,E,Theorem,0.0,Theorem
CSR/CSR138^1.p,Vampire,Theorem,0.1,Theorem
CSR/CSR138^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR137^2.p,Leo-III,Theorem,3.1,Theorem
CSR/CSR138^2.p,E,Theorem,0.0,Theorem
CSR/CSR133^2.p,Leo-II,Timeout,10.8,Theorem
CSR/CSR138^2.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR138^2.p,Vampire,NoAnswer,9.7,Theorem
CSR/CSR139^1.p,E,Theorem,0.0,Theorem
CSR/CSR139^1.p,Vampire,Theorem,0.1,Theorem
CSR/CSR139^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR139^1.p,Leo-III,Theorem,0.8,Theorem
CSR/CSR139^2.p,E,Theorem,0.0,Theorem
CSR/CSR139^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR139^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR138^2.p,Leo-III,Timeout,10.1,Theorem
CSR/CSR140^1.p,E,Theorem,0.0,Theorem
CSR/CSR140^1.p,Vampire,Theorem,0.1,Theorem
CSR/CSR140^1.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR140^1.p,Leo-III,Theorem,0.5,Theorem
CSR/CSR139^2.p,Leo-III,Theorem,0.8,Theorem
CSR/CSR140^2.p,E,Theorem,0.0,Theorem
CSR/CSR140^2.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR140^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR141^1.p,E,Theorem,0.0,Theorem
CSR/CSR141^1.p,Vampire,NoAnswer,0.0,Theorem
CSR/CSR141^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR140^2.p,Leo-III,Theorem,0.5,Theorem
CSR/CSR141^2.p,E,Theorem,0.0,Theorem
CSR/CSR141^1.p,Leo-III,Theorem,0.5,Theorem
CSR/CSR141^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR141^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR141^3.p,E,GaveUp,0.0,CounterSatisfiable
CSR/CSR141^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
CSR/CSR141^3.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
CSR/CSR141^3.p,Leo-III,GaveUp,0.4,CounterSatisfiable
CSR/CSR142^1.p,E,Theorem,0.0,Theorem
CSR/CSR142^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR142^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR142^1.p,Leo-III,Theorem,0.9,Theorem
CSR/CSR142^2.p,E,Theorem,0.0,Theorem
CSR/CSR132^2.p,Leo-III,Timeout,30.0,Theorem
CSR/CSR142^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR142^2.p,Leo-III,Theorem,2.6,Theorem
CSR/CSR142^3.p,E,GaveUp,0.0,CounterSatisfiable
CSR/CSR142^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
CSR/CSR142^3.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
CSR/CSR142^3.p,Leo-III,GaveUp,0.3,CounterSatisfiable
CSR/CSR143^1.p,E,Theorem,0.0,Theorem
CSR/CSR143^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR143^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR143^1.p,Leo-III,Theorem,0.5,Theorem
CSR/CSR143^2.p,E,Theorem,0.0,Theorem
CSR/CSR141^2.p,Leo-III,Timeout,10.2,Theorem
CSR/CSR142^2.p,Vampire,Timeout,10.0,Theorem
CSR/CSR138^1.p,Leo-III,Timeout,30.0,Theorem
CSR/CSR143^3.p,E,GaveUp,0.0,CounterSatisfiable
CSR/CSR143^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
CSR/CSR143^3.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
CSR/CSR143^3.p,Leo-III,GaveUp,0.4,CounterSatisfiable
CSR/CSR144^1.p,E,Theorem,0.0,Theorem
CSR/CSR144^1.p,Vampire,Theorem,0.1,Theorem
CSR/CSR143^2.p,Leo-III,Theorem,6.4,Theorem
CSR/CSR144^1.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR144^2.p,E,Theorem,0.0,Theorem
CSR/CSR143^2.p,Vampire,Timeout,10.1,Theorem
CSR/CSR144^2.p,Vampire,Theorem,0.3,Theorem
CSR/CSR143^2.p,Leo-II,Timeout,10.5,Theorem
CSR/CSR144^3.p,E,GaveUp,0.0,CounterSatisfiable
CSR/CSR144^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
CSR/CSR144^3.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
CSR/CSR144^3.p,Leo-III,GaveUp,0.4,CounterSatisfiable
CSR/CSR145^1.p,E,Theorem,0.0,Theorem
CSR/CSR145^1.p,Vampire,Theorem,0.1,Theorem
CSR/CSR145^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR145^1.p,Leo-III,Theorem,1.1,Theorem
CSR/CSR145^2.p,E,Theorem,0.0,Theorem
CSR/CSR145^2.p,Vampire,Theorem,0.8,Theorem
CSR/CSR144^2.p,Leo-III,Theorem,5.3,Theorem
CSR/CSR144^1.p,Leo-II,Timeout,9.9,Theorem
CSR/CSR145^3.p,E,GaveUp,0.0,CounterSatisfiable
CSR/CSR145^3.p,Vampire,NoAnswer,0.2,CounterSatisfiable
CSR/CSR145^2.p,Leo-II,Theorem,5.4,Theorem
CSR/CSR144^2.p,Leo-II,Unknown,9.9,Theorem
CSR/CSR146^1.p,E,Theorem,0.0,Theorem
CSR/CSR146^1.p,Vampire,Theorem,0.1,Theorem
CSR/CSR146^1.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR146^1.p,Leo-III,Theorem,1.3,Theorem
CSR/CSR146^2.p,E,Theorem,0.0,Theorem
CSR/CSR146^2.p,Vampire,Theorem,2.4,Theorem
CSR/CSR145^2.p,Leo-III,Timeout,10.2,Theorem
CSR/CSR146^2.p,Leo-III,Theorem,1.6,Theorem
CSR/CSR146^3.p,E,Theorem,0.0,Theorem
CSR/CSR146^3.p,Vampire,Theorem,0.1,Theorem
CSR/CSR146^3.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR146^3.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR148^1.p,E,Theorem,0.0,Theorem
CSR/CSR148^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR148^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR145^3.p,Leo-II,Unknown,10.2,CounterSatisfiable
CSR/CSR148^2.p,E,Theorem,0.0,Theorem
CSR/CSR148^2.p,Vampire,Theorem,0.3,Theorem
CSR/CSR148^2.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR148^1.p,Leo-III,Theorem,0.4,Theorem
CSR/CSR148^3.p,E,Theorem,0.1,Theorem
CSR/CSR148^2.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR148^3.p,Vampire,ContradictoryAxioms,1.9,Theorem
CSR/CSR148^3.p,Leo-III,Theorem,1.0,Theorem
CSR/CSR149^1.p,E,Theorem,0.0,Theorem
CSR/CSR149^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR149^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR149^1.p,Leo-III,Theorem,0.5,Theorem
CSR/CSR149^2.p,E,Theorem,0.0,Theorem
CSR/CSR149^2.p,Vampire,Theorem,0.3,Theorem
CSR/CSR149^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR149^2.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR149^3.p,E,Theorem,0.1,Theorem
CSR/CSR146^2.p,Leo-II,Unknown,10.3,Theorem
CSR/CSR149^3.p,Vampire,ContradictoryAxioms,1.7,Theorem
CSR/CSR149^3.p,Leo-III,Theorem,1.0,Theorem
CSR/CSR150^1.p,E,GaveUp,0.0,Theorem
CSR/CSR150^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR150^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR150^1.p,Leo-III,Theorem,0.6,Theorem
CSR/CSR150^2.p,E,Theorem,0.0,Theorem
CSR/CSR150^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR150^2.p,Leo-II,Theorem,0.1,Theorem
CSR/CSR150^2.p,Leo-III,Theorem,0.6,Theorem
CSR/CSR150^3.p,E,Theorem,0.3,Theorem
CSR/CSR150^3.p,Vampire,Theorem,1.3,Theorem
CSR/CSR148^3.p,Leo-II,Unknown,12.3,Theorem
CSR/CSR150^3.p,Leo-III,Theorem,0.8,Theorem
CSR/CSR151^1.p,E,Theorem,0.0,Theorem
CSR/CSR151^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR151^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR151^1.p,Leo-III,Theorem,0.4,Theorem
CSR/CSR151^2.p,E,Theorem,0.0,Theorem
CSR/CSR151^2.p,Vampire,Theorem,0.2,Theorem
CSR/CSR151^2.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR151^2.p,Leo-III,Theorem,0.6,Theorem
CSR/CSR151^3.p,E,Theorem,0.1,Theorem
CSR/CSR151^3.p,Vampire,ContradictoryAxioms,1.7,Theorem
CSR/CSR149^3.p,Leo-II,Unknown,12.4,Theorem
CSR/CSR151^3.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR152^1.p,E,Theorem,0.0,Theorem
CSR/CSR152^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR152^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR152^1.p,Leo-III,Theorem,0.4,Theorem
CSR/CSR152^2.p,E,Theorem,0.0,Theorem
CSR/CSR152^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR152^2.p,Leo-II,Theorem,0.2,Theorem
CSR/CSR145^3.p,Leo-III,Timeout,30.0,CounterSatisfiable
CSR/CSR152^3.p,E,Theorem,0.3,Theorem
CSR/CSR150^3.p,Leo-II,Unknown,12.4,Theorem
CSR/CSR152^3.p,Vampire,ContradictoryAxioms,1.8,Theorem
CSR/CSR152^3.p,Leo-III,Theorem,0.7,Theorem
CSR/CSR153^1.p,E,Theorem,0.0,Theorem
CSR/CSR153^1.p,Vampire,Theorem,0.0,Theorem
CSR/CSR153^1.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR151^3.p,Leo-II,Unknown,12.4,Theorem
CSR/CSR153^2.p,E,Theorem,0.0,Theorem
CSR/CSR153^2.p,Vampire,Theorem,0.1,Theorem
CSR/CSR153^2.p,Leo-II,Theorem,0.0,Theorem
CSR/CSR153^2.p,Leo-III,Theorem,2.1,Theorem
CSR/CSR153^3.p,E,Theorem,0.0,ContradictoryAxioms
CSR/CSR153^3.p,Vampire,Theorem,1.6,ContradictoryAxioms
CSR/CSR153^1.p,Leo-III,Timeout,10.1,Theorem
CSR/CSR152^3.p,Leo-II,Unknown,12.4,Theorem
DAT/DAT002^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT002^1.p,Vampire,NoAnswer,0.0,Theorem
DAT/DAT002^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT002^1.p,Leo-III,Theorem,0.5,Theorem
DAT/DAT056^1.p,E,Theorem,0.0,Theorem
DAT/DAT056^1.p,Vampire,Theorem,0.0,Theorem
DAT/DAT056^1.p,Leo-II,Theorem,0.0,Theorem
DAT/DAT056^1.p,Leo-III,Theorem,1.3,Theorem
DAT/DAT056^2.p,E,Theorem,0.0,Theorem
CSR/CSR153^3.p,Leo-III,Timeout,10.1,ContradictoryAxioms
CSR/CSR153^3.p,Leo-II,Unknown,12.4,ContradictoryAxioms
CSR/CSR152^2.p,Leo-III,Timeout,27.5,Theorem
DAT/DAT113^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT056^2.p,Vampire,NoAnswer,9.8,Theorem
DAT/DAT113^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT113^1.p,Leo-III,GaveUp,0.6,Theorem
DAT/DAT114^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT113^1.p,Vampire,Theorem,1.3,Theorem
DAT/DAT114^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT056^2.p,Leo-II,Timeout,9.9,Theorem
DAT/DAT115^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT056^2.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT115^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT114^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT117^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT115^1.p,Vampire,Theorem,9.5,Theorem
DAT/DAT117^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT117^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT118^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT117^1.p,Leo-III,Timeout,12.8,Theorem
DAT/DAT118^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT114^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT119^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT118^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT119^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT119^1.p,Vampire,Theorem,1.2,Theorem
DAT/DAT120^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT115^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT120^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT120^1.p,Vampire,Theorem,8.7,Theorem
DAT/DAT121^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT121^1.p,Vampire,Theorem,7.3,Theorem
DAT/DAT121^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT119^1.p,Leo-III,Timeout,24.8,Theorem
DAT/DAT122^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT118^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT122^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT122^1.p,Vampire,Theorem,8.8,Theorem
DAT/DAT123^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT120^1.p,Leo-III,Timeout,27.2,Theorem
DAT/DAT123^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT122^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT124^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT124^1.p,Vampire,Theorem,0.6,Theorem
DAT/DAT124^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT123^1.p,Vampire,Timeout,10.0,Theorem
DAT/DAT125^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT121^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT125^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT123^1.p,Leo-III,Timeout,12.4,Theorem
DAT/DAT126^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT124^1.p,Leo-III,Timeout,10.5,Theorem
DAT/DAT126^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT125^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT127^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT126^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT127^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT126^1.p,Leo-III,Timeout,11.0,Theorem
DAT/DAT128^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT127^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT128^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT127^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT129^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT129^1.p,Vampire,Theorem,1.7,Theorem
DAT/DAT129^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT128^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT130^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT130^1.p,Vampire,Theorem,0.2,Theorem
DAT/DAT130^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT130^1.p,Leo-III,Theorem,2.3,Theorem
DAT/DAT131^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT128^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT131^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT125^1.p,Leo-III,Timeout,28.4,Theorem
DAT/DAT132^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT132^1.p,Vampire,Theorem,0.9,Theorem
DAT/DAT132^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT129^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT133^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT131^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT133^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT131^1.p,Leo-III,Timeout,12.2,Theorem
DAT/DAT134^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT132^1.p,Leo-III,Timeout,10.6,Theorem
DAT/DAT134^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT133^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT135^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT133^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT135^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT134^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT136^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT135^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT136^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT135^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT137^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT136^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT137^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT136^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT138^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT138^1.p,Vampire,Theorem,0.4,Theorem
DAT/DAT138^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT137^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT139^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT137^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT139^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT134^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT140^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT140^1.p,Vampire,Theorem,0.1,Theorem
DAT/DAT140^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT140^1.p,Leo-III,Theorem,1.2,Theorem
DAT/DAT141^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT139^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT141^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT141^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT142^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT142^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT142^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT138^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT143^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT139^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT143^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT143^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT144^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT141^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT144^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT144^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT145^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT142^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT145^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT145^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT146^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT143^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT146^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT145^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT147^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT147^1.p,Vampire,Theorem,0.1,Theorem
DAT/DAT147^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT146^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT148^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT144^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT148^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT148^1.p,Vampire,Timeout,10.3,Theorem
DAT/DAT149^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT149^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT149^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT146^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT150^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT147^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT150^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT149^1.p,Leo-III,Timeout,11.0,Theorem
DAT/DAT151^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT148^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT151^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT150^1.p,Vampire,NoAnswer,9.9,Theorem
DAT/DAT152^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT150^1.p,Leo-III,Timeout,10.5,Theorem
DAT/DAT152^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT152^1.p,Vampire,Theorem,2.7,Theorem
DAT/DAT153^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT151^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT153^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT152^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT154^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT153^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT154^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT153^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT155^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT154^1.p,Vampire,Theorem,5.3,Theorem
DAT/DAT155^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT154^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT156^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT155^1.p,Vampire,Timeout,10.0,Theorem
DAT/DAT156^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT151^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT157^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT157^1.p,Vampire,Theorem,0.1,Theorem
DAT/DAT157^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT155^1.p,Leo-III,Timeout,12.6,Theorem
DAT/DAT158^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT156^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT158^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT156^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT159^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT159^1.p,Vampire,Theorem,0.5,Theorem
DAT/DAT159^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT157^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT160^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT158^1.p,Vampire,NoAnswer,9.9,Theorem
DAT/DAT160^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT158^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT161^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT159^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT161^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT160^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT162^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT162^1.p,Vampire,Theorem,0.6,Theorem
DAT/DAT162^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT160^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT163^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT161^1.p,Vampire,Timeout,10.0,Theorem
DAT/DAT163^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT162^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT164^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT163^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT164^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT163^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT165^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT164^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT165^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT165^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT166^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT161^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT166^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT165^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT167^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT166^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT167^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT166^1.p,Leo-III,Timeout,10.4,Theorem
DAT/DAT168^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT167^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT168^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT164^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT169^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT168^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT169^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT168^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT170^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT169^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT170^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT169^1.p,Leo-III,Timeout,10.9,Theorem
DAT/DAT171^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT170^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT171^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT170^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT172^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT167^1.p,Leo-III,Timeout,29.6,Theorem
DAT/DAT172^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT171^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT173^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT171^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT173^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT172^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT174^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT172^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT174^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT173^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT175^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT173^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT175^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT174^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT176^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT174^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT176^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT176^1.p,Vampire,Theorem,3.7,Theorem
DAT/DAT177^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT177^1.p,Vampire,Theorem,0.1,Theorem
DAT/DAT177^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT175^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT178^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT178^1.p,Vampire,Theorem,0.1,Theorem
DAT/DAT178^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT178^1.p,Leo-III,Theorem,1.2,Theorem
DAT/DAT179^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT176^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT179^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT177^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT180^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT175^1.p,Leo-III,Timeout,16.8,Theorem
DAT/DAT180^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT179^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT181^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT179^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT181^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT180^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT182^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT180^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT182^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT181^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT183^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT183^1.p,Vampire,Theorem,0.6,Theorem
DAT/DAT183^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT181^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT184^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT182^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT184^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT182^1.p,Leo-III,Timeout,10.7,Theorem
DAT/DAT185^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT183^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT185^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT184^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT186^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT185^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT186^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT186^1.p,Vampire,Timeout,10.0,Theorem
DAT/DAT187^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT187^1.p,Vampire,Theorem,0.3,Theorem
DAT/DAT187^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT187^1.p,Leo-III,Theorem,1.7,Theorem
DAT/DAT188^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT186^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT188^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT188^1.p,Vampire,Theorem,7.8,Theorem
DAT/DAT189^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT189^1.p,Vampire,Theorem,0.3,Theorem
DAT/DAT189^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT184^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT190^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT188^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT190^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT185^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT191^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT189^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT191^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT190^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT192^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT192^1.p,Vampire,Theorem,1.4,Theorem
DAT/DAT192^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT191^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT193^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT191^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT193^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT193^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT194^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT194^1.p,Vampire,Theorem,0.1,Theorem
DAT/DAT194^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT193^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT195^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT190^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT195^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT194^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT196^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT195^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT196^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT192^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT197^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT195^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT197^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT197^1.p,Vampire,Theorem,1.5,Theorem
DAT/DAT198^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT196^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT198^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT196^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT199^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT197^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT199^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT198^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT200^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT198^1.p,Leo-III,Timeout,10.6,Theorem
DAT/DAT200^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT199^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT201^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT199^1.p,Leo-III,Timeout,11.3,Theorem
DAT/DAT201^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT200^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT202^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT200^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT202^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT201^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT203^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT201^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT203^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT202^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT204^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT202^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT204^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT203^1.p,Vampire,NoAnswer,10.0,Theorem
DAT/DAT205^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT203^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT205^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT204^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT206^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT204^1.p,Leo-III,Timeout,10.4,Theorem
DAT/DAT206^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT205^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT207^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT206^1.p,Vampire,Theorem,7.3,Theorem
DAT/DAT207^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT205^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT208^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT208^1.p,Vampire,Theorem,0.4,Theorem
DAT/DAT208^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT207^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT209^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT206^1.p,Leo-III,Timeout,14.8,Theorem
DAT/DAT209^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT207^1.p,Leo-III,Timeout,10.9,Theorem
DAT/DAT210^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT208^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT210^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT209^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT211^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT209^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT211^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT210^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT212^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT211^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT212^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT212^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT213^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT211^1.p,Leo-III,Timeout,10.3,Theorem
DAT/DAT213^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT213^1.p,Vampire,Theorem,3.8,Theorem
DAT/DAT214^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT212^1.p,Leo-III,Timeout,11.1,Theorem
DAT/DAT214^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT210^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT215^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT214^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT215^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT214^1.p,Leo-III,Timeout,10.3,Theorem
DAT/DAT216^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT215^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT216^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT216^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT217^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT213^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT217^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT216^1.p,Leo-III,Timeout,10.7,Theorem
DAT/DAT218^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT217^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT218^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT217^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT219^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT218^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT219^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT215^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT220^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT219^1.p,Vampire,Theorem,6.8,Theorem
DAT/DAT220^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT218^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT221^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT220^1.p,Vampire,Timeout,10.3,Theorem
DAT/DAT221^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT219^1.p,Leo-III,Timeout,14.7,Theorem
DAT/DAT222^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT221^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT222^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT221^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT223^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT222^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT223^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT222^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT224^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT223^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT224^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT220^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT225^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT223^1.p,Leo-III,Timeout,11.7,Theorem
DAT/DAT225^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT224^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT226^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT225^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT226^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT225^1.p,Leo-III,Timeout,10.3,Theorem
DAT/DAT227^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT226^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT227^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT226^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT228^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT227^1.p,Vampire,Timeout,10.6,Theorem
DAT/DAT228^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT227^1.p,Leo-III,Timeout,11.4,Theorem
DAT/DAT229^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT224^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT229^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT228^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT230^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT230^1.p,Vampire,Theorem,0.6,Theorem
DAT/DAT230^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT229^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT231^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT229^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT231^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT230^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT232^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT231^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT232^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT232^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT233^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT228^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT233^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT232^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT234^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT233^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT234^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT233^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT235^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT231^1.p,Leo-III,Timeout,26.6,Theorem
DAT/DAT235^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT234^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT236^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT234^1.p,Leo-III,Timeout,10.6,Theorem
DAT/DAT236^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT235^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT237^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT235^1.p,Leo-III,Timeout,10.9,Theorem
DAT/DAT237^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT236^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT238^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT236^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT238^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT237^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT239^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT239^1.p,Vampire,Theorem,0.7,Theorem
DAT/DAT239^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT237^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT240^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT238^1.p,Vampire,Timeout,10.0,Theorem
DAT/DAT240^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT238^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT241^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT239^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT241^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT240^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT242^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT240^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT242^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT241^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT243^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT242^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT243^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT242^1.p,Leo-III,Timeout,10.7,Theorem
DAT/DAT244^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT243^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT244^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT244^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT245^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT241^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT245^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT245^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT246^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT243^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT246^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT245^1.p,Leo-III,Timeout,11.3,Theorem
DAT/DAT247^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT246^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT247^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT244^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT248^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT247^1.p,Vampire,NoAnswer,9.5,Theorem
DAT/DAT248^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT246^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT249^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT248^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT249^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT248^1.p,Leo-III,Timeout,10.6,Theorem
DAT/DAT250^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT249^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT250^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT247^1.p,Leo-III,Timeout,24.6,Theorem
DAT/DAT251^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT250^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT251^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT250^1.p,Leo-III,Timeout,10.7,Theorem
DAT/DAT252^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT251^1.p,Leo-III,Error,4.7,Theorem
DAT/DAT252^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT251^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT253^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT252^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT253^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT252^1.p,Leo-III,Timeout,10.3,Theorem
DAT/DAT254^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT253^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT254^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT254^1.p,Leo-III,GaveUp,0.4,Theorem
DAT/DAT255^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT249^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT255^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT253^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT256^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT254^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT256^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT255^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT257^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT255^1.p,Leo-III,Timeout,11.0,Theorem
DAT/DAT257^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT256^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT258^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT257^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT258^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT257^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT259^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT258^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT259^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT259^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT260^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT258^1.p,Leo-III,Timeout,13.2,Theorem
DAT/DAT260^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT256^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT261^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT260^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT261^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT261^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT262^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT259^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT262^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT262^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT263^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT260^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT263^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT263^1.p,Vampire,NoAnswer,9.7,Theorem
DAT/DAT264^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT261^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT264^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT264^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT265^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT262^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT265^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT265^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT266^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT263^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT266^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT266^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT267^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT264^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT267^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT266^1.p,Leo-III,Timeout,10.7,Theorem
DAT/DAT268^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT267^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT268^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT268^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT269^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT265^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT269^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT269^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT270^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT267^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT270^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT270^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT271^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT268^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT271^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT271^1.p,Vampire,NoAnswer,9.5,Theorem
DAT/DAT272^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT269^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT272^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT272^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT273^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT270^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT273^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT273^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT274^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT271^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT274^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT273^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT275^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT274^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT275^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT272^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT276^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT276^1.p,Vampire,Theorem,0.1,Theorem
DAT/DAT276^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT276^1.p,Leo-III,Theorem,0.6,Theorem
DAT/DAT277^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT274^1.p,Leo-III,Timeout,12.1,Theorem
DAT/DAT277^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT275^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT278^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT277^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT278^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT278^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT279^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT279^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT279^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT275^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT280^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT280^1.p,Vampire,Theorem,0.0,Theorem
DAT/DAT280^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT280^1.p,Leo-III,Theorem,0.4,Theorem
DAT/DAT281^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT277^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT281^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT281^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT282^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT282^1.p,Vampire,Theorem,0.0,Theorem
DAT/DAT282^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT282^1.p,Leo-III,Theorem,0.4,Theorem
DAT/DAT283^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT278^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT283^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT283^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT284^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT284^1.p,Vampire,Theorem,2.8,Theorem
DAT/DAT284^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT284^1.p,Leo-III,Theorem,2.8,Theorem
DAT/DAT285^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT279^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT285^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT285^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT286^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT281^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT286^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT285^1.p,Leo-III,Timeout,10.9,Theorem
DAT/DAT287^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT283^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT287^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT286^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT288^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT288^1.p,Vampire,Theorem,0.1,Theorem
DAT/DAT288^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT286^1.p,Leo-III,Timeout,10.9,Theorem
DAT/DAT289^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT287^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT289^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT287^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT290^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT290^1.p,Vampire,Theorem,0.1,Theorem
DAT/DAT290^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT288^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT291^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT289^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT291^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT289^1.p,Leo-III,Timeout,10.4,Theorem
DAT/DAT292^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT290^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT292^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT291^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT293^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT291^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT293^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT292^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT294^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT292^1.p,Leo-III,Timeout,10.3,Theorem
DAT/DAT294^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT293^1.p,Vampire,NoAnswer,9.7,Theorem
DAT/DAT295^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT293^1.p,Leo-III,Timeout,10.9,Theorem
DAT/DAT295^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT294^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT296^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT294^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT296^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT295^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT297^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT295^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT297^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT296^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT298^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT296^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT298^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT297^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT299^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT298^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT299^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT298^1.p,Leo-III,Timeout,10.3,Theorem
DAT/DAT300^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT299^1.p,Vampire,NoAnswer,10.0,Theorem
DAT/DAT300^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT299^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT301^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT300^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT301^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT300^1.p,Leo-III,Timeout,10.5,Theorem
DAT/DAT302^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT297^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT302^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT301^1.p,Vampire,Timeout,10.0,Theorem
DAT/DAT303^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT301^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT303^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT302^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT304^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT302^1.p,Leo-III,Timeout,10.4,Theorem
DAT/DAT304^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT303^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT305^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT303^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT305^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT304^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT306^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT305^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT306^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT304^1.p,Leo-III,Timeout,13.9,Theorem
DAT/DAT307^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT305^1.p,Leo-III,Timeout,10.6,Theorem
DAT/DAT307^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT306^1.p,Vampire,NoAnswer,9.8,Theorem
DAT/DAT308^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT306^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT308^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT307^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT309^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT307^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT309^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT308^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT310^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT308^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT310^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT309^1.p,Vampire,NoAnswer,10.0,Theorem
DAT/DAT311^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT309^1.p,Leo-III,Timeout,10.7,Theorem
DAT/DAT311^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT310^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT312^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT310^1.p,Leo-III,Timeout,10.3,Theorem
DAT/DAT312^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT311^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT313^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT311^1.p,Leo-III,Timeout,10.3,Theorem
DAT/DAT313^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT312^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT314^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT314^1.p,Vampire,Theorem,1.1,Theorem
DAT/DAT314^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT312^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT315^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT315^1.p,Vampire,Theorem,0.0,Theorem
DAT/DAT315^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT315^1.p,Leo-III,Theorem,0.5,Theorem
DAT/DAT316^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT313^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT316^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT313^1.p,Leo-III,Timeout,13.0,Theorem
DAT/DAT317^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT314^1.p,Leo-III,Timeout,10.4,Theorem
DAT/DAT317^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT317^1.p,Leo-III,Theorem,1.9,Theorem
DAT/DAT318^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT316^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT318^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT316^1.p,Leo-III,Timeout,10.2,Theorem
DAT/DAT319^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT319^1.p,Vampire,Theorem,0.0,Theorem
DAT/DAT319^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT319^1.p,Leo-III,Theorem,0.4,Theorem
DAT/DAT320^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT320^1.p,Vampire,Theorem,0.1,Theorem
DAT/DAT320^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT317^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT321^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT318^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT321^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT318^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT322^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT320^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT322^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT321^1.p,Vampire,Timeout,10.1,Theorem
DAT/DAT323^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT321^1.p,Leo-III,Timeout,10.3,Theorem
DAT/DAT323^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT322^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT324^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT324^1.p,Vampire,Theorem,0.0,Theorem
DAT/DAT324^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT324^1.p,Leo-III,Theorem,0.5,Theorem
DAT/DAT325^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT323^1.p,Vampire,Timeout,10.0,Theorem
DAT/DAT325^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT325^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT326^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT323^1.p,Leo-III,Timeout,15.6,Theorem
DAT/DAT326^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT325^1.p,Leo-III,Timeout,10.4,Theorem
DAT/DAT327^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT326^1.p,Leo-III,Theorem,1.2,Theorem
DAT/DAT327^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT326^1.p,Vampire,Timeout,10.2,Theorem
DAT/DAT328^1.p,E,NoAnswer,0.0,Theorem
DAT/DAT322^1.p,Leo-III,Timeout,30.0,Theorem
DAT/DAT328^1.p,Leo-II,Error,0.0,Theorem
DAT/DAT327^1.p,Vampire,NoAnswer,9.9,Theorem
DAT/DAT327^1.p,Leo-III,Timeout,10.1,Theorem
DAT/DAT328^1.p,Vampire,Timeout,10.1,Theorem
GEG/GEG002^1.p,E,Theorem,6.1,Theorem
DAT/DAT328^1.p,Leo-III,Timeout,10.8,Theorem
GEG/GEG002^1.p,Vampire,NoAnswer,10.0,Theorem
GEG/GEG003^1.p,E,Theorem,6.3,Theorem
GEG/GEG002^1.p,Leo-II,Timeout,10.5,Theorem
GEG/GEG002^1.p,Leo-III,Timeout,10.1,Theorem
GEG/GEG003^1.p,Vampire,Timeout,10.1,Theorem
GEG/GEG003^1.p,Leo-II,Timeout,10.5,Theorem
GEG/GEG004^1.p,E,GaveUp,10.1,CounterSatisfiable
GEG/GEG003^1.p,Leo-III,Timeout,11.4,Theorem
GEG/GEG005^1.p,E,Theorem,0.0,Theorem
GEG/GEG004^1.p,Vampire,NoAnswer,9.6,CounterSatisfiable
GEG/GEG005^1.p,Leo-II,Theorem,3.1,Theorem
GEG/GEG004^1.p,Leo-II,Unknown,10.2,CounterSatisfiable
GEG/GEG006^1.p,E,Theorem,0.0,Theorem
GEG/GEG005^1.p,Vampire,Timeout,10.1,Theorem
GEG/GEG006^1.p,Leo-II,Theorem,0.0,Theorem
GEG/GEG004^1.p,Leo-III,Timeout,15.0,CounterSatisfiable
GEG/GEG007^1.p,E,Theorem,0.0,Theorem
GEG/GEG006^1.p,Vampire,Theorem,8.3,Theorem
GEG/GEG005^1.p,Leo-III,Timeout,10.2,Theorem
GEG/GEG007^1.p,Leo-II,Theorem,3.1,Theorem
GEG/GEG008^1.p,E,Theorem,0.0,Theorem
GEG/GEG006^1.p,Leo-III,Theorem,9.4,Theorem
GEG/GEG008^1.p,Leo-II,Theorem,0.0,Theorem
GEG/GEG007^1.p,Vampire,NoAnswer,9.9,Theorem
GEG/GEG009^1.p,E,Theorem,0.0,Theorem
GEG/GEG008^1.p,Vampire,Theorem,7.4,Theorem
GEG/GEG007^1.p,Leo-III,Timeout,10.1,Theorem
GEG/GEG009^1.p,Leo-II,Theorem,3.1,Theorem
GEG/GEG010^1.p,E,Theorem,0.0,Theorem
GEG/GEG008^1.p,Leo-III,Timeout,10.1,Theorem
GEG/GEG010^1.p,Leo-II,Theorem,3.1,Theorem
GEG/GEG009^1.p,Vampire,NoAnswer,9.9,Theorem
GEG/GEG011^1.p,E,Theorem,0.0,Theorem
GEG/GEG009^1.p,Leo-III,Timeout,10.1,Theorem
GEG/GEG011^1.p,Vampire,Theorem,2.6,Theorem
GEG/GEG011^1.p,Leo-II,Theorem,0.0,Theorem
GEG/GEG010^1.p,Vampire,Theorem,8.0,Theorem
GEG/GEG010^1.p,Leo-III,Timeout,10.1,Theorem
GEG/GEG012^1.p,E,GaveUp,10.1,Theorem
GEG/GEG011^1.p,Leo-III,Timeout,10.2,Theorem
GEG/GEG013^1.p,E,Theorem,0.0,Theorem
GEG/GEG013^1.p,Vampire,Theorem,0.1,Theorem
GEG/GEG013^1.p,Leo-II,Theorem,0.0,Theorem
GEG/GEG012^1.p,Vampire,NoAnswer,9.9,Theorem
GEG/GEG014^1.p,E,Theorem,0.0,Theorem
GEG/GEG013^1.p,Leo-III,Theorem,0.6,Theorem
GEG/GEG014^1.p,Leo-II,Theorem,0.3,Theorem
GEG/GEG014^1.p,Leo-III,Theorem,1.3,Theorem
GEG/GEG015^1.p,E,Theorem,0.0,Theorem
GEG/GEG012^1.p,Leo-II,Unknown,10.3,Theorem
GEG/GEG015^1.p,Leo-II,Theorem,0.0,Theorem
GEG/GEG014^1.p,Vampire,NoAnswer,9.8,Theorem
GEG/GEG016^1.p,E,Theorem,0.0,Theorem
GEG/GEG012^1.p,Leo-III,Timeout,10.1,Theorem
GEG/GEG016^1.p,Leo-II,Theorem,0.0,Theorem
GEG/GEG015^1.p,Leo-III,Theorem,4.9,Theorem
GEG/GEG018^1.p,E,Theorem,0.0,Theorem
GEG/GEG018^1.p,Vampire,Theorem,0.2,Theorem
GEG/GEG018^1.p,Leo-II,Theorem,0.0,Theorem
GEG/GEG018^1.p,Leo-III,Theorem,0.6,Theorem
GEG/GEG019^1.p,E,Theorem,0.1,Theorem
GEG/GEG015^1.p,Vampire,NoAnswer,9.9,Theorem
GEG/GEG019^1.p,Leo-II,Theorem,0.1,Theorem
GEG/GEG016^1.p,Vampire,Theorem,7.8,Theorem
GEG/GEG019^1.p,Vampire,NoAnswer,7.4,Theorem
GEG/GEG020^1.p,E,Theorem,2.0,Theorem
GEG/GEG020^1.p,Leo-II,Theorem,0.0,Theorem
GEG/GEG016^1.p,Leo-III,Timeout,10.6,Theorem
GEO/GEO356^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO356^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO356^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO356^1.p,Leo-III,Inappropriate,1.0,Theorem
GEO/GEO357^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO357^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO357^1.p,Leo-II,Error,0.0,Theorem
GEG/GEG019^1.p,Leo-III,Timeout,10.2,Theorem
GEO/GEO358^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO358^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO358^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO357^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO359^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO359^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO359^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO359^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO360^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO358^1.p,Leo-III,Inappropriate,1.0,Theorem
GEO/GEO360^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO360^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO361^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO361^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO361^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO360^1.p,Leo-III,Inappropriate,0.8,Theorem
GEO/GEO362^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO362^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO362^1.p,Leo-II,Error,0.0,Theorem
GEG/GEG020^1.p,Vampire,NoAnswer,9.0,Theorem
GEO/GEO363^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO363^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO363^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO363^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO364^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO364^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO364^1.p,Leo-II,Error,0.0,Theorem
GEG/GEG020^1.p,Leo-III,Timeout,10.1,Theorem
GEO/GEO365^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO365^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO365^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO365^1.p,Leo-III,Inappropriate,1.0,Theorem
GEO/GEO366^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO366^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO366^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO366^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO367^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO367^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO367^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO367^1.p,Leo-III,Inappropriate,1.1,Theorem
GEO/GEO368^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO368^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO368^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO368^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO369^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO369^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO369^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO361^1.p,Leo-III,Timeout,10.4,Theorem
GEO/GEO370^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO370^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO370^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO362^1.p,Leo-III,Timeout,10.7,Theorem
GEO/GEO371^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO371^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO370^1.p,Leo-III,Inappropriate,1.1,Theorem
GEO/GEO371^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO372^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO372^1.p,Vampire,NoAnswer,0.1,Theorem
GEO/GEO372^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO372^1.p,Leo-III,Inappropriate,1.3,Theorem
GEO/GEO373^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO373^1.p,Vampire,NoAnswer,0.1,Theorem
GEO/GEO373^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO371^1.p,Leo-III,Error,1.6,Theorem
GEO/GEO374^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO374^1.p,Vampire,NoAnswer,0.1,Theorem
GEO/GEO374^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO373^1.p,Leo-III,Inappropriate,1.0,Theorem
GEO/GEO375^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO375^1.p,Vampire,NoAnswer,0.1,Theorem
GEO/GEO375^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO374^1.p,Leo-III,Inappropriate,1.0,Theorem
GEO/GEO376^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO376^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO376^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO376^1.p,Leo-III,Inappropriate,1.0,Theorem
GEO/GEO377^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO377^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO377^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO364^1.p,Leo-III,Timeout,10.1,Theorem
GEO/GEO378^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO378^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO375^1.p,Leo-III,Error,1.5,Theorem
GEO/GEO378^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO379^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO379^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO379^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO377^1.p,Leo-III,Inappropriate,0.8,Theorem
GEO/GEO380^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO380^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO380^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO379^1.p,Leo-III,Inappropriate,1.1,Theorem
GEO/GEO381^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO381^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO381^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO369^1.p,Leo-III,Timeout,10.1,Theorem
GEO/GEO382^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO382^1.p,Vampire,NoAnswer,0.1,Theorem
GEO/GEO382^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO382^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO383^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO383^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO383^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO383^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO384^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO384^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO384^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO381^1.p,Leo-III,Error,8.2,Theorem
GEO/GEO385^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO385^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO385^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO378^1.p,Leo-III,Timeout,10.1,Theorem
GEO/GEO386^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO386^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO386^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO386^1.p,Leo-III,Inappropriate,0.8,Theorem
GEO/GEO387^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO387^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO387^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO387^1.p,Leo-III,Inappropriate,0.6,Theorem
GEO/GEO388^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO388^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO388^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO388^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO389^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO389^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO389^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO389^1.p,Leo-III,Inappropriate,0.6,Theorem
GEO/GEO390^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO390^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO390^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO390^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO391^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO391^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO391^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO391^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO392^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO392^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO392^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO392^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO393^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO393^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO393^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO380^1.p,Leo-III,Timeout,30.0,Theorem
GEO/GEO394^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO394^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO394^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO394^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO395^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO395^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO395^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO395^1.p,Leo-III,Inappropriate,0.5,Theorem
GEO/GEO396^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO396^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO396^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO384^1.p,Leo-III,Timeout,27.3,Theorem
GEO/GEO397^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO397^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO397^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO385^1.p,Leo-III,Timeout,30.0,Theorem
GEO/GEO398^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO398^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO398^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO393^1.p,Leo-III,Timeout,24.5,Theorem
GEO/GEO399^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO399^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO399^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO399^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO400^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO400^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO398^1.p,Leo-III,Error,1.2,Theorem
GEO/GEO400^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO401^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO401^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO401^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO401^1.p,Leo-III,Inappropriate,1.0,Theorem
GEO/GEO402^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO402^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO402^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO396^1.p,Leo-III,Timeout,10.2,Theorem
GEO/GEO403^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO403^1.p,Vampire,NoAnswer,0.1,Theorem
GEO/GEO403^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO402^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO404^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO404^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO404^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO404^1.p,Leo-III,Inappropriate,1.0,Theorem
GEO/GEO405^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO405^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO405^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO397^1.p,Leo-III,Timeout,10.5,Theorem
GEO/GEO406^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO406^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO406^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO405^1.p,Leo-III,Error,1.2,Theorem
GEO/GEO407^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO407^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO407^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO400^1.p,Leo-III,Error,4.6,Theorem
GEO/GEO408^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO408^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO408^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO406^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO409^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO409^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO409^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO408^1.p,Leo-III,Inappropriate,1.1,Theorem
GEO/GEO410^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO410^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO410^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO410^1.p,Leo-III,Inappropriate,1.1,Theorem
GEO/GEO411^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO411^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO411^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO409^1.p,Leo-III,Timeout,11.3,Theorem
GEO/GEO412^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO412^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO412^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO412^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO413^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO413^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO413^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO411^1.p,Leo-III,Timeout,10.1,Theorem
GEO/GEO414^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO414^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO414^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO403^1.p,Leo-III,Timeout,30.0,Theorem
GEO/GEO415^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO415^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO415^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO415^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO416^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO416^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO416^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO416^1.p,Leo-III,Inappropriate,0.8,Theorem
GEO/GEO417^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO417^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO417^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO417^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO418^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO418^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO418^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO407^1.p,Leo-III,Timeout,30.0,Theorem
GEO/GEO418^1.p,Leo-III,Inappropriate,0.6,Theorem
GEO/GEO419^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO419^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO419^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO420^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO420^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO420^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO420^1.p,Leo-III,Error,1.8,Theorem
GEO/GEO421^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO421^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO421^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO421^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO422^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO422^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO422^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO413^1.p,Leo-III,Timeout,30.0,Theorem
GEO/GEO423^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO423^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO423^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO414^1.p,Leo-III,Timeout,30.0,Theorem
GEO/GEO424^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO424^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO424^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO422^1.p,Leo-III,Timeout,10.5,Theorem
GEO/GEO425^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO425^1.p,Vampire,NoAnswer,0.1,Theorem
GEO/GEO425^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO424^1.p,Leo-III,Error,4.5,Theorem
GEO/GEO426^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO426^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO426^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO426^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO427^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO427^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO427^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO423^1.p,Leo-III,Theorem,6.2,Theorem
GEO/GEO428^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO428^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO428^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO427^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO429^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO429^1.p,Vampire,NoAnswer,0.1,Theorem
GEO/GEO429^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO428^1.p,Leo-III,Error,1.8,Theorem
GEO/GEO430^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO430^1.p,Vampire,NoAnswer,0.1,Theorem
GEO/GEO430^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO430^1.p,Leo-III,Inappropriate,1.0,Theorem
GEO/GEO431^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO431^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO431^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO425^1.p,Leo-III,Timeout,10.4,Theorem
GEO/GEO432^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO432^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO432^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO429^1.p,Leo-III,Timeout,10.1,Theorem
GEO/GEO433^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO433^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO433^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO433^1.p,Leo-III,Inappropriate,0.7,Theorem
GEO/GEO434^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO434^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO434^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO419^1.p,Leo-III,Timeout,30.0,Theorem
GEO/GEO435^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO435^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO435^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO434^1.p,Leo-III,Inappropriate,0.8,Theorem
GEO/GEO436^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO436^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO436^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO435^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO437^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO437^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO437^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO437^1.p,Leo-III,Inappropriate,0.9,Theorem
GEO/GEO438^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO438^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO438^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO438^1.p,Leo-III,Inappropriate,0.8,Theorem
GEO/GEO439^1.p,E,NoAnswer,0.0,Theorem
GEO/GEO439^1.p,Vampire,NoAnswer,0.0,Theorem
GEO/GEO439^1.p,Leo-II,Error,0.0,Theorem
GEO/GEO439^1.p,Leo-III,Inappropriate,0.7,Theorem
GRA/GRA027^1.p,E,GaveUp,0.0,Theorem
GRA/GRA027^1.p,Vampire,Timeout,10.1,Theorem
GEO/GEO431^1.p,Leo-III,Timeout,30.0,Theorem
GEO/GEO432^1.p,Leo-III,Timeout,30.0,Theorem
GEO/GEO436^1.p,Leo-III,Timeout,24.8,Theorem
GRA/GRA027^1.p,Leo-II,Timeout,15.0,Theorem
GRA/GRA028^1.p,E,GaveUp,6.0,Theorem
GRA/GRA028^1.p,Vampire,Timeout,10.2,Theorem
GRA/GRA029^1.p,E,Theorem,0.0,Theorem
GRA/GRA028^1.p,Leo-II,Timeout,15.0,Theorem
GRA/GRA029^1.p,Vampire,NoAnswer,10.0,Theorem
GRA/GRA028^1.p,Leo-III,Timeout,19.3,Theorem
GRA/GRA029^2.p,E,Theorem,0.0,Theorem
GRA/GRA027^1.p,Leo-III,Timeout,30.0,Theorem
GRA/GRA029^1.p,Leo-II,Unknown,10.0,Theorem
GRA/GRA029^2.p,Vampire,Timeout,10.2,Theorem
GRA/GRA030^1.p,E,Theorem,0.0,Theorem
GRA/GRA029^2.p,Leo-II,Unknown,10.2,Theorem
GRA/GRA029^1.p,Leo-III,Timeout,18.5,Theorem
GRA/GRA029^2.p,Leo-III,Timeout,10.6,Theorem
GRA/GRA030^1.p,Vampire,Timeout,10.1,Theorem
GRA/GRA031^1.p,E,GaveUp,8.0,CounterSatisfiable
GRA/GRA030^1.p,Leo-II,Timeout,15.0,Theorem
GRA/GRA031^1.p,Vampire,Timeout,10.2,CounterSatisfiable
GRA/GRA031^1.p,Leo-II,Unknown,13.0,CounterSatisfiable
GRA/GRA031^2.p,E,GaveUp,8.0,Theorem
GRA/GRA030^1.p,Leo-III,Timeout,30.0,Theorem
GRA/GRA031^2.p,Vampire,Timeout,10.3,Theorem
GRA/GRA032^1.p,E,Theorem,0.0,Theorem
GRA/GRA031^1.p,Leo-III,Timeout,24.3,CounterSatisfiable
GRA/GRA031^2.p,Leo-II,Timeout,15.1,Theorem
GRA/GRA032^1.p,Vampire,Timeout,10.1,Theorem
GRA/GRA032^2.p,E,Theorem,0.0,Theorem
GRA/GRA032^1.p,Leo-II,Unknown,10.2,Theorem
GRA/GRA032^1.p,Leo-III,Timeout,10.7,Theorem
GRA/GRA032^2.p,Vampire,Timeout,10.2,Theorem
GRA/GRA033^1.p,E,GaveUp,5.4,CounterSatisfiable
GRA/GRA032^2.p,Leo-II,Unknown,10.1,Theorem
GRA/GRA031^2.p,Leo-III,Timeout,30.0,Theorem
GRA/GRA033^1.p,Vampire,Timeout,10.3,CounterSatisfiable
GRA/GRA033^1.p,Leo-II,Unknown,11.2,CounterSatisfiable
GRA/GRA033^1.p,Leo-III,Timeout,10.9,CounterSatisfiable
GRA/GRA033^2.p,E,GaveUp,5.4,CounterSatisfiable
GRA/GRA033^2.p,Vampire,Timeout,10.3,CounterSatisfiable
GRA/GRA034^1.p,E,Theorem,0.0,Open
GRA/GRA032^2.p,Leo-III,Timeout,30.0,Theorem
GRA/GRA033^2.p,Leo-II,Unknown,11.2,CounterSatisfiable
GRA/GRA033^2.p,Leo-III,Timeout,11.8,CounterSatisfiable
GRA/GRA034^2.p,E,Theorem,0.0,Open
GRA/GRA034^1.p,Vampire,Timeout,10.2,Open
GRA/GRA034^1.p,Leo-II,Unknown,10.4,Open
GRA/GRA034^2.p,Vampire,Timeout,10.1,Open
GRA/GRA034^2.p,Leo-II,Unknown,10.5,Open
GRA/GRA035^1.p,E,GaveUp,6.0,CounterSatisfiable
GRA/GRA035^1.p,Vampire,Timeout,10.2,CounterSatisfiable
GRA/GRA034^1.p,Leo-III,Timeout,30.0,Open
GRA/GRA035^1.p,Leo-II,Unknown,11.7,CounterSatisfiable
GRA/GRA034^2.p,Leo-III,Timeout,26.6,Open
GRA/GRA035^2.p,E,GaveUp,6.0,CounterSatisfiable
GRA/GRA035^1.p,Leo-III,Timeout,11.1,CounterSatisfiable
GRA/GRA036^1.p,E,Theorem,0.0,Open
GRA/GRA035^2.p,Vampire,Timeout,10.2,CounterSatisfiable
GRA/GRA035^2.p,Leo-II,Unknown,10.2,CounterSatisfiable
GRA/GRA035^2.p,Leo-III,Timeout,12.0,CounterSatisfiable
GRA/GRA036^2.p,E,Theorem,0.0,Open
GRA/GRA036^1.p,Vampire,Timeout,10.0,Open
GRA/GRA036^1.p,Leo-II,Unknown,10.2,Open
GRA/GRA036^1.p,Leo-III,Timeout,10.1,Open
GRA/GRA036^2.p,Vampire,NoAnswer,9.9,Open
GRA/GRA036^2.p,Leo-II,Timeout,10.9,Open
GRA/GRA037^1.p,E,GaveUp,8.1,CounterSatisfiable
GRA/GRA037^1.p,Vampire,Timeout,10.2,CounterSatisfiable
GRA/GRA037^1.p,Leo-II,Unknown,10.7,CounterSatisfiable
GRA/GRA037^1.p,Leo-III,Timeout,11.6,CounterSatisfiable
GRA/GRA037^2.p,E,GaveUp,8.2,CounterSatisfiable
GRA/GRA036^2.p,Leo-III,Timeout,27.2,Open
GRA/GRA037^2.p,Vampire,Timeout,10.2,CounterSatisfiable
GRA/GRA037^2.p,Leo-II,Unknown,10.8,CounterSatisfiable
GRA/GRA038^1.p,E,GaveUp,8.1,CounterSatisfiable
GRA/GRA037^2.p,Leo-III,Timeout,12.2,CounterSatisfiable
GRA/GRA038^1.p,Vampire,Timeout,10.1,CounterSatisfiable
GRA/GRA038^1.p,Leo-II,Unknown,11.0,CounterSatisfiable
GRA/GRA038^2.p,E,GaveUp,8.1,CounterSatisfiable
GRA/GRA038^1.p,Leo-III,Timeout,12.3,CounterSatisfiable
GRA/GRA039^1.p,E,Theorem,0.0,Open
GRA/GRA038^2.p,Vampire,Timeout,10.1,CounterSatisfiable
GRA/GRA038^2.p,Leo-II,Unknown,11.3,CounterSatisfiable
GRA/GRA039^1.p,Vampire,Timeout,10.0,Open
GRA/GRA039^2.p,E,Theorem,0.0,Open
GRA/GRA038^2.p,Leo-III,Timeout,14.0,CounterSatisfiable
GRA/GRA039^1.p,Leo-II,Unknown,10.1,Open
GRA/GRA039^1.p,Leo-III,Timeout,10.1,Open
GRA/GRA039^2.p,Vampire,Timeout,10.1,Open
GRA/GRA039^2.p,Leo-II,Unknown,10.2,Open
GRA/GRA040^1.p,E,GaveUp,8.0,CounterSatisfiable
GRA/GRA040^1.p,Vampire,Timeout,10.1,CounterSatisfiable
GRA/GRA040^1.p,Leo-II,Unknown,10.9,CounterSatisfiable
GRA/GRA040^2.p,E,GaveUp,8.1,CounterSatisfiable
GRA/GRA039^2.p,Leo-III,Timeout,26.5,Open
GRA/GRA040^2.p,Vampire,Timeout,10.2,CounterSatisfiable
GRA/GRA041^1.p,E,Theorem,0.0,Open
GRA/GRA040^1.p,Leo-III,Timeout,19.2,CounterSatisfiable
GRA/GRA040^2.p,Leo-II,Unknown,10.8,CounterSatisfiable
GRA/GRA041^1.p,Vampire,Timeout,10.1,Open
GRA/GRA041^2.p,E,Theorem,0.0,Open
GRA/GRA041^1.p,Leo-II,Unknown,10.3,Open
GRA/GRA041^1.p,Leo-III,Timeout,10.1,Open
GRA/GRA040^2.p,Leo-III,Timeout,21.7,CounterSatisfiable
GRA/GRA041^2.p,Vampire,Timeout,10.0,Open
GRA/GRA041^2.p,Leo-II,Unknown,10.2,Open
GRA/GRA042^1.p,E,GaveUp,7.1,CounterSatisfiable
GRA/GRA042^1.p,Vampire,Timeout,10.2,CounterSatisfiable
GRA/GRA042^1.p,Leo-II,Unknown,11.3,CounterSatisfiable
GRA/GRA042^2.p,E,GaveUp,7.1,CounterSatisfiable
GRA/GRA042^2.p,Vampire,Timeout,10.2,CounterSatisfiable
GRA/GRA041^2.p,Leo-III,Timeout,30.0,Open
GRA/GRA043^1.p,E,Theorem,0.0,Theorem
GRA/GRA042^2.p,Leo-II,Unknown,11.8,CounterSatisfiable
GRA/GRA042^1.p,Leo-III,Timeout,28.9,CounterSatisfiable
GRA/GRA043^1.p,Vampire,Timeout,10.0,Theorem
GRA/GRA043^2.p,E,Theorem,0.0,Theorem
GRA/GRA043^1.p,Leo-II,Unknown,13.2,Theorem
GRA/GRA043^1.p,Leo-III,Timeout,10.4,Theorem
GRA/GRA043^2.p,Vampire,Timeout,10.1,Theorem
GRA/GRA044^1.p,E,Theorem,0.0,Open
GRA/GRA042^2.p,Leo-III,Timeout,30.0,CounterSatisfiable
GRA/GRA043^2.p,Leo-II,Unknown,12.9,Theorem
GRA/GRA044^1.p,Vampire,Timeout,10.1,Open
GRA/GRA044^2.p,E,Theorem,0.0,Open
GRA/GRA043^2.p,Leo-III,Timeout,21.2,Theorem
GRA/GRA044^1.p,Leo-II,Unknown,10.0,Open
GRA/GRA044^2.p,Vampire,Timeout,10.2,Open
GRA/GRA044^1.p,Leo-III,Timeout,12.1,Open
GRA/GRA045^1.p,E,GaveUp,8.1,Open
GRA/GRA044^2.p,Leo-II,Timeout,11.1,Open
GRA/GRA045^1.p,Vampire,Timeout,10.2,Open
GRA/GRA045^1.p,Leo-II,Unknown,10.5,Open
GRA/GRA045^2.p,E,GaveUp,8.1,Open
GRA/GRA044^2.p,Leo-III,Timeout,28.1,Open
GRA/GRA045^2.p,Vampire,Timeout,10.2,Open
GRA/GRA046^1.p,E,Theorem,0.0,Open
GRA/GRA045^1.p,Leo-III,Timeout,21.5,Open
GRA/GRA045^2.p,Leo-II,Unknown,12.0,Open
GRA/GRA046^1.p,Vampire,Timeout,10.1,Open
GRA/GRA046^2.p,E,Theorem,0.0,Open
GRA/GRA046^1.p,Leo-III,Timeout,10.1,Open
GRA/GRA046^1.p,Leo-II,Unknown,10.7,Open
GRA/GRA046^2.p,Vampire,NoAnswer,9.9,Open
GRA/GRA045^2.p,Leo-III,Timeout,25.3,Open
GRA/GRA046^2.p,Leo-II,Unknown,10.8,Open
GRA/GRA047^1.p,E,GaveUp,7.1,Open
GRA/GRA047^1.p,Vampire,Timeout,10.2,Open
GRA/GRA047^1.p,Leo-II,Unknown,12.0,Open
GRA/GRA047^2.p,E,GaveUp,7.1,Open
GRA/GRA046^2.p,Leo-III,Timeout,27.5,Open
GRA/GRA047^2.p,Vampire,Timeout,10.2,Open
GRA/GRA048^1.p,E,Theorem,0.0,Open
GRA/GRA047^2.p,Leo-II,Unknown,10.6,Open
GRA/GRA048^1.p,Vampire,Timeout,10.0,Open
GRA/GRA047^1.p,Leo-III,Timeout,30.0,Open
GRA/GRA048^2.p,E,Theorem,0.0,Open
GRA/GRA048^1.p,Leo-II,Unknown,12.5,Open
GRA/GRA048^1.p,Leo-III,Timeout,10.2,Open
GRA/GRA048^2.p,Vampire,Timeout,10.0,Open
GRA/GRA047^2.p,Leo-III,Timeout,30.0,Open
GRA/GRA049^1.p,E,GaveUp,7.1,Open
GRA/GRA048^2.p,Leo-II,Unknown,12.2,Open
GRA/GRA049^1.p,Vampire,Timeout,10.2,Open
GRA/GRA049^1.p,Leo-II,Unknown,11.4,Open
GRA/GRA049^2.p,E,GaveUp,7.1,Open
GRA/GRA048^2.p,Leo-III,Timeout,24.7,Open
GRA/GRA049^2.p,Vampire,Timeout,10.1,Open
GRA/GRA050^1.p,E,Theorem,0.1,Open
GRA/GRA049^2.p,Leo-II,Unknown,10.1,Open
GRA/GRA049^1.p,Leo-III,Timeout,30.0,Open
GRA/GRA050^1.p,Vampire,Timeout,10.1,Open
GRA/GRA050^2.p,E,Theorem,0.0,Open
GRA/GRA050^1.p,Leo-II,Unknown,10.3,Open
GRA/GRA050^2.p,Vampire,NoAnswer,10.0,Open
GRA/GRA050^1.p,Leo-III,Timeout,10.7,Open
GRA/GRA050^2.p,Leo-II,Unknown,10.2,Open
GRA/GRA049^2.p,Leo-III,Timeout,30.0,Open
GRA/GRA051^1.p,E,GaveUp,7.1,Open
GRA/GRA051^1.p,Vampire,Timeout,10.2,Open
GRA/GRA051^1.p,Leo-II,Unknown,10.1,Open
GRA/GRA051^2.p,E,GaveUp,7.1,Open
GRA/GRA051^2.p,Vampire,Timeout,10.2,Open
GRA/GRA050^2.p,Leo-III,Timeout,27.6,Open
GRA/GRA052^1.p,E,Theorem,0.0,Open
GRA/GRA051^2.p,Leo-II,Timeout,13.2,Open
GRA/GRA051^1.p,Leo-III,Timeout,30.0,Open
GRA/GRA052^1.p,Vampire,Timeout,10.0,Open
GRA/GRA052^2.p,E,Theorem,0.0,Open
GRA/GRA052^1.p,Leo-II,Unknown,11.8,Open
GRA/GRA052^2.p,Vampire,Timeout,10.1,Open
GRA/GRA052^1.p,Leo-III,Timeout,10.5,Open
GRA/GRA053^1.p,E,GaveUp,7.1,Open
GRA/GRA051^2.p,Leo-III,Timeout,30.0,Open
GRA/GRA052^2.p,Leo-II,Unknown,11.6,Open
GRA/GRA053^1.p,Leo-II,Unknown,10.1,Open
GRA/GRA053^1.p,Vampire,Timeout,10.2,Open
GRA/GRA053^2.p,E,GaveUp,7.1,Open
GRA/GRA053^2.p,Vampire,Timeout,10.3,Open
GRA/GRA052^2.p,Leo-III,Timeout,27.9,Open
GRA/GRA054^1.p,E,GaveUp,6.1,Theorem
GRA/GRA053^2.p,Leo-II,Unknown,10.8,Open
GRA/GRA053^1.p,Leo-III,Timeout,30.0,Open
GRA/GRA054^1.p,Vampire,Timeout,10.1,Theorem
GRA/GRA054^2.p,E,GaveUp,0.2,Theorem
GRA/GRA054^1.p,Leo-II,Unknown,10.0,Theorem
GRA/GRA054^1.p,Leo-III,Timeout,11.0,Theorem
GRA/GRA054^2.p,Vampire,Timeout,10.2,Theorem
GRA/GRA055^1.p,E,Theorem,0.0,Open
GRA/GRA054^2.p,Leo-II,Unknown,10.0,Theorem
GRA/GRA053^2.p,Leo-III,Timeout,30.0,Open
GRA/GRA054^2.p,Leo-III,Timeout,10.1,Theorem
GRA/GRA055^2.p,E,Theorem,0.0,Open
GRA/GRA055^1.p,Vampire,Timeout,10.1,Open
GRA/GRA055^1.p,Leo-II,Unknown,11.2,Open
GRA/GRA055^1.p,Leo-III,Timeout,10.8,Open
GRA/GRA055^2.p,Vampire,Timeout,10.1,Open
GRA/GRA056^1.p,E,GaveUp,7.1,Open
GRA/GRA055^2.p,Leo-II,Unknown,11.2,Open
GRA/GRA056^1.p,Vampire,Timeout,10.1,Open
GRA/GRA055^2.p,Leo-III,Timeout,16.2,Open
GRA/GRA056^1.p,Leo-II,Unknown,10.0,Open
GRA/GRA056^2.p,E,GaveUp,7.1,Open
GRA/GRA056^2.p,Vampire,Timeout,10.2,Open
GRA/GRA056^2.p,Leo-II,Timeout,10.1,Open
GRA/GRA057^1.p,E,GaveUp,6.1,Open
GRA/GRA057^1.p,Vampire,Timeout,10.1,Open
GRA/GRA056^1.p,Leo-III,Timeout,30.0,Open
GRA/GRA057^2.p,E,GaveUp,0.2,Open
GRA/GRA057^1.p,Leo-II,Unknown,10.0,Open
GRA/GRA057^2.p,Vampire,Timeout,10.1,Open
GRA/GRA056^2.p,Leo-III,Timeout,30.0,Open
GRA/GRA057^1.p,Leo-III,Timeout,11.2,Open
GRA/GRA057^2.p,Leo-II,Unknown,10.0,Open
GRA/GRA058^1.p,E,GaveUp,7.1,Open
GRA/GRA058^1.p,Vampire,Timeout,10.2,Open
GRA/GRA058^1.p,Leo-II,Unknown,10.0,Open
GRA/GRA058^2.p,E,GaveUp,7.1,Open
GRA/GRA057^2.p,Leo-III,Timeout,20.4,Open
GRA/GRA058^2.p,Vampire,Timeout,10.2,Open
GRA/GRA058^2.p,Leo-II,Unknown,10.6,Open
GRA/GRA059^1.p,E,GaveUp,7.1,Theorem
GRA/GRA058^1.p,Leo-III,Timeout,30.0,Open
GRA/GRA059^1.p,Vampire,Timeout,10.3,Theorem
GRA/GRA059^1.p,Leo-II,Timeout,10.1,Theorem
GRA/GRA059^2.p,E,GaveUp,7.1,Theorem
GRA/GRA058^2.p,Leo-III,Timeout,30.0,Open
GRA/GRA059^2.p,Vampire,Timeout,10.3,Theorem
GRA/GRA059^2.p,Leo-II,Timeout,10.0,Theorem
GRA/GRA060^1.p,E,GaveUp,6.1,Open
GRA/GRA060^1.p,Vampire,Timeout,10.2,Open
GRA/GRA060^1.p,Leo-II,Unknown,10.2,Open
GRA/GRA060^2.p,E,GaveUp,0.2,Open
GRA/GRA059^1.p,Leo-III,Timeout,30.0,Theorem
GRA/GRA060^2.p,Vampire,Timeout,10.1,Open
GRA/GRA060^2.p,Leo-II,Unknown,10.2,Open
GRA/GRA060^1.p,Leo-III,Timeout,11.6,Open
GRA/GRA059^2.p,Leo-III,Timeout,30.0,Theorem
GRA/GRA061^1.p,E,GaveUp,7.1,Open
GRA/GRA061^1.p,Vampire,Timeout,10.2,Open
GRA/GRA061^1.p,Leo-II,Timeout,10.0,Open
GRA/GRA061^2.p,E,GaveUp,7.1,Open
GRA/GRA060^2.p,Leo-III,Timeout,19.9,Open
GRA/GRA061^2.p,Vampire,Timeout,10.2,Open
GRA/GRA061^2.p,Leo-II,Timeout,10.1,Open
GRA/GRA062^1.p,E,GaveUp,6.1,Theorem
GRA/GRA061^1.p,Leo-III,Timeout,30.0,Open
GRA/GRA062^1.p,Vampire,Timeout,10.1,Theorem
GRA/GRA062^2.p,E,GaveUp,0.2,Theorem
GRA/GRA062^1.p,Leo-II,Timeout,10.0,Theorem
GRA/GRA062^1.p,Leo-III,Timeout,10.5,Theorem
GRA/GRA062^2.p,Vampire,Timeout,10.1,Theorem
GRA/GRA062^2.p,Leo-II,Timeout,10.0,Theorem
GRA/GRA061^2.p,Leo-III,Timeout,30.0,Open
GRA/GRA063^1.p,E,GaveUp,6.1,Open
GRA/GRA062^2.p,Leo-III,Timeout,10.3,Theorem
GRA/GRA063^2.p,E,Theorem,0.2,Open
GRA/GRA063^1.p,Vampire,Timeout,10.1,Open
GRA/GRA063^1.p,Leo-II,Timeout,10.0,Open
GRA/GRA063^1.p,Leo-III,Timeout,10.8,Open
GRA/GRA063^2.p,Vampire,Timeout,10.0,Open
GRA/GRA063^2.p,Leo-II,Timeout,10.1,Open
GRA/GRA064^1.p,E,GaveUp,7.1,Open
GRA/GRA063^2.p,Leo-III,Timeout,18.9,Open
GRA/GRA064^1.p,Vampire,Timeout,10.2,Open
GRA/GRA064^1.p,Leo-II,Unknown,11.4,Open
GRA/GRA064^2.p,E,GaveUp,7.1,Open
GRA/GRA064^2.p,Vampire,Timeout,10.2,Open
GRA/GRA064^2.p,Leo-II,Unknown,11.4,Open
GRA/GRA065^1.p,E,GaveUp,6.1,Open
GRA/GRA064^1.p,Leo-III,Timeout,30.0,Open
GRA/GRA065^1.p,Vampire,Timeout,10.1,Open
GRA/GRA065^2.p,E,Theorem,0.2,Open
GRA/GRA065^1.p,Leo-II,Timeout,10.0,Open
GRA/GRA065^1.p,Leo-III,Timeout,10.2,Open
GRA/GRA065^2.p,Vampire,NoAnswer,10.0,Open
GRA/GRA065^2.p,Leo-II,Timeout,10.0,Open
GRA/GRA064^2.p,Leo-III,Timeout,30.0,Open
GRA/GRA066^1.p,E,GaveUp,7.1,Open
GRA/GRA065^2.p,Leo-III,Timeout,10.2,Open
GRA/GRA066^1.p,Vampire,Timeout,10.2,Open
GRA/GRA066^1.p,Leo-II,Timeout,11.3,Open
GRA/GRA066^2.p,E,GaveUp,7.1,Open
GRA/GRA066^2.p,Vampire,Timeout,10.2,Open
GRA/GRA066^2.p,Leo-II,Timeout,11.4,Open
GRA/GRA067^1.p,E,GaveUp,6.1,Open
GRA/GRA067^1.p,Vampire,Timeout,10.2,Open
GRA/GRA066^1.p,Leo-III,Timeout,30.0,Open
GRA/GRA067^2.p,E,Theorem,0.3,Open
GRA/GRA067^1.p,Leo-II,Unknown,11.2,Open
GRA/GRA067^1.p,Leo-III,Timeout,10.6,Open
GRA/GRA066^2.p,Leo-III,Timeout,30.0,Open
GRA/GRA067^2.p,Vampire,Timeout,10.1,Open
GRA/GRA067^2.p,Leo-II,Unknown,11.2,Open
GRA/GRA068^1.p,E,GaveUp,7.1,Open
GRA/GRA067^2.p,Leo-III,Timeout,10.4,Open
GRA/GRA068^1.p,Vampire,Timeout,10.2,Open
GRA/GRA068^1.p,Leo-II,Unknown,11.5,Open
GRA/GRA068^2.p,E,GaveUp,7.1,Open
GRA/GRA068^1.p,Leo-III,Timeout,13.1,Open
GRA/GRA068^2.p,Vampire,Timeout,10.1,Open
GRA/GRA069^1.p,E,GaveUp,6.1,Open
GRA/GRA068^2.p,Leo-II,Unknown,11.3,Open
GRA/GRA068^2.p,Leo-III,Timeout,13.4,Open
GRA/GRA069^2.p,E,Theorem,0.3,Open
GRA/GRA069^1.p,Vampire,Timeout,10.1,Open
GRA/GRA069^1.p,Leo-III,Timeout,10.2,Open
GRA/GRA069^1.p,Leo-II,Unknown,11.3,Open
GRA/GRA069^2.p,Vampire,Timeout,10.1,Open
GRA/GRA069^2.p,Leo-II,Unknown,11.3,Open
GRA/GRA070^1.p,E,GaveUp,7.2,Open
GRA/GRA069^2.p,Leo-III,Timeout,10.7,Open
GRA/GRA070^1.p,Vampire,Timeout,10.1,Open
GRA/GRA070^1.p,Leo-II,Unknown,11.5,Open
GRA/GRA070^2.p,E,GaveUp,7.1,Open
GRA/GRA070^1.p,Leo-III,Timeout,13.2,Open
GRA/GRA070^2.p,Vampire,Timeout,10.1,Open
GRA/GRA071^1.p,E,GaveUp,7.2,Theorem
GRA/GRA070^2.p,Leo-II,Unknown,11.5,Open
GRA/GRA070^2.p,Leo-III,Timeout,13.4,Open
GRA/GRA071^1.p,Vampire,Timeout,10.1,Theorem
GRA/GRA071^2.p,E,GaveUp,7.2,Theorem
GRA/GRA071^1.p,Leo-II,Unknown,11.6,Theorem
GRA/GRA071^2.p,Vampire,Timeout,10.1,Theorem
GRA/GRA071^1.p,Leo-III,Timeout,18.6,Theorem
GRA/GRA071^2.p,Leo-II,Unknown,11.6,Theorem
GRA/GRA072^1.p,E,GaveUp,6.1,Open
GRA/GRA072^1.p,Vampire,Timeout,10.1,Open
GRA/GRA072^2.p,E,Theorem,0.3,Open
GRA/GRA071^2.p,Leo-III,Timeout,19.5,Theorem
GRA/GRA072^1.p,Leo-II,Unknown,10.4,Open
GRA/GRA072^1.p,Leo-III,Timeout,10.8,Open
GRA/GRA072^2.p,Vampire,NoAnswer,9.9,Open
GRA/GRA073^1.p,E,GaveUp,7.2,Open
GRA/GRA072^2.p,Leo-II,Unknown,10.4,Open
GRA/GRA072^2.p,Leo-III,Timeout,11.1,Open
GRA/GRA073^1.p,Vampire,Timeout,10.1,Open
GRA/GRA073^2.p,E,GaveUp,7.2,Open
GRA/GRA073^1.p,Leo-II,Unknown,11.7,Open
GRA/GRA073^2.p,Vampire,Timeout,10.1,Open
GRA/GRA073^1.p,Leo-III,Timeout,18.6,Open
GRA/GRA073^2.p,Leo-II,Unknown,11.7,Open
GRA/GRA074^1.p,E,GaveUp,6.1,Theorem
GRA/GRA074^1.p,Vampire,Timeout,10.1,Theorem
GRA/GRA074^2.p,E,Theorem,0.3,Theorem
GRA/GRA073^2.p,Leo-III,Timeout,19.3,Open
GRA/GRA074^1.p,Leo-II,Unknown,10.5,Theorem
GRA/GRA074^1.p,Leo-III,Timeout,11.4,Theorem
GRP/GRP001^5.p,E,Theorem,0.0,Theorem
GRP/GRP001^5.p,Vampire,Theorem,0.0,Theorem
GRP/GRP001^5.p,Leo-II,Theorem,0.0,Theorem
GRP/GRP001^5.p,Leo-III,Theorem,1.2,Theorem
GRA/GRA074^2.p,Vampire,Timeout,10.1,Theorem
GRA/GRA074^2.p,Leo-II,Unknown,10.5,Theorem
GRA/GRA074^2.p,Leo-III,Timeout,11.7,Theorem
GRP/GRP782^1.p,E,GaveUp,10.7,Unknown
GRP/GRP782^1.p,Vampire,Timeout,10.1,Unknown
GRP/GRP782^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP783^1.p,E,GaveUp,10.3,Unknown
GRP/GRP783^1.p,Vampire,Timeout,10.4,Unknown
GRP/GRP783^1.p,Leo-II,Unknown,10.9,Unknown
GRP/GRP784^1.p,E,GaveUp,10.9,Unknown
GRP/GRP784^1.p,Vampire,NoAnswer,10.0,Unknown
GRP/GRP782^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP784^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP785^1.p,E,GaveUp,10.1,Unknown
GRP/GRP783^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP785^1.p,Vampire,Timeout,10.3,Unknown
GRP/GRP785^1.p,Leo-II,Unknown,10.3,Unknown
GRP/GRP784^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP786^1.p,E,GaveUp,10.7,Unknown
GRP/GRP786^1.p,Vampire,Timeout,10.1,Unknown
GRP/GRP786^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP787^1.p,E,GaveUp,10.1,Unknown
GRP/GRP785^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP787^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP787^1.p,Leo-II,Unknown,10.3,Unknown
GRP/GRP786^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP788^1.p,E,GaveUp,10.7,Unknown
GRP/GRP788^1.p,Vampire,Timeout,10.0,Unknown
GRP/GRP788^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP789^1.p,E,GaveUp,10.1,Unknown
GRP/GRP787^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP789^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP789^1.p,Leo-II,Unknown,10.0,Unknown
GRP/GRP788^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP790^1.p,E,GaveUp,10.8,Unknown
GRP/GRP790^1.p,Vampire,Timeout,10.1,Unknown
GRP/GRP790^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP791^1.p,E,GaveUp,10.1,Unknown
GRP/GRP789^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP791^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP791^1.p,Leo-II,Unknown,10.8,Unknown
GRP/GRP790^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP792^1.p,E,GaveUp,10.8,Theorem
GRP/GRP792^1.p,Vampire,NoAnswer,9.9,Theorem
GRP/GRP792^1.p,Leo-II,Timeout,10.0,Theorem
GRP/GRP792^1.p,Leo-III,Timeout,10.1,Theorem
GRP/GRP793^1.p,E,GaveUp,10.1,Unknown
GRP/GRP791^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP793^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP793^1.p,Leo-II,Unknown,10.0,Unknown
GRP/GRP794^1.p,E,GaveUp,10.7,Theorem
GRP/GRP794^1.p,Vampire,Timeout,10.1,Theorem
GRP/GRP794^1.p,Leo-II,Timeout,10.0,Theorem
GRP/GRP795^1.p,E,GaveUp,10.1,Unknown
GRP/GRP795^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP793^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP795^1.p,Leo-II,Unknown,10.5,Unknown
GRP/GRP796^1.p,E,GaveUp,10.7,Unknown
GRP/GRP794^1.p,Leo-III,Timeout,30.0,Theorem
GRP/GRP796^1.p,Vampire,NoAnswer,9.9,Unknown
GRP/GRP796^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP795^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP797^1.p,E,GaveUp,10.1,Unknown
GRP/GRP797^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP797^1.p,Leo-II,Unknown,10.5,Unknown
GRP/GRP798^1.p,E,GaveUp,10.9,Unknown
GRP/GRP796^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP798^1.p,Vampire,Timeout,10.1,Unknown
GRP/GRP798^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP798^1.p,Leo-III,Timeout,13.1,Unknown
GRP/GRP797^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP799^1.p,E,GaveUp,10.1,Unknown
GRP/GRP799^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP799^1.p,Leo-II,Unknown,10.6,Unknown
GRP/GRP800^1.p,E,GaveUp,10.8,Unknown
GRP/GRP800^1.p,Vampire,Timeout,10.1,Unknown
GRP/GRP800^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP801^1.p,E,GaveUp,10.1,Unknown
GRP/GRP801^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP799^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP801^1.p,Leo-II,Unknown,10.3,Unknown
GRP/GRP802^1.p,E,GaveUp,11.0,Theorem
GRP/GRP800^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP802^1.p,Vampire,Timeout,10.1,Theorem
GRP/GRP802^1.p,Leo-II,Timeout,10.0,Theorem
GRP/GRP803^1.p,E,GaveUp,10.1,Unknown
GRP/GRP802^1.p,Leo-III,Timeout,13.6,Theorem
GRP/GRP801^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP803^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP803^1.p,Leo-II,Unknown,10.0,Unknown
GRP/GRP804^1.p,E,GaveUp,10.8,Theorem
GRP/GRP804^1.p,Vampire,NoAnswer,9.9,Theorem
GRP/GRP804^1.p,Leo-II,Timeout,10.0,Theorem
GRP/GRP805^1.p,E,GaveUp,10.1,Unknown
GRP/GRP805^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP803^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP805^1.p,Leo-II,Unknown,10.6,Unknown
GRP/GRP806^1.p,E,GaveUp,11.0,Unknown
GRP/GRP804^1.p,Leo-III,Timeout,30.0,Theorem
GRP/GRP806^1.p,Vampire,NoAnswer,9.8,Unknown
GRP/GRP806^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP807^1.p,E,GaveUp,10.1,Unknown
GRP/GRP805^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP807^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP807^1.p,Leo-II,Unknown,10.0,Unknown
GRP/GRP808^1.p,E,GaveUp,10.9,Theorem
GRP/GRP806^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP808^1.p,Vampire,Timeout,10.1,Theorem
GRP/GRP808^1.p,Leo-II,Timeout,10.0,Theorem
GRP/GRP809^1.p,E,GaveUp,10.1,Unknown
GRP/GRP807^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP809^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP809^1.p,Leo-II,Unknown,10.8,Unknown
GRP/GRP810^1.p,E,GaveUp,10.9,Unknown
GRP/GRP808^1.p,Leo-III,Timeout,30.0,Theorem
GRP/GRP810^1.p,Vampire,Timeout,10.0,Unknown
GRP/GRP810^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP811^1.p,E,GaveUp,10.1,Unknown
GRP/GRP809^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP811^1.p,Vampire,Timeout,10.3,Unknown
GRP/GRP811^1.p,Leo-II,Unknown,10.0,Unknown
GRP/GRP812^1.p,E,GaveUp,10.9,Unknown
GRP/GRP810^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP812^1.p,Vampire,Timeout,10.0,Unknown
GRP/GRP812^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP813^1.p,E,GaveUp,10.1,Unknown
GRP/GRP812^1.p,Leo-III,Timeout,14.9,Unknown
GRP/GRP811^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP813^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP813^1.p,Leo-II,Unknown,10.8,Unknown
GRP/GRP814^1.p,E,GaveUp,11.0,Unknown
GRP/GRP814^1.p,Vampire,NoAnswer,10.0,Unknown
GRP/GRP814^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP815^1.p,E,GaveUp,10.1,Unknown
GRP/GRP815^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP813^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP815^1.p,Leo-II,Unknown,10.8,Unknown
GRP/GRP816^1.p,E,GaveUp,10.9,Unknown
GRP/GRP814^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP816^1.p,Vampire,Timeout,10.1,Unknown
GRP/GRP816^1.p,Leo-II,Timeout,10.1,Unknown
GRP/GRP817^1.p,E,GaveUp,10.1,Unknown
GRP/GRP815^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP817^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP817^1.p,Leo-II,Timeout,11.1,Unknown
GRP/GRP816^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP818^1.p,E,GaveUp,11.0,Unknown
GRP/GRP818^1.p,Vampire,Timeout,10.0,Unknown
GRP/GRP818^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP819^1.p,E,GaveUp,10.1,Unknown
GRP/GRP817^1.p,Leo-III,Timeout,30.0,Unknown
GRP/GRP819^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP818^1.p,Leo-III,Timeout,19.3,Unknown
GRP/GRP819^1.p,Leo-II,Unknown,10.0,Unknown
GRP/GRP820^1.p,Vampire,NoAnswer,9.9,Unknown
GRP/GRP820^1.p,E,GaveUp,10.9,Unknown
GRP/GRP820^1.p,Leo-II,Timeout,10.0,Unknown
GRP/GRP821^1.p,E,GaveUp,10.1,Unknown
GRP/GRP821^1.p,Vampire,Timeout,10.2,Unknown
GRP/GRP819^1.p,Leo-III,Timeout,30.0,Unknown
ITP/ITP001^1.p,E,Theorem,0.0,Theorem
ITP/ITP001^1.p,Vampire,Theorem,0.0,Theorem
ITP/ITP001^1.p,Leo-II,Theorem,0.4,Theorem
ITP/ITP001^1.p,Leo-III,Theorem,0.3,Theorem
ITP/ITP001^2.p,E,Theorem,0.0,Theorem
ITP/ITP001^2.p,Vampire,Theorem,0.0,Theorem
ITP/ITP001^2.p,Leo-II,Theorem,0.0,Theorem
ITP/ITP001^2.p,Leo-III,Theorem,0.4,Theorem
ITP/ITP001^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP001^3.p,Vampire,Theorem,0.0,Theorem
ITP/ITP001^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP001^3.p,Leo-III,Theorem,0.4,Theorem
ITP/ITP001^4.p,E,Theorem,0.0,Theorem
ITP/ITP001^4.p,Vampire,Theorem,0.1,Theorem
GRP/GRP821^1.p,Leo-II,Unknown,10.3,Unknown
ITP/ITP001^4.p,Leo-III,Theorem,0.8,Theorem
ITP/ITP001^5.p,E,Theorem,0.0,Theorem
ITP/ITP001^5.p,Vampire,Theorem,0.0,Theorem
ITP/ITP001^4.p,Leo-II,Theorem,2.1,Theorem
ITP/ITP001^5.p,Leo-II,Theorem,0.1,Theorem
ITP/ITP001^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP001^7.p,Vampire,Theorem,0.0,Theorem
ITP/ITP001^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP001^5.p,Leo-III,Theorem,0.6,Theorem
ITP/ITP001^7.p,Leo-III,Theorem,0.5,Theorem
GRP/GRP820^1.p,Leo-III,Timeout,30.0,Unknown
ITP/ITP002^1.p,E,GaveUp,10.0,Theorem
ITP/ITP002^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP002^1.p,Leo-II,Unknown,10.3,Theorem
ITP/ITP002^2.p,E,GaveUp,10.1,Theorem
ITP/ITP002^1.p,Leo-III,Timeout,11.0,Theorem
GRP/GRP821^1.p,Leo-III,Timeout,30.0,Unknown
ITP/ITP002^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP002^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP002^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP002^2.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP002^2.p,Leo-III,Timeout,10.6,Theorem
ITP/ITP002^3.p,Vampire,Timeout,10.1,Theorem
ITP/ITP002^3.p,Leo-III,Timeout,10.8,Theorem
ITP/ITP002^4.p,E,GaveUp,10.2,Theorem
ITP/ITP002^4.p,Vampire,Timeout,10.1,Theorem
ITP/ITP002^4.p,Leo-II,Timeout,10.3,Theorem
ITP/ITP002^4.p,Leo-III,Timeout,11.3,Theorem
ITP/ITP002^5.p,E,GaveUp,10.2,Theorem
ITP/ITP002^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP002^5.p,Vampire,Timeout,10.2,Theorem
ITP/ITP002^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP002^5.p,Leo-II,Unknown,10.1,Theorem
ITP/ITP003^1.p,E,Theorem,0.1,Theorem
ITP/ITP002^5.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP002^7.p,Vampire,Timeout,10.1,Theorem
ITP/ITP003^1.p,Vampire,Theorem,7.7,Theorem
ITP/ITP002^7.p,Leo-III,Timeout,13.6,Theorem
ITP/ITP003^2.p,E,GaveUp,10.1,Theorem
ITP/ITP003^1.p,Leo-II,Unknown,13.1,Theorem
ITP/ITP003^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP003^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP003^2.p,Leo-II,Unknown,10.8,Theorem
ITP/ITP003^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP003^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP003^3.p,Vampire,Timeout,10.1,Theorem
ITP/ITP003^3.p,Leo-III,Theorem,4.4,Theorem
ITP/ITP003^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP003^4.p,E,GaveUp,10.2,Theorem
ITP/ITP003^4.p,Vampire,Timeout,10.2,Theorem
ITP/ITP003^4.p,Leo-II,Timeout,10.0,Theorem
ITP/ITP003^4.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP003^5.p,E,GaveUp,10.3,Theorem
ITP/ITP003^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP003^5.p,Vampire,Timeout,10.1,Theorem
ITP/ITP003^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP003^5.p,Leo-II,Timeout,10.2,Theorem
ITP/ITP003^5.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP003^7.p,Vampire,Timeout,10.2,Theorem
ITP/ITP004^1.p,E,Theorem,8.1,Theorem
ITP/ITP004^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP004^2.p,E,Theorem,1.0,Theorem
ITP/ITP004^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP004^1.p,Leo-III,Timeout,16.0,Theorem
ITP/ITP004^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP004^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP004^2.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP004^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP004^3.p,Leo-III,Theorem,0.7,Theorem
ITP/ITP003^7.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP004^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP004^4.p,E,Theorem,7.8,Theorem
ITP/ITP004^3.p,Vampire,Timeout,10.2,Theorem
ITP/ITP004^4.p,Vampire,Timeout,10.1,Theorem
ITP/ITP004^4.p,Leo-II,Timeout,10.0,Theorem
ITP/ITP004^5.p,E,GaveUp,10.2,Theorem
ITP/ITP004^5.p,Vampire,Timeout,10.1,Theorem
ITP/ITP004^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP004^5.p,Leo-II,Timeout,10.6,Theorem
ITP/ITP004^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP004^5.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP004^7.p,Vampire,Timeout,10.1,Theorem
ITP/ITP004^4.p,Leo-III,Timeout,26.9,Theorem
ITP/ITP005^1.p,E,GaveUp,10.1,Theorem
ITP/ITP005^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP005^1.p,Leo-II,Unknown,10.7,Theorem
ITP/ITP005^2.p,E,GaveUp,10.1,Theorem
ITP/ITP005^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP004^7.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP005^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP005^2.p,Leo-II,Unknown,10.3,Theorem
ITP/ITP005^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP005^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP005^3.p,Vampire,NoAnswer,9.9,Theorem
ITP/ITP005^1.p,Leo-III,Timeout,29.0,Theorem
ITP/ITP005^3.p,Leo-III,Timeout,13.3,Theorem
ITP/ITP005^4.p,E,GaveUp,10.9,Theorem
ITP/ITP005^5.p,E,Theorem,0.6,Theorem
ITP/ITP005^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP005^4.p,Leo-II,Timeout,10.0,Theorem
ITP/ITP005^5.p,Vampire,Timeout,10.1,Theorem
ITP/ITP005^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP005^5.p,Leo-II,Timeout,10.0,Theorem
ITP/ITP005^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP005^5.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP006^1.p,E,Theorem,0.0,Theorem
ITP/ITP005^7.p,Vampire,Timeout,10.3,Theorem
ITP/ITP005^7.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP006^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP005^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP006^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP006^2.p,E,GaveUp,10.1,Theorem
ITP/ITP006^1.p,Leo-II,Unknown,14.8,Theorem
ITP/ITP006^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP006^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP006^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP006^3.p,Leo-III,Theorem,0.5,Theorem
ITP/ITP006^2.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP006^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP006^3.p,Vampire,Timeout,10.1,Theorem
ITP/ITP006^4.p,E,GaveUp,10.4,Theorem
ITP/ITP006^4.p,Vampire,Timeout,10.2,Theorem
ITP/ITP006^4.p,Leo-II,Timeout,11.2,Theorem
ITP/ITP006^5.p,E,Theorem,3.3,Theorem
ITP/ITP006^5.p,Vampire,Timeout,10.1,Theorem
ITP/ITP006^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP006^5.p,Leo-II,Timeout,10.0,Theorem
ITP/ITP006^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP006^5.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP006^7.p,Leo-III,Theorem,0.8,Theorem
ITP/ITP006^7.p,Vampire,Timeout,10.2,Theorem
ITP/ITP007^1.p,E,GaveUp,10.1,Theorem
ITP/ITP007^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP006^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP007^2.p,E,GaveUp,10.1,Theorem
ITP/ITP007^1.p,Leo-II,Unknown,12.1,Theorem
ITP/ITP007^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP007^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP007^1.p,Leo-III,Timeout,16.2,Theorem
ITP/ITP007^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP007^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP007^2.p,Leo-II,Unknown,11.0,Theorem
ITP/ITP007^3.p,Vampire,Timeout,10.1,Theorem
ITP/ITP007^3.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP007^4.p,E,GaveUp,10.7,Theorem
ITP/ITP007^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP007^4.p,Leo-II,Timeout,10.4,Theorem
ITP/ITP007^5.p,Vampire,Timeout,10.2,Theorem
ITP/ITP007^5.p,E,GaveUp,10.6,Theorem
ITP/ITP007^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP007^5.p,Leo-II,Timeout,14.0,Theorem
ITP/ITP007^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP007^7.p,Vampire,Timeout,10.4,Theorem
ITP/ITP007^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP007^7.p,Leo-III,Timeout,11.5,Theorem
ITP/ITP008^1.p,E,GaveUp,10.1,Theorem
ITP/ITP008^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP008^1.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP007^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP008^2.p,E,GaveUp,10.1,Theorem
ITP/ITP008^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP008^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP008^2.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP008^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP008^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP008^3.p,Vampire,Timeout,10.0,Theorem
ITP/ITP008^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP008^3.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP008^4.p,E,GaveUp,11.0,Theorem
ITP/ITP008^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP008^4.p,Leo-II,Timeout,10.3,Theorem
ITP/ITP008^5.p,E,GaveUp,10.7,Theorem
ITP/ITP008^5.p,Vampire,Timeout,10.3,Theorem
ITP/ITP008^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP008^5.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP008^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP008^7.p,Vampire,Timeout,10.4,Theorem
ITP/ITP009^1.p,E,Theorem,0.2,Theorem
ITP/ITP008^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP009^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP009^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP008^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP009^1.p,Leo-III,Timeout,11.1,Theorem
ITP/ITP009^2.p,E,GaveUp,10.1,Theorem
ITP/ITP008^7.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP009^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP009^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP009^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP009^2.p,Leo-II,Unknown,10.5,Theorem
ITP/ITP009^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP009^3.p,Vampire,Timeout,10.1,Theorem
ITP/ITP009^3.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP009^4.p,E,GaveUp,10.9,Theorem
ITP/ITP009^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP009^4.p,Leo-II,Timeout,10.8,Theorem
ITP/ITP009^5.p,E,GaveUp,10.7,Theorem
ITP/ITP009^5.p,Vampire,Timeout,10.3,Theorem
ITP/ITP009^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP009^5.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP009^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP009^7.p,Vampire,Timeout,10.6,Theorem
ITP/ITP010^1.p,E,Theorem,0.0,Theorem
ITP/ITP010^1.p,Vampire,Theorem,0.0,Theorem
ITP/ITP009^7.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP010^1.p,Leo-III,Theorem,0.6,Theorem
ITP/ITP010^2.p,E,Theorem,0.0,Theorem
ITP/ITP010^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP009^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP010^2.p,Leo-III,Theorem,0.4,Theorem
ITP/ITP010^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP010^3.p,Vampire,Theorem,0.0,Theorem
ITP/ITP010^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP010^3.p,Leo-III,Theorem,0.3,Theorem
ITP/ITP010^1.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP010^4.p,Vampire,Theorem,5.0,Theorem
ITP/ITP010^2.p,Leo-II,Unknown,14.6,Theorem
ITP/ITP010^4.p,E,GaveUp,10.1,Theorem
ITP/ITP010^5.p,E,Theorem,0.7,Theorem
ITP/ITP009^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP010^4.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP010^5.p,Vampire,Timeout,10.3,Theorem
ITP/ITP010^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP010^7.p,Vampire,Theorem,1.5,Theorem
ITP/ITP010^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP010^5.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP010^7.p,Leo-III,Theorem,1.0,Theorem
ITP/ITP011^1.p,E,Theorem,6.9,Theorem
ITP/ITP011^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP010^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP011^1.p,Leo-II,Unknown,10.1,Theorem
ITP/ITP011^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP010^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP011^2.p,E,GaveUp,10.1,Theorem
ITP/ITP011^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP011^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP011^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP011^2.p,Leo-II,Unknown,10.7,Theorem
ITP/ITP011^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP011^3.p,Vampire,Timeout,10.1,Theorem
ITP/ITP011^3.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP011^4.p,E,GaveUp,10.4,Theorem
ITP/ITP011^4.p,Vampire,Timeout,10.2,Theorem
ITP/ITP011^4.p,Leo-II,Timeout,10.4,Theorem
ITP/ITP011^5.p,E,GaveUp,10.8,Theorem
ITP/ITP011^5.p,Vampire,Timeout,10.3,Theorem
ITP/ITP011^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP011^5.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP011^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP011^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP012^1.p,E,Theorem,0.0,Theorem
ITP/ITP011^7.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP011^7.p,Vampire,Timeout,10.4,Theorem
ITP/ITP012^1.p,Leo-III,Theorem,0.6,Theorem
ITP/ITP012^2.p,E,Theorem,0.1,Theorem
ITP/ITP012^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP012^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP012^1.p,Leo-II,Unknown,13.2,Theorem
ITP/ITP012^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP011^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP012^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP012^3.p,Leo-III,Theorem,0.6,Theorem
ITP/ITP012^3.p,Vampire,Theorem,6.9,Theorem
ITP/ITP012^2.p,Leo-II,Unknown,10.7,Theorem
ITP/ITP012^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP012^4.p,E,GaveUp,10.7,Theorem
ITP/ITP012^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP012^4.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP012^4.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP012^5.p,E,GaveUp,10.9,Theorem
ITP/ITP012^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP012^5.p,Vampire,Timeout,10.2,Theorem
ITP/ITP012^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP012^5.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP013^1.p,E,Theorem,0.0,Theorem
ITP/ITP012^5.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP012^7.p,Leo-III,Theorem,2.0,Theorem
ITP/ITP013^1.p,Vampire,Theorem,2.2,Theorem
ITP/ITP012^7.p,Vampire,Timeout,10.2,Theorem
ITP/ITP013^1.p,Leo-II,Timeout,9.9,Theorem
ITP/ITP013^2.p,E,GaveUp,10.1,Theorem
ITP/ITP013^1.p,Leo-III,Timeout,10.7,Theorem
ITP/ITP013^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP013^3.p,Vampire,Theorem,0.7,Theorem
ITP/ITP013^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP013^3.p,Leo-III,Theorem,1.0,Theorem
ITP/ITP013^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP013^2.p,Leo-II,Unknown,10.7,Theorem
ITP/ITP013^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP013^4.p,E,GaveUp,11.0,Theorem
ITP/ITP013^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP013^4.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP013^5.p,E,GaveUp,10.9,Theorem
ITP/ITP013^5.p,Vampire,Timeout,10.6,Theorem
ITP/ITP013^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP013^5.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP013^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP013^7.p,Vampire,Timeout,10.6,Theorem
ITP/ITP013^7.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP013^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP014^1.p,E,GaveUp,10.3,Theorem
ITP/ITP014^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP013^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP014^1.p,Leo-II,Timeout,15.4,Theorem
ITP/ITP014^2.p,E,GaveUp,10.1,Theorem
ITP/ITP014^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP014^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP014^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP014^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP014^2.p,Leo-II,Unknown,14.9,Theorem
ITP/ITP014^3.p,Vampire,Timeout,10.0,Theorem
ITP/ITP014^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP014^3.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP014^4.p,E,GaveUp,10.2,Theorem
ITP/ITP014^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP014^4.p,Leo-II,Timeout,11.0,Theorem
ITP/ITP014^5.p,E,GaveUp,11.1,Theorem
ITP/ITP014^5.p,Vampire,Timeout,10.2,Theorem
ITP/ITP014^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP014^5.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP014^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP014^5.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP015^1.p,E,Theorem,0.0,Theorem
ITP/ITP015^1.p,Vampire,Theorem,0.8,Theorem
ITP/ITP014^7.p,Vampire,Timeout,10.4,Theorem
ITP/ITP014^7.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP014^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP015^2.p,E,Theorem,1.7,Theorem
ITP/ITP015^1.p,Leo-II,Timeout,12.1,Theorem
ITP/ITP015^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP015^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP015^3.p,Vampire,Theorem,0.3,Theorem
ITP/ITP015^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP015^3.p,Leo-III,Theorem,1.0,Theorem
ITP/ITP015^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP015^2.p,Leo-II,Unknown,10.5,Theorem
ITP/ITP015^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP015^4.p,E,GaveUp,10.8,Theorem
ITP/ITP015^4.p,Vampire,Timeout,10.2,Theorem
ITP/ITP015^4.p,Leo-II,Timeout,11.7,Theorem
ITP/ITP015^5.p,E,GaveUp,11.2,Theorem
ITP/ITP015^5.p,Vampire,Timeout,10.2,Theorem
ITP/ITP015^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP015^5.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP015^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP015^7.p,Leo-III,Theorem,3.1,Theorem
ITP/ITP015^7.p,Vampire,Timeout,10.4,Theorem
ITP/ITP015^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP016^1.p,E,GaveUp,10.1,Theorem
ITP/ITP016^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP016^1.p,Leo-II,Unknown,9.9,Theorem
ITP/ITP016^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP015^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP016^2.p,E,GaveUp,10.1,Theorem
ITP/ITP016^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP016^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP016^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP016^2.p,Leo-II,Unknown,11.0,Theorem
ITP/ITP016^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP016^3.p,Vampire,Timeout,10.1,Theorem
ITP/ITP016^3.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP016^4.p,E,GaveUp,10.2,Theorem
ITP/ITP016^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP016^4.p,Leo-II,Timeout,12.1,Theorem
ITP/ITP016^5.p,E,GaveUp,10.3,Theorem
ITP/ITP016^5.p,Vampire,Timeout,10.3,Theorem
ITP/ITP016^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP016^5.p,Leo-II,Timeout,13.0,Theorem
ITP/ITP016^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP016^7.p,Vampire,Timeout,10.3,Theorem
ITP/ITP016^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP017^1.p,E,GaveUp,10.2,Theorem
ITP/ITP016^7.p,Leo-III,Timeout,17.8,Theorem
ITP/ITP017^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP016^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP017^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP017^1.p,Leo-II,Timeout,15.0,Theorem
ITP/ITP017^2.p,E,GaveUp,10.1,Theorem
ITP/ITP017^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP017^2.p,Vampire,NoAnswer,9.9,Theorem
ITP/ITP017^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP017^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP017^3.p,Vampire,Timeout,10.1,Theorem
ITP/ITP017^2.p,Leo-II,Timeout,15.0,Theorem
ITP/ITP017^4.p,E,GaveUp,10.2,Theorem
ITP/ITP017^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP017^4.p,Leo-II,Timeout,12.5,Theorem
ITP/ITP017^4.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP017^5.p,E,GaveUp,10.4,Theorem
ITP/ITP017^3.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP017^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP017^5.p,Vampire,Timeout,10.3,Theorem
ITP/ITP017^7.p,Leo-II,Error,0.0,Theorem
ITP/ITP017^5.p,Leo-II,Timeout,10.4,Theorem
ITP/ITP018^1.p,E,Theorem,0.0,Theorem
ITP/ITP018^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP018^1.p,Leo-II,Theorem,0.4,Theorem
ITP/ITP017^7.p,Vampire,Timeout,10.2,Theorem
ITP/ITP018^2.p,E,Theorem,0.0,Theorem
ITP/ITP018^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP017^7.p,Leo-III,Timeout,15.6,Theorem
ITP/ITP018^2.p,Leo-II,Theorem,0.2,Theorem
ITP/ITP018^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP018^3.p,Vampire,Theorem,0.1,Theorem
ITP/ITP018^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP018^3.p,Leo-III,Theorem,0.6,Theorem
ITP/ITP017^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP018^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP018^4.p,E,GaveUp,10.9,Theorem
ITP/ITP018^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP018^4.p,Vampire,Timeout,10.2,Theorem
ITP/ITP018^4.p,Leo-III,Timeout,10.8,Theorem
ITP/ITP018^4.p,Leo-II,Timeout,12.5,Theorem
ITP/ITP018^5.p,Vampire,Timeout,10.2,Theorem
ITP/ITP018^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP018^5.p,E,GaveUp,10.5,Theorem
ITP/ITP018^7.p,Leo-II,Error,0.1,Theorem
ITP/ITP018^7.p,Leo-III,Theorem,2.3,Theorem
ITP/ITP019^1.p,E,Theorem,0.0,Theorem
ITP/ITP019^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP019^1.p,Leo-II,Theorem,0.4,Theorem
ITP/ITP019^1.p,Leo-III,Theorem,0.4,Theorem
ITP/ITP019^2.p,E,Theorem,0.0,Theorem
ITP/ITP018^5.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP019^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP018^5.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP019^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP019^2.p,Leo-II,Theorem,0.0,Theorem
ITP/ITP019^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP019^3.p,Vampire,Theorem,0.1,Theorem
ITP/ITP019^3.p,Leo-III,Theorem,0.5,Theorem
ITP/ITP019^2.p,Leo-III,Theorem,0.7,Theorem
ITP/ITP018^7.p,Vampire,Timeout,10.2,Theorem
ITP/ITP019^4.p,E,GaveUp,10.1,Theorem
ITP/ITP019^4.p,Vampire,Timeout,10.2,Theorem
ITP/ITP019^5.p,E,Theorem,1.4,Theorem
ITP/ITP019^4.p,Leo-II,Timeout,12.7,Theorem
ITP/ITP019^4.p,Leo-III,Theorem,7.0,Theorem
ITP/ITP019^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP019^5.p,Vampire,Timeout,10.2,Theorem
ITP/ITP019^7.p,Leo-II,Error,0.1,Theorem
ITP/ITP019^5.p,Leo-II,Timeout,10.3,Theorem
ITP/ITP019^7.p,Leo-III,Theorem,1.9,Theorem
ITP/ITP019^7.p,Vampire,Timeout,10.2,Theorem
ITP/ITP020^1.p,E,Theorem,5.5,Theorem
ITP/ITP020^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP020^1.p,Leo-II,Unknown,12.6,Theorem
ITP/ITP020^1.p,Leo-III,Timeout,12.2,Theorem
ITP/ITP020^2.p,E,Theorem,6.5,Theorem
ITP/ITP019^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP020^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP020^3.p,Vampire,Theorem,1.9,Theorem
ITP/ITP020^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP020^3.p,Leo-III,Theorem,0.5,Theorem
ITP/ITP020^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP020^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP020^2.p,Leo-II,Unknown,10.9,Theorem
ITP/ITP020^4.p,E,GaveUp,11.0,Theorem
ITP/ITP020^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP020^5.p,E,Theorem,3.1,Theorem
ITP/ITP020^4.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP020^4.p,Leo-II,Timeout,13.8,Theorem
ITP/ITP020^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP020^5.p,Vampire,Timeout,10.3,Theorem
ITP/ITP020^7.p,Leo-II,Error,0.1,Theorem
ITP/ITP020^5.p,Leo-II,Timeout,11.3,Theorem
ITP/ITP021^1.p,E,Theorem,0.0,Theorem
ITP/ITP021^1.p,Vampire,Theorem,1.1,Theorem
ITP/ITP020^7.p,Vampire,Timeout,10.2,Theorem
ITP/ITP020^7.p,Leo-III,Timeout,12.4,Theorem
ITP/ITP021^2.p,E,Theorem,2.6,Theorem
ITP/ITP021^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP021^1.p,Leo-II,Unknown,13.4,Theorem
ITP/ITP020^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP021^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP021^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP021^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP021^3.p,Leo-III,Theorem,1.8,Theorem
ITP/ITP021^2.p,Leo-II,Unknown,11.3,Theorem
ITP/ITP021^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP021^3.p,Vampire,Theorem,7.9,Theorem
ITP/ITP021^4.p,E,GaveUp,10.3,Theorem
ITP/ITP021^4.p,Vampire,Timeout,10.2,Theorem
ITP/ITP021^4.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP021^4.p,Leo-II,Timeout,13.6,Theorem
ITP/ITP021^5.p,E,GaveUp,10.9,Theorem
ITP/ITP021^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP021^5.p,Vampire,Timeout,10.2,Theorem
ITP/ITP021^7.p,Leo-II,Error,0.1,Theorem
ITP/ITP021^5.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP021^5.p,Leo-II,Timeout,11.0,Theorem
ITP/ITP021^7.p,Vampire,Timeout,10.4,Theorem
ITP/ITP021^7.p,Leo-III,Timeout,11.3,Theorem
ITP/ITP022^1.p,E,GaveUp,10.1,Theorem
ITP/ITP022^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP022^1.p,Leo-II,Timeout,11.3,Theorem
ITP/ITP022^1.p,Leo-III,Timeout,11.5,Theorem
ITP/ITP022^2.p,E,GaveUp,10.1,Theorem
ITP/ITP022^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP022^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP022^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP022^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP022^3.p,Vampire,NoAnswer,10.0,Theorem
ITP/ITP022^3.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP022^2.p,Leo-II,Timeout,15.0,Theorem
ITP/ITP022^4.p,E,GaveUp,10.9,Theorem
ITP/ITP022^4.p,Vampire,Timeout,10.2,Theorem
ITP/ITP022^4.p,Leo-II,Timeout,15.2,Theorem
ITP/ITP022^5.p,Vampire,Timeout,10.2,Theorem
ITP/ITP022^5.p,E,GaveUp,11.0,Theorem
ITP/ITP022^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP022^5.p,Leo-II,Timeout,10.9,Theorem
ITP/ITP022^7.p,Leo-II,Error,0.1,Theorem
ITP/ITP022^7.p,Vampire,Timeout,10.4,Theorem
ITP/ITP023^1.p,E,Theorem,0.0,Theorem
ITP/ITP022^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP023^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP023^1.p,Leo-II,Unknown,13.4,Theorem
ITP/ITP023^2.p,E,Theorem,1.6,Theorem
ITP/ITP022^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP023^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP022^7.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP023^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP023^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP023^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP023^3.p,Leo-III,Theorem,0.5,Theorem
ITP/ITP023^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP023^2.p,Leo-II,Unknown,11.1,Theorem
ITP/ITP023^3.p,Vampire,Timeout,10.1,Theorem
ITP/ITP023^4.p,E,GaveUp,10.4,Theorem
ITP/ITP023^4.p,Vampire,Timeout,10.2,Theorem
ITP/ITP023^4.p,Leo-II,Timeout,15.1,Theorem
ITP/ITP023^5.p,E,GaveUp,11.2,Theorem
ITP/ITP023^5.p,Vampire,Timeout,10.2,Theorem
ITP/ITP023^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP023^5.p,Leo-II,Timeout,11.7,Theorem
ITP/ITP023^7.p,Leo-II,Error,0.1,Theorem
ITP/ITP023^7.p,Vampire,Timeout,10.6,Theorem
ITP/ITP023^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP023^5.p,Leo-III,Timeout,18.2,Theorem
ITP/ITP023^7.p,Leo-III,Timeout,11.8,Theorem
ITP/ITP024^1.p,E,GaveUp,10.2,Theorem
ITP/ITP024^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP024^1.p,Leo-III,Timeout,12.0,Theorem
ITP/ITP024^2.p,E,GaveUp,10.1,Theorem
ITP/ITP024^1.p,Leo-II,Timeout,15.0,Theorem
ITP/ITP024^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP024^2.p,Vampire,Timeout,10.0,Theorem
ITP/ITP024^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP024^3.p,Vampire,Timeout,10.1,Theorem
ITP/ITP024^2.p,Leo-II,Unknown,11.8,Theorem
ITP/ITP024^2.p,Leo-III,Timeout,12.9,Theorem
ITP/ITP024^3.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP024^4.p,E,GaveUp,10.7,Theorem
ITP/ITP024^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP024^4.p,Leo-II,Timeout,15.2,Theorem
ITP/ITP024^5.p,Vampire,Timeout,10.1,Theorem
ITP/ITP024^5.p,E,GaveUp,11.9,Theorem
ITP/ITP024^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP024^5.p,Leo-II,Timeout,11.8,Theorem
ITP/ITP024^7.p,Leo-II,Error,0.1,Theorem
ITP/ITP024^7.p,Vampire,Timeout,10.3,Theorem
ITP/ITP024^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP025^1.p,E,GaveUp,10.2,Theorem
ITP/ITP025^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP024^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP025^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP024^7.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP025^2.p,E,GaveUp,10.1,Theorem
ITP/ITP025^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP025^3.p,E,NoAnswer,0.0,Theorem
ITP/ITP025^2.p,Leo-II,Unknown,10.9,Theorem
ITP/ITP025^3.p,Leo-II,Error,0.0,Theorem
ITP/ITP025^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP025^3.p,Vampire,Timeout,10.2,Theorem
ITP/ITP025^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP025^3.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP025^4.p,E,GaveUp,11.0,Theorem
ITP/ITP025^4.p,Vampire,Timeout,10.3,Theorem
ITP/ITP025^4.p,Leo-II,Timeout,15.1,Theorem
ITP/ITP025^5.p,Vampire,Timeout,10.2,Theorem
ITP/ITP025^5.p,E,GaveUp,11.3,Theorem
ITP/ITP025^7.p,E,NoAnswer,0.0,Theorem
ITP/ITP025^5.p,Leo-II,Timeout,11.2,Theorem
ITP/ITP025^7.p,Leo-II,Error,0.1,Theorem
ITP/ITP025^7.p,Vampire,Timeout,10.2,Theorem
ITP/ITP026^1.p,E,Theorem,0.0,Theorem
ITP/ITP025^7.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP025^4.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP026^1.p,Vampire,Theorem,7.4,Theorem
ITP/ITP026^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP026^2.p,Vampire,Theorem,6.9,Theorem
ITP/ITP026^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP026^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP027^1.p,E,Theorem,0.1,Theorem
ITP/ITP026^1.p,Leo-II,Unknown,10.8,Theorem
ITP/ITP025^5.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP026^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP027^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP027^1.p,Vampire,Theorem,8.0,Theorem
ITP/ITP027^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP027^1.p,Leo-II,Unknown,10.9,Theorem
ITP/ITP028^1.p,E,Theorem,0.0,Theorem
ITP/ITP027^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP028^1.p,Leo-II,Theorem,0.5,Theorem
ITP/ITP028^1.p,Leo-III,Theorem,0.8,Theorem
ITP/ITP028^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP027^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP028^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP028^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP029^1.p,E,ContradictoryAxioms,0.0,ContradictoryAxioms
ITP/ITP029^1.p,Vampire,ContradictoryAxioms,0.1,ContradictoryAxioms
ITP/ITP028^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP029^1.p,Leo-III,ContradictoryAxioms,0.8,ContradictoryAxioms
ITP/ITP029^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP029^2.p,Vampire,ContradictoryAxioms,0.2,Theorem
ITP/ITP029^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP028^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP030^1.p,E,ContradictoryAxioms,0.0,ContradictoryAxioms
ITP/ITP030^1.p,Vampire,ContradictoryAxioms,0.1,ContradictoryAxioms
ITP/ITP030^1.p,Leo-II,Theorem,0.7,ContradictoryAxioms
ITP/ITP030^1.p,Leo-III,ContradictoryAxioms,0.9,ContradictoryAxioms
ITP/ITP030^2.p,E,NoAnswer,0.0,ContradictoryAxioms
ITP/ITP030^2.p,Vampire,ContradictoryAxioms,0.1,ContradictoryAxioms
ITP/ITP030^2.p,Leo-II,Error,0.0,ContradictoryAxioms
ITP/ITP030^2.p,Leo-III,ContradictoryAxioms,0.8,ContradictoryAxioms
ITP/ITP031^1.p,E,Theorem,0.0,Theorem
ITP/ITP031^1.p,Vampire,Theorem,0.8,Theorem
ITP/ITP029^1.p,Leo-II,Unknown,10.2,ContradictoryAxioms
ITP/ITP031^1.p,Leo-II,Theorem,1.3,Theorem
ITP/ITP031^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP031^2.p,Vampire,Theorem,4.4,Theorem
ITP/ITP029^2.p,Leo-III,Timeout,11.8,Theorem
ITP/ITP031^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP032^1.p,E,Theorem,0.1,Theorem
ITP/ITP027^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP031^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP032^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP032^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP031^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP032^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP032^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP033^1.p,E,Theorem,0.0,Theorem
ITP/ITP033^1.p,Vampire,Theorem,1.2,Theorem
ITP/ITP032^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP033^1.p,Leo-II,Theorem,5.9,Theorem
ITP/ITP033^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP033^2.p,Vampire,Theorem,1.0,Theorem
ITP/ITP033^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP032^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP034^1.p,E,Theorem,0.0,Theorem
ITP/ITP032^2.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP034^1.p,Vampire,Theorem,0.4,Theorem
ITP/ITP034^1.p,Leo-II,Theorem,0.5,Theorem
ITP/ITP034^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP034^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP034^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP034^1.p,Leo-III,Theorem,1.4,Theorem
ITP/ITP035^1.p,E,Theorem,0.0,Theorem
ITP/ITP035^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP035^1.p,Leo-II,Theorem,0.3,Theorem
ITP/ITP033^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP035^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP033^2.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP035^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP034^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP036^1.p,E,Theorem,0.0,Theorem
ITP/ITP036^1.p,Vampire,Theorem,0.8,Theorem
ITP/ITP036^1.p,Leo-II,Theorem,0.6,Theorem
ITP/ITP036^1.p,Leo-III,Theorem,2.0,Theorem
ITP/ITP036^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP035^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP036^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP036^2.p,Leo-III,Theorem,2.7,Theorem
ITP/ITP037^1.p,E,Theorem,0.0,Theorem
ITP/ITP037^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP037^1.p,Leo-II,Theorem,0.5,Theorem
ITP/ITP037^1.p,Leo-III,Theorem,0.8,Theorem
ITP/ITP037^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP036^2.p,Vampire,Theorem,5.0,Theorem
ITP/ITP037^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP037^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP038^1.p,E,Theorem,0.0,Theorem
ITP/ITP038^1.p,Vampire,Theorem,2.4,Theorem
ITP/ITP038^1.p,Leo-II,Theorem,0.1,Theorem
ITP/ITP037^2.p,Leo-III,Timeout,11.6,Theorem
ITP/ITP038^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP035^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP038^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP038^1.p,Leo-III,Timeout,10.9,Theorem
ITP/ITP039^1.p,E,Theorem,0.0,Theorem
ITP/ITP038^2.p,Vampire,Theorem,3.8,Theorem
ITP/ITP039^1.p,Leo-II,Theorem,0.8,Theorem
ITP/ITP039^1.p,Leo-III,Theorem,1.0,Theorem
ITP/ITP039^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP039^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP039^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP039^2.p,Leo-III,Theorem,1.4,Theorem
ITP/ITP040^1.p,E,ContradictoryAxioms,0.0,ContradictoryAxioms
ITP/ITP040^1.p,Vampire,ContradictoryAxioms,0.3,ContradictoryAxioms
ITP/ITP035^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP039^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP040^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP040^2.p,Vampire,ContradictoryAxioms,0.9,Theorem
ITP/ITP040^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP040^1.p,Leo-II,Theorem,5.9,ContradictoryAxioms
ITP/ITP041^1.p,E,Theorem,0.0,Theorem
ITP/ITP041^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP041^1.p,Leo-II,Theorem,0.7,Theorem
ITP/ITP040^1.p,Leo-III,Timeout,10.1,ContradictoryAxioms
ITP/ITP041^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP041^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP041^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP038^2.p,Leo-III,Timeout,18.1,Theorem
ITP/ITP042^1.p,E,Theorem,0.0,Theorem
ITP/ITP040^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP042^1.p,Vampire,Theorem,3.7,Theorem
ITP/ITP041^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP042^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP041^2.p,Leo-III,Timeout,10.6,Theorem
ITP/ITP042^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP042^2.p,Vampire,Theorem,7.5,Theorem
ITP/ITP043^1.p,E,Theorem,0.0,Theorem
ITP/ITP042^1.p,Leo-III,Timeout,10.6,Theorem
ITP/ITP042^1.p,Leo-II,Unknown,10.9,Theorem
ITP/ITP043^1.p,Vampire,Timeout,10.0,Theorem
ITP/ITP043^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP043^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP043^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP043^1.p,Leo-II,Timeout,11.0,Theorem
ITP/ITP044^1.p,E,Theorem,0.0,Theorem
ITP/ITP044^1.p,Vampire,Theorem,0.4,Theorem
ITP/ITP044^1.p,Leo-II,Theorem,0.2,Theorem
ITP/ITP042^2.p,Leo-III,Timeout,16.9,Theorem
ITP/ITP044^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP043^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP044^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP043^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP045^1.p,E,Theorem,0.0,Theorem
ITP/ITP044^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP044^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP045^1.p,Vampire,NoAnswer,9.8,Theorem
ITP/ITP045^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP045^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP045^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP045^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP046^1.p,E,Theorem,0.2,Theorem
ITP/ITP045^1.p,Leo-III,Timeout,23.3,Theorem
ITP/ITP045^2.p,Leo-III,Timeout,15.6,Theorem
ITP/ITP046^1.p,Vampire,Theorem,6.6,Theorem
ITP/ITP046^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP044^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP046^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP046^1.p,Leo-II,Timeout,10.0,Theorem
ITP/ITP047^1.p,E,Theorem,0.0,Theorem
ITP/ITP046^2.p,Vampire,NoAnswer,8.3,Theorem
ITP/ITP047^1.p,Leo-II,Theorem,1.3,Theorem
ITP/ITP047^1.p,Vampire,Theorem,3.5,Theorem
ITP/ITP047^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP046^2.p,Leo-III,Timeout,19.8,Theorem
ITP/ITP047^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP047^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP048^1.p,E,Theorem,0.1,Theorem
ITP/ITP046^1.p,Leo-III,Timeout,27.8,Theorem
ITP/ITP048^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP048^1.p,Leo-II,Unknown,10.6,Theorem
ITP/ITP048^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP047^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP048^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP048^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP049^1.p,E,Theorem,0.0,Theorem
ITP/ITP049^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP049^1.p,Leo-II,Theorem,0.4,Theorem
ITP/ITP048^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP049^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP049^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP049^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP048^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP050^1.p,E,Theorem,0.0,Theorem
ITP/ITP047^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP049^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP049^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP050^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP050^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP050^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP050^1.p,Leo-II,Unknown,10.4,Theorem
ITP/ITP051^1.p,E,ContradictoryAxioms,0.0,ContradictoryAxioms
ITP/ITP051^1.p,Vampire,ContradictoryAxioms,0.3,ContradictoryAxioms
ITP/ITP051^1.p,Leo-II,Theorem,0.7,ContradictoryAxioms
ITP/ITP050^1.p,Leo-III,Timeout,14.8,Theorem
ITP/ITP051^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP050^2.p,Vampire,NoAnswer,9.9,Theorem
ITP/ITP051^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP051^2.p,Vampire,ContradictoryAxioms,3.0,Theorem
ITP/ITP052^1.p,E,Theorem,0.2,Theorem
ITP/ITP050^2.p,Leo-III,Timeout,11.9,Theorem
ITP/ITP051^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP052^1.p,Vampire,NoAnswer,9.9,Theorem
ITP/ITP052^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP052^1.p,Leo-II,Unknown,11.0,Theorem
ITP/ITP052^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP052^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP053^1.p,E,Theorem,0.1,Theorem
ITP/ITP053^1.p,Vampire,Theorem,1.0,Theorem
ITP/ITP052^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP053^1.p,Leo-II,Theorem,0.7,Theorem
ITP/ITP053^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP051^1.p,Leo-III,Timeout,30.0,ContradictoryAxioms
ITP/ITP053^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP052^2.p,Leo-III,Timeout,10.8,Theorem
ITP/ITP054^1.p,E,Theorem,0.0,Theorem
ITP/ITP053^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP053^2.p,Vampire,Timeout,10.0,Theorem
ITP/ITP053^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP054^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP054^1.p,Vampire,NoAnswer,10.0,Theorem
ITP/ITP054^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP054^1.p,Leo-II,Unknown,11.0,Theorem
ITP/ITP055^1.p,E,Theorem,0.0,Theorem
ITP/ITP055^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP054^1.p,Leo-III,Timeout,11.4,Theorem
ITP/ITP055^1.p,Leo-II,Theorem,0.3,Theorem
ITP/ITP055^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP054^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP055^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP055^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP056^1.p,E,Theorem,0.0,Theorem
ITP/ITP056^1.p,Vampire,Theorem,0.8,Theorem
ITP/ITP056^1.p,Leo-II,Theorem,0.8,Theorem
ITP/ITP054^2.p,Leo-III,Timeout,11.9,Theorem
ITP/ITP056^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP055^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP056^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP055^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP057^1.p,E,Theorem,0.0,Theorem
ITP/ITP056^2.p,Vampire,Theorem,8.0,Theorem
ITP/ITP056^1.p,Leo-III,Timeout,12.2,Theorem
ITP/ITP057^1.p,Vampire,Theorem,9.3,Theorem
ITP/ITP057^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP056^2.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP057^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP057^1.p,Leo-II,Timeout,10.0,Theorem
ITP/ITP058^1.p,E,Theorem,0.1,Theorem
ITP/ITP058^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP057^1.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP058^1.p,Leo-II,Theorem,6.8,Theorem
ITP/ITP058^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP058^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP058^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP057^2.p,Vampire,NoAnswer,10.0,Theorem
ITP/ITP059^1.p,E,Theorem,0.1,Theorem
ITP/ITP057^2.p,Leo-III,Timeout,14.9,Theorem
ITP/ITP058^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP059^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP059^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP059^1.p,Leo-II,Timeout,11.0,Theorem
ITP/ITP059^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP059^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP060^1.p,E,Theorem,0.0,Theorem
ITP/ITP059^2.p,Vampire,NoAnswer,10.0,Theorem
ITP/ITP058^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP059^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP060^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP060^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP060^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP060^1.p,Leo-II,Unknown,10.1,Theorem
ITP/ITP061^1.p,E,Theorem,0.0,Theorem
ITP/ITP060^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP060^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP060^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP061^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP061^1.p,Vampire,Timeout,10.0,Theorem
ITP/ITP061^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP061^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP062^1.p,E,Theorem,1.9,Theorem
ITP/ITP061^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP061^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP061^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP062^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP062^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP062^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP062^1.p,Leo-II,Unknown,10.9,Theorem
ITP/ITP062^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP063^1.p,E,Theorem,2.2,Theorem
ITP/ITP062^2.p,Vampire,Timeout,10.0,Theorem
ITP/ITP062^2.p,Leo-III,Timeout,11.1,Theorem
ITP/ITP063^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP063^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP063^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP063^1.p,Leo-II,Unknown,10.4,Theorem
ITP/ITP063^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP064^1.p,E,Theorem,0.1,Theorem
ITP/ITP063^2.p,Vampire,Theorem,7.6,Theorem
ITP/ITP064^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP064^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP064^1.p,Leo-II,Unknown,10.6,Theorem
ITP/ITP064^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP064^1.p,Leo-III,Timeout,13.6,Theorem
ITP/ITP065^1.p,E,Theorem,0.0,Theorem
ITP/ITP065^1.p,Vampire,Theorem,0.0,Theorem
ITP/ITP065^1.p,Leo-II,Theorem,0.0,Theorem
ITP/ITP065^1.p,Leo-III,Theorem,0.7,Theorem
ITP/ITP065^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP065^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP065^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP064^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP066^1.p,E,Theorem,0.2,Theorem
ITP/ITP063^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP066^1.p,Vampire,Theorem,8.9,Theorem
ITP/ITP065^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP066^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP066^1.p,Leo-II,Unknown,10.1,Theorem
ITP/ITP066^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP066^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP064^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP066^1.p,Leo-III,Timeout,11.3,Theorem
ITP/ITP067^1.p,E,Theorem,1.4,Theorem
ITP/ITP066^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP067^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP067^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP067^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP067^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP067^1.p,Leo-II,Unknown,10.5,Theorem
ITP/ITP068^1.p,E,Theorem,0.1,Theorem
ITP/ITP068^1.p,Leo-II,Theorem,0.9,Theorem
ITP/ITP067^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP068^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP067^2.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP068^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP068^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP069^1.p,E,Theorem,0.0,Theorem
ITP/ITP069^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP069^1.p,Leo-II,Theorem,0.4,Theorem
ITP/ITP068^1.p,Leo-III,Timeout,10.8,Theorem
ITP/ITP069^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP068^2.p,Vampire,NoAnswer,10.0,Theorem
ITP/ITP069^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP069^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP069^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP068^2.p,Leo-III,Timeout,13.8,Theorem
ITP/ITP070^1.p,E,Theorem,7.1,Theorem
ITP/ITP070^1.p,Vampire,Timeout,10.0,Theorem
ITP/ITP070^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP070^1.p,Leo-II,Unknown,11.9,Theorem
ITP/ITP070^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP070^1.p,Leo-III,Timeout,10.6,Theorem
ITP/ITP071^1.p,E,Theorem,0.1,Theorem
ITP/ITP071^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP069^2.p,Leo-III,Timeout,23.8,Theorem
ITP/ITP070^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP071^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP071^2.p,Vampire,Theorem,1.3,Theorem
ITP/ITP071^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP070^2.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP072^1.p,E,Theorem,0.0,Theorem
ITP/ITP072^1.p,Vampire,Theorem,0.3,Theorem
ITP/ITP072^1.p,Leo-II,Theorem,0.2,Theorem
ITP/ITP071^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP072^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP071^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP072^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP072^1.p,Leo-III,Theorem,7.5,Theorem
ITP/ITP073^1.p,E,Theorem,0.1,Theorem
ITP/ITP071^2.p,Leo-III,Timeout,11.1,Theorem
ITP/ITP073^1.p,Vampire,Theorem,0.6,Theorem
ITP/ITP072^2.p,Vampire,NoAnswer,9.4,Theorem
ITP/ITP073^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP072^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP073^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP073^1.p,Leo-II,Timeout,10.0,Theorem
ITP/ITP074^1.p,E,Theorem,0.0,Theorem
ITP/ITP074^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP073^1.p,Leo-III,Timeout,11.8,Theorem
ITP/ITP073^2.p,Vampire,NoAnswer,9.3,Theorem
ITP/ITP074^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP074^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP074^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP074^1.p,Leo-II,Theorem,6.3,Theorem
ITP/ITP075^1.p,E,Theorem,0.0,Theorem
ITP/ITP075^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP074^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP073^2.p,Leo-III,Timeout,15.5,Theorem
ITP/ITP075^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP075^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP075^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP075^1.p,Leo-II,Timeout,10.8,Theorem
ITP/ITP075^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP075^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP076^1.p,E,GaveUp,10.6,Theorem
ITP/ITP076^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP076^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP074^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP076^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP076^1.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP077^1.p,E,Theorem,0.1,Theorem
ITP/ITP077^1.p,Vampire,Theorem,0.5,Theorem
ITP/ITP077^1.p,Leo-II,Theorem,0.2,Theorem
ITP/ITP077^1.p,Leo-III,Theorem,1.8,Theorem
ITP/ITP077^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP076^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP077^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP077^2.p,Vampire,Theorem,5.7,Theorem
ITP/ITP078^1.p,E,Theorem,0.0,Theorem
ITP/ITP076^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP078^1.p,Leo-II,Theorem,0.6,Theorem
ITP/ITP076^2.p,Leo-III,Timeout,10.6,Theorem
ITP/ITP078^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP077^2.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP078^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP078^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP079^1.p,E,Theorem,0.0,Theorem
ITP/ITP079^1.p,Vampire,Theorem,0.4,Theorem
ITP/ITP078^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP078^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP079^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP078^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP079^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP079^1.p,Leo-II,Timeout,10.9,Theorem
ITP/ITP080^1.p,E,Theorem,0.1,Theorem
ITP/ITP079^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP079^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP080^1.p,Vampire,Theorem,7.4,Theorem
ITP/ITP080^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP080^1.p,Leo-II,Unknown,11.1,Theorem
ITP/ITP080^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP080^2.p,Vampire,Theorem,8.7,Theorem
ITP/ITP081^1.p,E,Theorem,1.1,Theorem
ITP/ITP079^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP080^2.p,Leo-III,Timeout,10.8,Theorem
ITP/ITP081^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP081^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP080^1.p,Leo-III,Timeout,23.7,Theorem
ITP/ITP081^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP081^1.p,Leo-II,Unknown,11.0,Theorem
ITP/ITP081^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP081^2.p,Vampire,NoAnswer,10.0,Theorem
ITP/ITP082^1.p,E,Theorem,9.2,Theorem
ITP/ITP081^2.p,Leo-III,Timeout,12.3,Theorem
ITP/ITP082^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP082^1.p,Vampire,NoAnswer,9.9,Theorem
ITP/ITP082^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP082^1.p,Leo-II,Unknown,10.7,Theorem
ITP/ITP083^1.p,E,Theorem,0.0,Theorem
ITP/ITP082^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP083^1.p,Leo-II,Theorem,0.7,Theorem
ITP/ITP082^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP083^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP082^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP083^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP083^2.p,Vampire,Theorem,2.7,Theorem
ITP/ITP084^1.p,E,Theorem,0.0,Theorem
ITP/ITP083^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP084^1.p,Vampire,Theorem,6.7,Theorem
ITP/ITP083^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP084^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP084^1.p,Leo-II,Theorem,7.6,Theorem
ITP/ITP084^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP084^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP085^1.p,E,Theorem,0.0,Theorem
ITP/ITP084^1.p,Leo-III,Timeout,10.8,Theorem
ITP/ITP084^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP085^1.p,Vampire,Theorem,6.0,Theorem
ITP/ITP085^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP083^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP085^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP085^1.p,Leo-II,Unknown,11.8,Theorem
ITP/ITP086^1.p,E,GaveUp,0.0,Theorem
ITP/ITP085^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP085^2.p,Vampire,Theorem,10.0,Theorem
ITP/ITP085^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP086^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP086^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP086^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP086^1.p,Leo-II,Unknown,10.1,Theorem
ITP/ITP086^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP087^1.p,E,Theorem,6.3,Theorem
ITP/ITP086^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP087^1.p,Vampire,NoAnswer,9.9,Theorem
ITP/ITP087^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP087^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP087^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP087^1.p,Leo-II,Unknown,10.6,Theorem
ITP/ITP088^1.p,E,Theorem,0.8,Theorem
ITP/ITP087^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP086^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP088^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP088^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP088^1.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP088^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP088^1.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP088^2.p,Vampire,Timeout,10.0,Theorem
ITP/ITP088^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP089^1.p,E,Theorem,6.6,Theorem
ITP/ITP087^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP089^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP089^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP089^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP089^1.p,Leo-II,Unknown,10.9,Theorem
ITP/ITP090^1.p,E,Theorem,0.0,Theorem
ITP/ITP089^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP090^1.p,Leo-II,Theorem,0.8,Theorem
ITP/ITP089^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP090^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP090^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP090^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP090^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP091^1.p,E,Theorem,0.0,Theorem
ITP/ITP090^2.p,Vampire,NoAnswer,10.0,Theorem
ITP/ITP091^1.p,Leo-II,Theorem,1.1,Theorem
ITP/ITP090^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP091^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP091^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP091^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP091^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP089^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP092^1.p,E,Theorem,1.0,Theorem
ITP/ITP091^2.p,Vampire,NoAnswer,10.0,Theorem
ITP/ITP092^1.p,Vampire,Theorem,9.6,Theorem
ITP/ITP092^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP092^1.p,Leo-II,Timeout,11.0,Theorem
ITP/ITP092^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP092^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP093^1.p,E,Theorem,0.1,Theorem
ITP/ITP092^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP093^1.p,Leo-II,Theorem,0.2,Theorem
ITP/ITP092^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP093^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP093^2.p,Vampire,Theorem,2.2,Theorem
ITP/ITP093^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP093^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP094^1.p,E,Theorem,0.0,Theorem
ITP/ITP091^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP093^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP094^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP094^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP094^1.p,Leo-II,Unknown,11.0,Theorem
ITP/ITP094^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP094^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP095^1.p,E,Theorem,0.1,Theorem
ITP/ITP094^2.p,Vampire,NoAnswer,9.9,Theorem
ITP/ITP094^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP093^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP095^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP095^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP095^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP095^1.p,Leo-II,Unknown,10.8,Theorem
ITP/ITP095^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP096^1.p,E,ContradictoryAxioms,3.8,ContradictoryAxioms
ITP/ITP095^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP095^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP096^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP096^1.p,Vampire,NoAnswer,10.0,ContradictoryAxioms
ITP/ITP096^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP096^1.p,Leo-II,Unknown,10.6,ContradictoryAxioms
ITP/ITP097^1.p,E,Theorem,0.0,Theorem
ITP/ITP096^1.p,Leo-III,Timeout,10.3,ContradictoryAxioms
ITP/ITP097^1.p,Leo-II,Theorem,0.3,Theorem
ITP/ITP097^1.p,Vampire,Theorem,4.3,Theorem
ITP/ITP097^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP096^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP097^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP097^2.p,Vampire,Theorem,0.7,Theorem
ITP/ITP098^1.p,E,Theorem,0.0,Theorem
ITP/ITP096^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP097^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP098^1.p,Leo-II,Theorem,6.7,Theorem
ITP/ITP098^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP098^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP098^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP097^2.p,Leo-III,Timeout,12.6,Theorem
ITP/ITP099^1.p,E,Theorem,0.1,Theorem
ITP/ITP098^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP099^1.p,Leo-II,Theorem,2.2,Theorem
ITP/ITP098^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP099^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP098^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP099^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP099^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP100^1.p,E,Theorem,0.0,Theorem
ITP/ITP099^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP099^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP099^1.p,Leo-III,Timeout,14.0,Theorem
ITP/ITP100^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP100^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP100^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP100^1.p,Leo-II,Timeout,11.2,Theorem
ITP/ITP101^1.p,E,Theorem,0.0,Theorem
ITP/ITP101^1.p,Vampire,Theorem,0.5,Theorem
ITP/ITP100^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP100^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP101^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP101^2.p,Vampire,Theorem,0.7,Theorem
ITP/ITP101^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP100^1.p,Leo-III,Timeout,15.5,Theorem
ITP/ITP101^1.p,Leo-II,Theorem,6.0,Theorem
ITP/ITP102^1.p,E,Theorem,7.2,Theorem
ITP/ITP101^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP101^1.p,Leo-III,Timeout,11.8,Theorem
ITP/ITP102^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP102^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP102^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP102^1.p,Leo-II,Timeout,10.6,Theorem
ITP/ITP102^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP102^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP103^1.p,E,Theorem,1.7,Theorem
ITP/ITP102^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP103^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP103^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP103^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP103^1.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP104^1.p,E,Theorem,0.1,Theorem
ITP/ITP103^1.p,Leo-III,Timeout,10.7,Theorem
ITP/ITP103^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP103^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP104^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP104^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP104^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP104^1.p,Leo-II,Timeout,11.2,Theorem
ITP/ITP105^1.p,E,Theorem,0.0,Theorem
ITP/ITP104^1.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP105^1.p,Leo-II,Theorem,0.2,Theorem
ITP/ITP105^1.p,Vampire,Theorem,4.4,Theorem
ITP/ITP105^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP105^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP105^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP104^2.p,Vampire,Theorem,8.6,Theorem
ITP/ITP106^1.p,E,Theorem,0.1,Theorem
ITP/ITP104^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP105^1.p,Leo-III,Theorem,7.2,Theorem
ITP/ITP106^1.p,Leo-II,Theorem,1.9,Theorem
ITP/ITP106^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP105^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP106^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP106^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP107^1.p,E,Theorem,0.0,Theorem
ITP/ITP107^1.p,Vampire,Theorem,1.1,Theorem
ITP/ITP107^1.p,Leo-II,Theorem,0.6,Theorem
ITP/ITP106^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP107^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP106^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP107^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP107^2.p,Vampire,Theorem,1.4,Theorem
ITP/ITP108^1.p,E,Theorem,0.0,Theorem
ITP/ITP106^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP108^1.p,Leo-II,Theorem,0.4,Theorem
ITP/ITP107^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP108^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP107^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP108^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP108^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP109^1.p,E,Theorem,0.5,Theorem
ITP/ITP108^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP108^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP108^2.p,Leo-III,Timeout,10.7,Theorem
ITP/ITP109^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP109^1.p,Vampire,Timeout,10.0,Theorem
ITP/ITP109^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP109^1.p,Leo-II,Timeout,10.2,Theorem
ITP/ITP109^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP110^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP109^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP110^1.p,E,GaveUp,10.2,Theorem
ITP/ITP110^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP110^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP110^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP110^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP111^1.p,E,Theorem,0.1,Theorem
ITP/ITP110^1.p,Leo-II,Timeout,15.2,Theorem
ITP/ITP110^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP109^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP111^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP111^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP111^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP111^1.p,Leo-II,Unknown,10.6,Theorem
ITP/ITP111^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP111^1.p,Leo-III,Timeout,13.0,Theorem
ITP/ITP111^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP112^1.p,Vampire,Theorem,4.0,Theorem
ITP/ITP112^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP112^1.p,E,GaveUp,10.1,Theorem
ITP/ITP112^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP112^2.p,Vampire,Theorem,5.9,Theorem
ITP/ITP113^1.p,E,Theorem,0.1,Theorem
ITP/ITP112^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP112^1.p,Leo-II,Timeout,15.3,Theorem
ITP/ITP113^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP113^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP112^2.p,Leo-III,Timeout,11.3,Theorem
ITP/ITP113^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP113^1.p,Leo-II,Unknown,10.1,Theorem
ITP/ITP114^1.p,E,Theorem,0.1,Theorem
ITP/ITP114^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP113^1.p,Leo-III,Timeout,10.8,Theorem
ITP/ITP114^1.p,Leo-III,Theorem,1.8,Theorem
ITP/ITP114^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP114^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP114^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP113^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP115^1.p,E,Theorem,0.0,Theorem
ITP/ITP113^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP115^1.p,Leo-II,Theorem,1.1,Theorem
ITP/ITP115^1.p,Vampire,Theorem,6.8,Theorem
ITP/ITP115^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP115^2.p,Vampire,Theorem,1.0,Theorem
ITP/ITP115^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP114^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP116^1.p,E,Theorem,0.1,Theorem
ITP/ITP116^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP114^1.p,Leo-II,Timeout,15.3,Theorem
ITP/ITP115^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP116^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP115^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP116^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP116^1.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP116^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP117^1.p,E,Theorem,0.0,Theorem
ITP/ITP117^1.p,Leo-II,Theorem,0.1,Theorem
ITP/ITP116^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP117^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP117^1.p,Vampire,Theorem,4.9,Theorem
ITP/ITP117^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP117^2.p,Vampire,Theorem,5.6,Theorem
ITP/ITP118^1.p,E,Theorem,0.0,Theorem
ITP/ITP116^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP118^1.p,Leo-II,Theorem,0.5,Theorem
ITP/ITP118^1.p,Vampire,Theorem,1.5,Theorem
ITP/ITP118^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP117^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP118^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP117^2.p,Leo-III,Timeout,11.4,Theorem
ITP/ITP119^1.p,E,ContradictoryAxioms,0.0,ContradictoryAxioms
ITP/ITP119^1.p,Vampire,ContradictoryAxioms,0.2,ContradictoryAxioms
ITP/ITP118^2.p,Vampire,NoAnswer,9.8,Theorem
ITP/ITP118^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP119^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP119^1.p,Leo-III,ContradictoryAxioms,1.6,ContradictoryAxioms
ITP/ITP119^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP119^2.p,Vampire,ContradictoryAxioms,0.1,Theorem
ITP/ITP120^1.p,E,Theorem,0.0,Theorem
ITP/ITP119^1.p,Leo-II,Timeout,11.0,ContradictoryAxioms
ITP/ITP120^1.p,Vampire,NoAnswer,9.9,Theorem
ITP/ITP119^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP120^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP120^1.p,Leo-II,Unknown,10.9,Theorem
ITP/ITP120^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP118^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP121^1.p,E,Theorem,0.1,Theorem
ITP/ITP120^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP120^1.p,Leo-III,Timeout,12.0,Theorem
ITP/ITP121^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP121^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP121^1.p,Leo-II,Unknown,11.0,Theorem
ITP/ITP121^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP121^1.p,Leo-III,Timeout,12.9,Theorem
ITP/ITP122^1.p,E,Theorem,0.7,Theorem
ITP/ITP121^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP122^1.p,Vampire,Timeout,10.0,Theorem
ITP/ITP120^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP122^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP122^1.p,Leo-II,Unknown,10.9,Theorem
ITP/ITP122^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP122^1.p,Leo-III,Timeout,11.2,Theorem
ITP/ITP123^1.p,E,Theorem,0.0,Theorem
ITP/ITP122^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP121^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP123^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP123^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP123^1.p,Leo-II,Unknown,10.3,Theorem
ITP/ITP123^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP123^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP124^1.p,E,Theorem,0.0,Theorem
ITP/ITP124^1.p,Vampire,Theorem,3.0,Theorem
ITP/ITP123^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP122^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP124^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP124^2.p,Vampire,Theorem,1.2,Theorem
ITP/ITP124^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP124^1.p,Leo-II,Unknown,9.9,Theorem
ITP/ITP125^1.p,E,Theorem,0.3,Theorem
ITP/ITP124^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP125^1.p,Vampire,Theorem,3.8,Theorem
ITP/ITP125^1.p,Leo-II,Timeout,10.8,Theorem
ITP/ITP125^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP123^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP125^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP125^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP124^2.p,Leo-III,Timeout,23.5,Theorem
ITP/ITP125^2.p,Vampire,NoAnswer,9.8,Theorem
ITP/ITP125^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP126^1.p,E,GaveUp,10.1,Theorem
ITP/ITP126^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP126^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP126^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP126^1.p,Leo-II,Timeout,10.2,Theorem
ITP/ITP127^1.p,E,Theorem,0.0,Theorem
ITP/ITP127^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP126^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP126^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP127^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP127^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP127^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP126^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP128^1.p,E,Theorem,0.0,Theorem
ITP/ITP128^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP128^1.p,Leo-II,Theorem,0.4,Theorem
ITP/ITP128^1.p,Leo-III,Theorem,2.2,Theorem
ITP/ITP128^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP127^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP128^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP127^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP127^1.p,Leo-II,Unknown,11.0,Theorem
ITP/ITP128^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP129^1.p,E,GaveUp,10.1,Theorem
ITP/ITP129^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP129^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP129^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP129^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP129^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP130^1.p,E,Theorem,0.0,Theorem
ITP/ITP129^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP130^1.p,Leo-II,Theorem,0.4,Theorem
ITP/ITP130^1.p,Vampire,Theorem,4.1,Theorem
ITP/ITP130^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP129^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP130^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP128^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP131^1.p,E,ContradictoryAxioms,0.0,ContradictoryAxioms
ITP/ITP131^1.p,Vampire,ContradictoryAxioms,0.1,ContradictoryAxioms
ITP/ITP131^1.p,Leo-II,Theorem,0.8,ContradictoryAxioms
ITP/ITP130^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP131^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP131^2.p,Vampire,Theorem,1.0,Theorem
ITP/ITP131^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP130^2.p,Vampire,Timeout,10.0,Theorem
ITP/ITP132^1.p,E,Theorem,0.1,Theorem
ITP/ITP132^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP130^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP131^1.p,Leo-III,Timeout,10.4,ContradictoryAxioms
ITP/ITP132^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP132^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP132^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP131^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP133^1.p,E,Theorem,0.1,Theorem
ITP/ITP132^1.p,Leo-II,Timeout,11.0,Theorem
ITP/ITP133^1.p,Leo-II,Theorem,0.9,Theorem
ITP/ITP132^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP133^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP133^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP133^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP132^2.p,Leo-III,Timeout,10.9,Theorem
ITP/ITP134^1.p,E,Theorem,0.1,Theorem
ITP/ITP133^1.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP133^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP133^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP134^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP134^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP134^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP134^1.p,Leo-II,Timeout,10.3,Theorem
ITP/ITP135^1.p,E,Theorem,0.0,Theorem
ITP/ITP135^1.p,Vampire,Theorem,0.3,Theorem
ITP/ITP135^1.p,Leo-II,Theorem,0.3,Theorem
ITP/ITP135^1.p,Leo-III,Theorem,0.9,Theorem
ITP/ITP135^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP135^2.p,Vampire,Theorem,0.3,Theorem
ITP/ITP135^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP134^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP136^1.p,E,Theorem,0.0,Theorem
ITP/ITP134^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP136^1.p,Vampire,Theorem,0.3,Theorem
ITP/ITP136^1.p,Leo-II,Theorem,0.3,Theorem
ITP/ITP136^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP136^2.p,Vampire,Theorem,0.4,Theorem
ITP/ITP136^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP136^1.p,Leo-III,Theorem,1.0,Theorem
ITP/ITP137^1.p,E,Theorem,0.0,Theorem
ITP/ITP137^1.p,Vampire,Theorem,1.5,Theorem
ITP/ITP134^1.p,Leo-III,Timeout,16.0,Theorem
ITP/ITP137^1.p,Leo-II,Theorem,1.3,Theorem
ITP/ITP137^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP135^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP137^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP137^2.p,Vampire,Theorem,2.8,Theorem
ITP/ITP138^1.p,E,Theorem,0.0,Theorem
ITP/ITP136^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP137^1.p,Leo-III,Timeout,13.3,Theorem
ITP/ITP137^2.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP138^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP138^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP138^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP138^1.p,Leo-III,Theorem,2.4,Theorem
ITP/ITP139^1.p,E,Theorem,0.1,Theorem
ITP/ITP139^1.p,Vampire,Theorem,1.4,Theorem
ITP/ITP139^1.p,Leo-II,Theorem,0.4,Theorem
ITP/ITP138^1.p,Leo-II,Timeout,15.0,Theorem
ITP/ITP139^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP138^2.p,Vampire,NoAnswer,9.8,Theorem
ITP/ITP139^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP138^2.p,Leo-III,Timeout,10.6,Theorem
ITP/ITP140^1.p,E,Theorem,0.1,Theorem
ITP/ITP139^1.p,Leo-III,Timeout,11.9,Theorem
ITP/ITP140^1.p,Leo-II,Theorem,0.6,Theorem
ITP/ITP140^1.p,Vampire,Theorem,6.4,Theorem
ITP/ITP140^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP139^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP140^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP140^1.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP140^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP140^2.p,Leo-III,Timeout,11.3,Theorem
ITP/ITP141^1.p,E,GaveUp,10.1,Theorem
ITP/ITP141^1.p,Vampire,Timeout,10.0,Theorem
ITP/ITP141^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP139^2.p,Leo-III,Timeout,28.6,Theorem
ITP/ITP141^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP141^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP142^1.p,E,Theorem,0.1,Theorem
ITP/ITP141^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP141^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP141^2.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP142^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP142^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP142^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP142^1.p,Leo-II,Theorem,7.5,Theorem
ITP/ITP142^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP142^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP142^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP143^1.p,E,GaveUp,10.1,Theorem
ITP/ITP143^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP143^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP143^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP143^1.p,Leo-II,Timeout,10.0,Theorem
ITP/ITP144^1.p,E,Theorem,0.0,Theorem
ITP/ITP143^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP144^1.p,Leo-II,Theorem,0.5,Theorem
ITP/ITP143^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP144^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP144^1.p,Vampire,Theorem,8.3,Theorem
ITP/ITP144^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP144^1.p,Leo-III,Theorem,7.0,Theorem
ITP/ITP145^1.p,E,Theorem,0.2,Theorem
ITP/ITP143^2.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP144^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP145^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP145^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP145^1.p,Leo-II,Timeout,11.2,Theorem
ITP/ITP145^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP145^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP146^1.p,E,Theorem,0.1,Theorem
ITP/ITP146^1.p,Vampire,Theorem,1.8,Theorem
ITP/ITP145^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP145^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP146^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP146^2.p,Vampire,Theorem,0.5,Theorem
ITP/ITP146^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP146^2.p,Leo-III,Error,3.2,Theorem
ITP/ITP146^1.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP144^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP146^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP147^1.p,E,GaveUp,10.1,Theorem
ITP/ITP147^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP147^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP147^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP147^1.p,Leo-II,Unknown,10.8,Theorem
ITP/ITP148^1.p,E,Theorem,0.1,Theorem
ITP/ITP148^1.p,Vampire,Theorem,0.4,Theorem
ITP/ITP148^1.p,Leo-II,Theorem,0.3,Theorem
ITP/ITP147^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP148^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP147^2.p,Vampire,NoAnswer,9.2,Theorem
ITP/ITP148^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP147^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP148^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP148^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP149^1.p,E,Theorem,3.4,Theorem
ITP/ITP149^1.p,Vampire,Timeout,10.0,Theorem
ITP/ITP149^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP149^1.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP149^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP149^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP150^1.p,E,Theorem,0.1,Theorem
ITP/ITP149^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP149^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP150^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP150^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP150^1.p,Leo-II,Theorem,3.8,Theorem
ITP/ITP150^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP148^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP151^1.p,E,Theorem,0.0,Theorem
ITP/ITP151^1.p,Vampire,Theorem,5.7,Theorem
ITP/ITP150^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP150^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP151^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP151^1.p,Leo-II,Theorem,6.1,Theorem
ITP/ITP151^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP151^2.p,Vampire,Theorem,6.5,Theorem
ITP/ITP152^1.p,E,Theorem,0.0,Theorem
ITP/ITP151^1.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP152^1.p,Vampire,Theorem,4.9,Theorem
ITP/ITP151^2.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP152^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP152^2.p,Vampire,Theorem,1.9,Theorem
ITP/ITP152^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP152^1.p,Leo-II,Unknown,11.0,Theorem
ITP/ITP153^1.p,E,Theorem,0.0,Theorem
ITP/ITP153^1.p,Vampire,Theorem,1.1,Theorem
ITP/ITP152^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP150^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP153^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP153^2.p,Vampire,Theorem,0.6,Theorem
ITP/ITP153^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP153^1.p,Leo-II,Theorem,1.2,Theorem
ITP/ITP154^1.p,E,Theorem,0.0,Theorem
ITP/ITP154^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP154^1.p,Leo-II,Theorem,0.7,Theorem
ITP/ITP152^2.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP154^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP154^2.p,Vampire,Theorem,0.6,Theorem
ITP/ITP154^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP153^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP155^1.p,E,Theorem,0.1,Theorem
ITP/ITP154^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP153^2.p,Leo-III,Timeout,15.4,Theorem
ITP/ITP154^2.p,Leo-III,Timeout,13.8,Theorem
ITP/ITP155^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP155^1.p,Vampire,Timeout,10.0,Theorem
ITP/ITP155^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP155^1.p,Leo-II,Unknown,10.5,Theorem
ITP/ITP156^1.p,E,Theorem,0.0,Theorem
ITP/ITP156^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP156^1.p,Leo-II,Theorem,0.4,Theorem
ITP/ITP155^2.p,Vampire,Theorem,6.0,Theorem
ITP/ITP156^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP155^1.p,Leo-III,Timeout,11.8,Theorem
ITP/ITP156^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP155^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP157^1.p,E,Theorem,0.0,Theorem
ITP/ITP157^1.p,Vampire,Theorem,0.5,Theorem
ITP/ITP157^1.p,Leo-II,Theorem,0.6,Theorem
ITP/ITP156^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP157^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP157^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP157^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP156^1.p,Leo-III,Timeout,20.1,Theorem
ITP/ITP157^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP157^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP158^1.p,E,Theorem,9.3,Theorem
ITP/ITP158^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP158^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP156^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP158^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP158^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP159^1.p,E,Theorem,0.0,Theorem
ITP/ITP158^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP159^1.p,Vampire,Theorem,0.6,Theorem
ITP/ITP159^1.p,Leo-II,Theorem,0.5,Theorem
ITP/ITP159^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP159^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP159^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP158^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP160^1.p,E,Theorem,0.1,Theorem
ITP/ITP160^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP160^1.p,Leo-II,Theorem,0.2,Theorem
ITP/ITP158^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP160^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP160^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP160^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP159^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP161^1.p,E,Theorem,0.1,Theorem
ITP/ITP160^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP159^1.p,Leo-III,Timeout,15.1,Theorem
ITP/ITP160^2.p,Leo-III,Timeout,12.2,Theorem
ITP/ITP161^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP161^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP161^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP161^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP162^1.p,E,Theorem,0.0,Theorem
ITP/ITP161^1.p,Leo-III,Timeout,10.6,Theorem
ITP/ITP161^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP161^2.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP162^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP162^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP162^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP162^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP163^1.p,E,Theorem,0.0,Theorem
ITP/ITP162^1.p,Leo-II,Unknown,10.9,Theorem
ITP/ITP162^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP163^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP163^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP163^1.p,Leo-III,Theorem,6.3,Theorem
ITP/ITP163^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP163^1.p,Leo-II,Timeout,10.7,Theorem
ITP/ITP164^1.p,E,Theorem,0.0,Theorem
ITP/ITP164^1.p,Vampire,Theorem,1.0,Theorem
ITP/ITP164^1.p,Leo-II,Theorem,0.7,Theorem
ITP/ITP163^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP164^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP164^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP164^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP163^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP165^1.p,E,Theorem,0.0,Theorem
ITP/ITP165^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP162^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP164^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP165^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP165^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP165^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP165^1.p,Leo-II,Unknown,10.2,Theorem
ITP/ITP166^1.p,E,Theorem,0.0,Theorem
ITP/ITP166^1.p,Vampire,Theorem,2.4,Theorem
ITP/ITP166^1.p,Leo-II,Theorem,1.1,Theorem
ITP/ITP166^1.p,Leo-III,Theorem,1.3,Theorem
ITP/ITP166^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP165^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP166^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP165^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP167^1.p,E,Theorem,0.2,Theorem
ITP/ITP166^2.p,Vampire,Theorem,5.5,Theorem
ITP/ITP164^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP166^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP167^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP167^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP167^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP167^1.p,Leo-II,Unknown,11.3,Theorem
ITP/ITP168^1.p,E,Theorem,0.2,Theorem
ITP/ITP168^1.p,Vampire,Theorem,2.2,Theorem
ITP/ITP167^1.p,Leo-III,Timeout,10.7,Theorem
ITP/ITP167^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP168^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP167^2.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP168^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP168^1.p,Leo-II,Timeout,10.6,Theorem
ITP/ITP169^1.p,E,Theorem,0.0,Theorem
ITP/ITP168^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP168^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP169^1.p,Leo-II,Theorem,2.5,Theorem
ITP/ITP169^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP169^2.p,Vampire,Theorem,4.3,Theorem
ITP/ITP169^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP169^1.p,Vampire,Timeout,10.0,Theorem
ITP/ITP170^1.p,E,Theorem,0.0,Theorem
ITP/ITP169^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP170^1.p,Leo-II,Theorem,1.0,Theorem
ITP/ITP170^1.p,Vampire,Theorem,3.9,Theorem
ITP/ITP170^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP170^2.p,Vampire,Theorem,2.2,Theorem
ITP/ITP170^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP169^2.p,Leo-III,Timeout,10.8,Theorem
ITP/ITP171^1.p,E,Theorem,0.0,Theorem
ITP/ITP170^1.p,Leo-III,Timeout,10.6,Theorem
ITP/ITP168^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP170^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP171^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP171^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP171^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP171^1.p,Leo-II,Unknown,10.1,Theorem
ITP/ITP172^1.p,E,Theorem,0.1,Theorem
ITP/ITP172^1.p,Vampire,Theorem,0.7,Theorem
ITP/ITP171^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP171^2.p,Vampire,NoAnswer,9.6,Theorem
ITP/ITP172^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP172^1.p,Leo-II,Theorem,1.0,Theorem
ITP/ITP172^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP171^2.p,Leo-III,Timeout,12.0,Theorem
ITP/ITP173^1.p,E,Theorem,0.0,Theorem
ITP/ITP173^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP173^1.p,Leo-II,Theorem,0.3,Theorem
ITP/ITP172^2.p,Vampire,Theorem,4.6,Theorem
ITP/ITP173^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP173^2.p,Vampire,Theorem,1.4,Theorem
ITP/ITP173^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP172^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP174^1.p,E,Theorem,0.0,Theorem
ITP/ITP174^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP174^1.p,Leo-II,Theorem,0.4,Theorem
ITP/ITP172^2.p,Leo-III,Timeout,11.5,Theorem
ITP/ITP174^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP174^2.p,Vampire,Theorem,1.7,Theorem
ITP/ITP174^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP173^2.p,Leo-III,Timeout,10.8,Theorem
ITP/ITP175^1.p,E,Theorem,0.0,Theorem
ITP/ITP175^1.p,Vampire,Theorem,1.1,Theorem
ITP/ITP175^1.p,Leo-II,Theorem,0.3,Theorem
ITP/ITP174^2.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP175^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP175^2.p,Vampire,Theorem,3.8,Theorem
ITP/ITP175^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP175^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP176^1.p,E,Theorem,0.0,Theorem
ITP/ITP176^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP176^1.p,Leo-II,Theorem,2.5,Theorem
ITP/ITP173^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP176^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP176^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP176^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP175^2.p,Leo-III,Timeout,10.7,Theorem
ITP/ITP177^1.p,E,Theorem,0.0,Theorem
ITP/ITP174^1.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP177^1.p,Vampire,Theorem,2.2,Theorem
ITP/ITP176^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP177^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP177^1.p,Leo-II,Theorem,0.7,Theorem
ITP/ITP177^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP176^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP178^1.p,E,Theorem,0.0,Theorem
ITP/ITP177^2.p,Vampire,Theorem,5.6,Theorem
ITP/ITP178^1.p,Leo-II,Theorem,1.8,Theorem
ITP/ITP177^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP178^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP177^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP178^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP178^1.p,Vampire,Timeout,10.0,Theorem
ITP/ITP179^1.p,E,Theorem,0.1,Theorem
ITP/ITP178^2.p,Vampire,NoAnswer,8.9,Theorem
ITP/ITP178^1.p,Leo-III,Timeout,11.8,Theorem
ITP/ITP178^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP179^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP179^1.p,Vampire,Theorem,9.6,Theorem
ITP/ITP179^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP179^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP180^1.p,E,Theorem,0.2,Theorem
ITP/ITP179^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP179^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP179^2.p,Leo-III,Timeout,10.7,Theorem
ITP/ITP180^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP180^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP180^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP180^1.p,Leo-II,Unknown,10.3,Theorem
ITP/ITP181^1.p,E,Theorem,0.1,Theorem
ITP/ITP181^1.p,Vampire,Theorem,0.3,Theorem
ITP/ITP180^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP180^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP181^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP181^1.p,Leo-II,Theorem,6.7,Theorem
ITP/ITP181^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP180^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP182^1.p,E,Theorem,0.1,Theorem
ITP/ITP181^1.p,Leo-III,Timeout,11.2,Theorem
ITP/ITP181^2.p,Vampire,NoAnswer,8.6,Theorem
ITP/ITP181^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP182^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP182^1.p,Vampire,Theorem,8.8,Theorem
ITP/ITP182^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP182^1.p,Leo-II,Theorem,8.5,Theorem
ITP/ITP183^1.p,E,Theorem,0.1,Theorem
ITP/ITP182^2.p,Vampire,Theorem,4.0,Theorem
ITP/ITP183^1.p,Leo-II,Theorem,1.0,Theorem
ITP/ITP182^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP183^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP183^1.p,Vampire,Timeout,10.0,Theorem
ITP/ITP183^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP183^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP184^1.p,E,Theorem,0.3,Theorem
ITP/ITP183^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP184^1.p,Vampire,Theorem,6.0,Theorem
ITP/ITP184^1.p,Leo-III,Theorem,1.7,Theorem
ITP/ITP184^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP183^2.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP184^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP184^2.p,Vampire,Theorem,2.9,Theorem
ITP/ITP185^1.p,E,Theorem,1.0,Theorem
ITP/ITP182^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP184^1.p,Leo-II,Timeout,15.0,Theorem
ITP/ITP184^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP185^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP185^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP185^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP185^2.p,Vampire,NoAnswer,9.9,Theorem
ITP/ITP186^1.p,E,Theorem,0.2,Theorem
ITP/ITP185^1.p,Leo-III,Timeout,13.1,Theorem
ITP/ITP185^1.p,Leo-II,Timeout,15.0,Theorem
ITP/ITP185^2.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP186^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP186^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP186^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP186^2.p,Vampire,NoAnswer,10.0,Theorem
ITP/ITP187^1.p,E,Theorem,0.2,Theorem
ITP/ITP186^1.p,Leo-II,Timeout,15.0,Theorem
ITP/ITP186^1.p,Leo-III,Timeout,13.9,Theorem
ITP/ITP187^1.p,Vampire,Theorem,4.8,Theorem
ITP/ITP187^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP186^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP187^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP187^2.p,Vampire,Theorem,2.5,Theorem
ITP/ITP188^1.p,E,Theorem,1.2,Theorem
ITP/ITP187^1.p,Leo-III,Timeout,11.1,Theorem
ITP/ITP187^1.p,Leo-II,Timeout,15.0,Theorem
ITP/ITP187^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP188^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP188^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP188^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP188^1.p,Leo-II,Unknown,10.9,Theorem
ITP/ITP189^1.p,E,Theorem,0.1,Theorem
ITP/ITP188^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP188^1.p,Leo-III,Timeout,11.2,Theorem
ITP/ITP189^1.p,Leo-II,Theorem,0.9,Theorem
ITP/ITP189^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP188^2.p,Leo-III,Timeout,10.9,Theorem
ITP/ITP189^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP189^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP190^1.p,E,Theorem,0.1,Theorem
ITP/ITP189^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP189^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP189^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP190^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP190^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP190^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP190^1.p,Leo-II,Theorem,8.9,Theorem
ITP/ITP191^1.p,E,ContradictoryAxioms,0.0,ContradictoryAxioms
ITP/ITP191^1.p,Vampire,ContradictoryAxioms,0.5,ContradictoryAxioms
ITP/ITP190^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP191^1.p,Leo-II,Theorem,1.2,ContradictoryAxioms
ITP/ITP191^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP191^2.p,Vampire,ContradictoryAxioms,0.4,Theorem
ITP/ITP191^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP191^1.p,Leo-III,ContradictoryAxioms,1.2,ContradictoryAxioms
ITP/ITP190^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP192^1.p,E,Theorem,0.3,Theorem
ITP/ITP190^2.p,Leo-III,Timeout,10.8,Theorem
ITP/ITP192^1.p,Vampire,Theorem,8.8,Theorem
ITP/ITP192^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP192^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP192^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP191^2.p,Leo-III,Timeout,11.3,Theorem
ITP/ITP192^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP192^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP192^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP193^1.p,E,GaveUp,10.1,Theorem
ITP/ITP193^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP193^1.p,Vampire,NoAnswer,9.8,Theorem
ITP/ITP193^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP193^1.p,Leo-II,Unknown,11.2,Theorem
ITP/ITP194^1.p,E,Theorem,0.0,Theorem
ITP/ITP193^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP194^1.p,Leo-II,Theorem,1.2,Theorem
ITP/ITP193^2.p,Leo-III,Timeout,10.6,Theorem
ITP/ITP194^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP193^1.p,Leo-III,Timeout,16.7,Theorem
ITP/ITP194^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP194^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP195^1.p,E,Theorem,0.0,Theorem
ITP/ITP195^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP195^1.p,Leo-II,Theorem,0.5,Theorem
ITP/ITP194^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP195^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP195^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP195^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP194^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP196^1.p,E,Theorem,0.0,Theorem
ITP/ITP196^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP194^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP196^1.p,Leo-II,Theorem,1.0,Theorem
ITP/ITP196^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP196^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP196^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP196^1.p,Leo-III,Theorem,1.5,Theorem
ITP/ITP197^1.p,E,Theorem,0.1,Theorem
ITP/ITP197^1.p,Vampire,Theorem,0.9,Theorem
ITP/ITP196^2.p,Leo-III,Theorem,2.1,Theorem
ITP/ITP195^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP197^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP195^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP197^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP197^1.p,Leo-II,Timeout,10.0,Theorem
ITP/ITP198^1.p,E,Theorem,0.0,Theorem
ITP/ITP198^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP197^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP197^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP198^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP198^2.p,Vampire,Theorem,0.1,Theorem
ITP/ITP198^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP197^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP199^1.p,E,Theorem,0.0,Theorem
ITP/ITP199^1.p,Vampire,Theorem,3.4,Theorem
ITP/ITP199^1.p,Leo-II,Theorem,0.8,Theorem
ITP/ITP198^1.p,Leo-II,Unknown,10.0,Theorem
ITP/ITP199^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP198^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP199^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP199^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP200^1.p,E,Theorem,0.0,Theorem
ITP/ITP199^2.p,Vampire,NoAnswer,10.0,Theorem
ITP/ITP199^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP200^1.p,Leo-II,Theorem,1.7,Theorem
ITP/ITP200^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP200^1.p,Vampire,Theorem,8.6,Theorem
ITP/ITP200^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP200^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP198^2.p,Leo-III,Timeout,30.0,Theorem
ITP/ITP200^2.p,Vampire,Timeout,10.1,Theorem
ITP/ITP201^1.p,E,Theorem,1.5,Theorem
ITP/ITP200^2.p,Leo-III,Timeout,10.5,Theorem
ITP/ITP201^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP201^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP201^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP201^1.p,Leo-II,Timeout,10.1,Theorem
ITP/ITP202^1.p,E,Theorem,0.0,Theorem
ITP/ITP202^1.p,Vampire,Theorem,0.2,Theorem
ITP/ITP201^1.p,Leo-III,Timeout,10.3,Theorem
ITP/ITP201^2.p,Vampire,Timeout,10.2,Theorem
ITP/ITP202^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP202^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP202^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP201^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP203^1.p,E,GaveUp,0.6,Theorem
ITP/ITP202^1.p,Leo-III,Timeout,10.4,Theorem
ITP/ITP202^1.p,Leo-II,Unknown,12.0,Theorem
ITP/ITP202^2.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP203^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP203^1.p,Vampire,Timeout,10.2,Theorem
ITP/ITP203^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP203^2.p,Vampire,Theorem,6.4,Theorem
ITP/ITP204^1.p,E,Theorem,0.0,Theorem
ITP/ITP204^1.p,Vampire,Theorem,0.1,Theorem
ITP/ITP203^1.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP203^1.p,Leo-II,Unknown,12.0,Theorem
ITP/ITP204^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP204^2.p,Vampire,Theorem,0.2,Theorem
ITP/ITP204^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP204^1.p,Leo-II,Theorem,6.4,Theorem
ITP/ITP205^1.p,E,Theorem,0.2,Theorem
ITP/ITP203^2.p,Leo-III,Timeout,10.6,Theorem
ITP/ITP204^1.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP204^2.p,Leo-III,Timeout,10.2,Theorem
ITP/ITP205^2.p,E,NoAnswer,0.0,Theorem
ITP/ITP205^1.p,Vampire,Timeout,10.1,Theorem
ITP/ITP205^2.p,Leo-II,Error,0.0,Theorem
ITP/ITP205^1.p,Leo-II,Unknown,10.3,Theorem
KRS/KRS272^7.p,E,Theorem,0.0,Theorem
ITP/ITP205^2.p,Vampire,NoAnswer,9.9,Theorem
KRS/KRS272^7.p,Leo-II,Theorem,2.7,Theorem
KRS/KRS272^7.p,Vampire,Timeout,10.1,Theorem
KRS/KRS272^7.p,Leo-III,Timeout,10.1,Theorem
ITP/ITP205^1.p,Leo-III,Timeout,24.9,Theorem
KRS/KRS273^7.p,E,GaveUp,10.1,CounterSatisfiable
KRS/KRS273^7.p,Vampire,Timeout,10.1,CounterSatisfiable
KRS/KRS273^7.p,Leo-II,Timeout,10.5,CounterSatisfiable
ITP/ITP205^2.p,Leo-III,Timeout,30.0,Theorem
KRS/KRS273^7.p,Leo-III,Timeout,10.1,CounterSatisfiable
KRS/KRS274^7.p,E,GaveUp,10.1,CounterSatisfiable
KRS/KRS275^7.p,E,Theorem,0.0,Theorem
KRS/KRS275^7.p,Vampire,Theorem,0.1,Theorem
KRS/KRS274^7.p,Vampire,Timeout,10.1,CounterSatisfiable
KRS/KRS275^7.p,Leo-III,Theorem,0.6,Theorem
KRS/KRS276^7.p,E,Theorem,0.0,Theorem
KRS/KRS276^7.p,Vampire,Theorem,0.1,Theorem
KRS/KRS274^7.p,Leo-II,Timeout,10.5,CounterSatisfiable
KRS/KRS275^7.p,Leo-II,Theorem,2.4,Theorem
KRS/KRS277^7.p,E,GaveUp,0.0,CounterSatisfiable
KRS/KRS276^7.p,Leo-III,Theorem,0.8,Theorem
KRS/KRS276^7.p,Leo-II,Theorem,2.4,Theorem
KRS/KRS274^7.p,Leo-III,Timeout,10.4,CounterSatisfiable
KRS/KRS277^7.p,Vampire,Timeout,10.1,CounterSatisfiable
KRS/KRS277^7.p,Leo-II,Timeout,10.4,CounterSatisfiable
LCL/LCL181^4.p,E,GaveUp,10.1,CounterSatisfiable
LCL/LCL181^4.p,Vampire,Timeout,10.2,CounterSatisfiable
LCL/LCL181^4.p,Leo-II,Unknown,10.1,CounterSatisfiable
LCL/LCL181^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
LCL/LCL230^4.p,E,GaveUp,10.1,CounterSatisfiable
LCL/LCL230^4.p,Vampire,Timeout,10.1,CounterSatisfiable
KRS/KRS277^7.p,Leo-III,Timeout,30.0,CounterSatisfiable
LCL/LCL230^4.p,Leo-II,Unknown,10.2,CounterSatisfiable
LCL/LCL230^4.p,Leo-III,Timeout,10.4,CounterSatisfiable
LCL/LCL414^7.p,E,GaveUp,10.0,Theorem
LCL/LCL414^7.p,Vampire,Timeout,10.1,Theorem
LCL/LCL414^7.p,Leo-II,Unknown,10.2,Theorem
LCL/LCL414^7.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL449^7.p,E,GaveUp,10.1,Theorem
LCL/LCL449^7.p,Vampire,Timeout,10.1,Theorem
LCL/LCL449^7.p,Leo-II,Unknown,11.8,Theorem
LCL/LCL450^7.p,Vampire,NoAnswer,6.7,Theorem
LCL/LCL450^7.p,E,GaveUp,10.1,Theorem
LCL/LCL450^7.p,Leo-II,Unknown,10.6,Theorem
LCL/LCL449^7.p,Leo-III,Timeout,19.0,Theorem
LCL/LCL452^7.p,E,GaveUp,10.1,Theorem
LCL/LCL452^7.p,Vampire,NoAnswer,9.9,Theorem
LCL/LCL450^7.p,Leo-III,Timeout,20.4,Theorem
LCL/LCL452^7.p,Leo-II,Timeout,10.5,Theorem
LCL/LCL454^7.p,E,GaveUp,10.1,Theorem
LCL/LCL454^7.p,Vampire,Timeout,10.0,Theorem
LCL/LCL454^7.p,Leo-II,Timeout,10.5,Theorem
LCL/LCL452^7.p,Leo-III,Timeout,19.6,Theorem
LCL/LCL456^7.p,E,GaveUp,10.1,Theorem
LCL/LCL456^7.p,Vampire,Timeout,10.1,Theorem
LCL/LCL456^7.p,Leo-II,Timeout,10.5,Theorem
LCL/LCL460^7.p,E,Theorem,1.3,Theorem
LCL/LCL454^7.p,Leo-III,Timeout,20.2,Theorem
LCL/LCL460^7.p,Vampire,NoAnswer,9.7,Theorem
LCL/LCL460^7.p,Leo-II,Timeout,10.5,Theorem
LCL/LCL456^7.p,Leo-III,Timeout,20.3,Theorem
LCL/LCL462^7.p,E,GaveUp,10.1,Theorem
LCL/LCL462^7.p,Vampire,NoAnswer,10.0,Theorem
LCL/LCL460^7.p,Leo-III,Timeout,20.3,Theorem
LCL/LCL462^7.p,Leo-II,Timeout,10.5,Theorem
LCL/LCL464^7.p,E,GaveUp,10.1,Theorem
LCL/LCL464^7.p,Vampire,Timeout,10.1,Theorem
LCL/LCL462^7.p,Leo-III,Timeout,19.4,Theorem
LCL/LCL464^7.p,Leo-II,Timeout,10.5,Theorem
LCL/LCL466^7.p,E,GaveUp,10.1,Theorem
LCL/LCL466^7.p,Vampire,NoAnswer,8.6,Theorem
LCL/LCL466^7.p,Leo-II,Timeout,10.5,Theorem
LCL/LCL464^7.p,Leo-III,Timeout,19.3,Theorem
LCL/LCL467^7.p,E,GaveUp,10.1,Theorem
LCL/LCL467^7.p,Vampire,NoAnswer,9.9,Theorem
LCL/LCL579^1.p,E,Theorem,0.0,Theorem
LCL/LCL579^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL579^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL579^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL579^2.p,E,Theorem,0.0,Theorem
LCL/LCL579^2.p,Vampire,Theorem,0.0,Theorem
LCL/LCL579^2.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL579^2.p,Leo-III,Theorem,0.3,Theorem
LCL/LCL580^1.p,E,Theorem,0.0,Theorem
LCL/LCL580^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL580^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL580^1.p,Leo-III,Theorem,0.3,Theorem
LCL/LCL581^1.p,E,Theorem,0.0,Theorem
LCL/LCL581^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL581^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL467^7.p,Leo-II,Timeout,10.5,Theorem
LCL/LCL582^1.p,E,GaveUp,0.0,CounterSatisfiable
LCL/LCL582^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
LCL/LCL581^1.p,Leo-III,Theorem,0.3,Theorem
LCL/LCL582^1.p,Leo-III,GaveUp,0.4,CounterSatisfiable
LCL/LCL583^1.p,E,Theorem,0.0,Theorem
LCL/LCL583^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL583^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL583^1.p,Leo-III,Theorem,0.3,Theorem
LCL/LCL584^1.p,E,Theorem,0.0,Theorem
LCL/LCL584^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL584^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL584^1.p,Leo-III,Theorem,0.5,Theorem
LCL/LCL585^1.p,E,Theorem,0.0,Theorem
LCL/LCL585^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL585^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL585^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL586^1.p,E,Theorem,0.0,Theorem
LCL/LCL586^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL586^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL582^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
LCL/LCL587^1.p,E,Theorem,0.0,Theorem
LCL/LCL587^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL587^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL586^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL588^1.p,E,Theorem,0.0,Theorem
LCL/LCL588^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL588^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL587^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL589^1.p,E,Theorem,0.0,Theorem
LCL/LCL589^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL589^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL588^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL590^1.p,E,Theorem,0.0,Theorem
LCL/LCL590^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL590^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL589^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL591^1.p,E,Theorem,0.0,Theorem
LCL/LCL591^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL591^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL590^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL592^1.p,E,Theorem,0.0,Theorem
LCL/LCL592^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL592^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL591^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL593^1.p,E,GaveUp,0.0,CounterSatisfiable
LCL/LCL593^1.p,Vampire,NoAnswer,0.1,CounterSatisfiable
LCL/LCL592^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL466^7.p,Leo-III,Timeout,19.6,Theorem
LCL/LCL594^1.p,E,Theorem,0.0,Theorem
LCL/LCL594^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL594^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL593^1.p,Leo-III,GaveUp,0.4,CounterSatisfiable
LCL/LCL595^1.p,E,Theorem,0.0,Theorem
LCL/LCL595^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL595^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL594^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL596^1.p,E,GaveUp,0.0,CounterSatisfiable
LCL/LCL596^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
LCL/LCL593^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
LCL/LCL596^1.p,Leo-III,GaveUp,0.5,CounterSatisfiable
LCL/LCL597^1.p,E,Theorem,0.0,Theorem
LCL/LCL597^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL597^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL596^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
LCL/LCL597^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL598^1.p,E,GaveUp,3.2,CounterSatisfiable
LCL/LCL595^1.p,Leo-III,Timeout,10.3,Theorem
LCL/LCL467^7.p,Leo-III,Timeout,19.7,Theorem
LCL/LCL598^1.p,Vampire,NoAnswer,10.0,CounterSatisfiable
LCL/LCL599^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
LCL/LCL598^1.p,Leo-II,Unknown,10.2,CounterSatisfiable
LCL/LCL598^1.p,Leo-III,Timeout,10.5,CounterSatisfiable
LCL/LCL600^1.p,E,Theorem,0.0,Theorem
LCL/LCL599^1.p,E,GaveUp,10.1,CounterSatisfiable
LCL/LCL600^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL599^1.p,Leo-II,Unknown,10.3,CounterSatisfiable
LCL/LCL601^1.p,E,Theorem,0.0,Theorem
LCL/LCL600^1.p,Vampire,NoAnswer,10.0,Theorem
LCL/LCL601^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL601^1.p,Vampire,Timeout,10.1,Theorem
LCL/LCL602^1.p,E,Theorem,0.0,Theorem
LCL/LCL599^1.p,Leo-III,Timeout,25.4,CounterSatisfiable
LCL/LCL602^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL602^1.p,Vampire,Timeout,10.2,Theorem
LCL/LCL603^1.p,E,Theorem,0.0,Theorem
LCL/LCL602^1.p,Leo-III,Timeout,10.4,Theorem
LCL/LCL603^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL600^1.p,Leo-III,Timeout,30.0,Theorem
LCL/LCL604^1.p,E,Theorem,0.0,Theorem
LCL/LCL604^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL604^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL603^1.p,Vampire,Timeout,10.2,Theorem
LCL/LCL606^1.p,E,Theorem,0.0,Theorem
LCL/LCL606^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL606^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL606^1.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL607^1.p,E,Theorem,0.0,Theorem
LCL/LCL607^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL607^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL607^1.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL608^1.p,E,Theorem,0.0,Theorem
LCL/LCL608^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL608^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL604^1.p,Leo-III,Theorem,3.0,Theorem
LCL/LCL609^1.p,E,Theorem,0.0,Theorem
LCL/LCL609^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL609^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL608^1.p,Leo-III,Theorem,0.5,Theorem
LCL/LCL611^1.p,E,Theorem,0.0,Theorem
LCL/LCL611^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL611^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL609^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL612^1.p,E,Theorem,0.0,Theorem
LCL/LCL612^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL612^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL611^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL613^1.p,E,Theorem,0.0,Theorem
LCL/LCL613^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL613^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL612^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL614^1.p,E,Theorem,0.0,Theorem
LCL/LCL614^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL614^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL613^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL615^1.p,E,GaveUp,0.0,CounterSatisfiable
LCL/LCL615^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
LCL/LCL614^1.p,Leo-III,Theorem,0.3,Theorem
LCL/LCL615^1.p,Leo-III,GaveUp,0.5,CounterSatisfiable
LCL/LCL617^1.p,E,GaveUp,0.0,CounterSatisfiable
LCL/LCL617^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
LCL/LCL615^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
LCL/LCL601^1.p,Leo-III,Timeout,30.0,Theorem
LCL/LCL603^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL617^1.p,Leo-II,Unknown,10.2,CounterSatisfiable
LCL/LCL617^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
LCL/LCL618^1.p,E,GaveUp,10.1,Theorem
LCL/LCL619^1.p,E,Theorem,0.0,Theorem
LCL/LCL618^1.p,Vampire,Timeout,10.2,Theorem
LCL/LCL619^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL618^1.p,Leo-II,Unknown,10.2,Theorem
LCL/LCL620^1.p,E,Theorem,0.0,Theorem
LCL/LCL620^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL620^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL620^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL621^1.p,E,Theorem,0.0,Theorem
LCL/LCL618^1.p,Leo-III,Timeout,10.7,Theorem
LCL/LCL621^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL619^1.p,Vampire,Timeout,10.1,Theorem
LCL/LCL623^1.p,E,Theorem,0.0,Theorem
LCL/LCL619^1.p,Leo-III,Timeout,10.5,Theorem
LCL/LCL623^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL623^1.p,Vampire,Theorem,3.6,Theorem
LCL/LCL624^1.p,E,Theorem,0.0,Theorem
LCL/LCL624^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL624^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL624^1.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL621^1.p,Vampire,Timeout,10.1,Theorem
LCL/LCL621^1.p,Leo-III,Timeout,10.5,Theorem
LCL/LCL625^1.p,E,GaveUp,10.1,Theorem
LCL/LCL625^1.p,Vampire,Timeout,10.1,Theorem
LCL/LCL626^1.p,E,Theorem,0.0,Theorem
LCL/LCL626^1.p,Vampire,Theorem,0.3,Theorem
LCL/LCL626^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL625^1.p,Leo-II,Unknown,10.3,Theorem
LCL/LCL623^1.p,Leo-III,Timeout,21.2,Theorem
LCL/LCL625^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL629^1.p,E,GaveUp,10.1,Theorem
LCL/LCL629^1.p,Vampire,NoAnswer,10.0,Theorem
LCL/LCL629^1.p,Leo-II,Unknown,10.2,Theorem
LCL/LCL629^1.p,Leo-III,Timeout,10.5,Theorem
LCL/LCL630^1.p,E,GaveUp,10.1,CounterSatisfiable
LCL/LCL630^1.p,Vampire,NoAnswer,9.6,CounterSatisfiable
LCL/LCL626^1.p,Leo-III,Timeout,30.0,Theorem
LCL/LCL630^1.p,Leo-II,Unknown,10.2,CounterSatisfiable
LCL/LCL630^1.p,Leo-III,Timeout,10.2,CounterSatisfiable
LCL/LCL631^1.p,E,GaveUp,10.1,CounterSatisfiable
LCL/LCL631^1.p,Vampire,NoAnswer,9.4,CounterSatisfiable
LCL/LCL631^1.p,Leo-II,Unknown,10.2,CounterSatisfiable
LCL/LCL631^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
LCL/LCL632^1.p,E,GaveUp,10.1,Theorem
LCL/LCL632^1.p,Vampire,Timeout,10.2,Theorem
LCL/LCL633^1.p,E,GaveUp,5.0,CounterSatisfiable
LCL/LCL632^1.p,Leo-II,Unknown,10.2,Theorem
LCL/LCL632^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL634^1.p,E,GaveUp,3.0,CounterSatisfiable
LCL/LCL633^1.p,Vampire,Timeout,10.1,CounterSatisfiable
LCL/LCL633^1.p,Leo-II,Unknown,11.0,CounterSatisfiable
LCL/LCL633^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
LCL/LCL690^1.p,E,Theorem,0.1,Theorem
LCL/LCL634^1.p,Vampire,Timeout,10.1,CounterSatisfiable
LCL/LCL690^1.p,Leo-II,Theorem,0.3,Theorem
LCL/LCL634^1.p,Leo-II,Unknown,9.9,CounterSatisfiable
LCL/LCL691^1.p,E,Theorem,0.0,Theorem
LCL/LCL690^1.p,Vampire,Timeout,10.1,Theorem
LCL/LCL691^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL691^1.p,Vampire,Theorem,4.2,Theorem
LCL/LCL634^1.p,Leo-III,Timeout,11.5,CounterSatisfiable
LCL/LCL691^1.p,Leo-III,Theorem,2.9,Theorem
LCL/LCL690^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL692^1.p,E,GaveUp,10.1,Theorem
LCL/LCL693^1.p,E,Theorem,0.0,Theorem
LCL/LCL692^1.p,Vampire,Timeout,10.1,Theorem
LCL/LCL693^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL692^1.p,Leo-II,Unknown,10.3,Theorem
LCL/LCL694^1.p,E,Theorem,0.0,Theorem
LCL/LCL692^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL694^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL693^1.p,Vampire,Timeout,10.0,Theorem
LCL/LCL695^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL695^1.p,Vampire,NoAnswer,0.0,Satisfiable
LCL/LCL693^1.p,Leo-III,Timeout,10.3,Theorem
LCL/LCL694^1.p,Vampire,Timeout,10.1,Theorem
LCL/LCL696^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL696^1.p,Vampire,NoAnswer,0.0,Satisfiable
LCL/LCL695^1.p,Leo-II,Satisfiable,3.3,Satisfiable
LCL/LCL694^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL697^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL697^1.p,Vampire,NoAnswer,0.0,Satisfiable
LCL/LCL696^1.p,Leo-II,Satisfiable,3.3,Satisfiable
LCL/LCL697^1.p,Leo-II,Satisfiable,3.3,Satisfiable
LCL/LCL698^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL698^1.p,Vampire,Satisfiable,0.0,Satisfiable
LCL/LCL698^1.p,Leo-II,Unknown,0.0,Satisfiable
LCL/LCL698^1.p,Leo-III,GaveUp,0.3,Satisfiable
LCL/LCL699^1.p,E,Theorem,0.0,Theorem
LCL/LCL699^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL699^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL699^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL700^1.p,E,Theorem,0.0,Theorem
LCL/LCL700^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL700^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL700^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL701^1.p,E,Theorem,0.0,Theorem
LCL/LCL701^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL701^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL701^1.p,Leo-III,Theorem,0.5,Theorem
LCL/LCL702^1.p,E,Theorem,0.0,Theorem
LCL/LCL702^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL702^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL702^1.p,Leo-III,Theorem,0.7,Theorem
LCL/LCL703^1.p,E,Theorem,0.0,Theorem
LCL/LCL703^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL703^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL703^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL704^1.p,E,Theorem,0.0,Theorem
LCL/LCL704^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL704^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL704^1.p,Leo-III,Theorem,0.5,Theorem
LCL/LCL705^1.p,E,Theorem,0.0,Theorem
LCL/LCL705^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL705^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL705^1.p,Leo-III,Theorem,0.5,Theorem
LCL/LCL706^1.p,E,Theorem,0.0,Theorem
LCL/LCL706^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL706^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL706^1.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL707^1.p,E,Theorem,0.0,Theorem
LCL/LCL707^1.p,Vampire,Theorem,2.1,Theorem
LCL/LCL707^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL707^1.p,Leo-III,Theorem,0.7,Theorem
LCL/LCL708^1.p,E,Theorem,0.0,Theorem
LCL/LCL708^1.p,Vampire,Theorem,0.2,Theorem
LCL/LCL708^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL708^1.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL709^1.p,E,Theorem,0.0,Theorem
LCL/LCL709^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL709^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL709^1.p,Leo-III,Theorem,0.7,Theorem
LCL/LCL710^1.p,E,Theorem,0.0,Theorem
LCL/LCL710^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL710^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL710^1.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL711^1.p,E,Theorem,0.0,Theorem
LCL/LCL711^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL711^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL711^1.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL712^1.p,E,Theorem,0.0,Theorem
LCL/LCL712^1.p,Vampire,Theorem,1.1,Theorem
LCL/LCL712^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL695^1.p,Leo-III,Timeout,30.0,Satisfiable
LCL/LCL696^1.p,Leo-III,Timeout,30.0,Satisfiable
LCL/LCL697^1.p,Leo-III,Timeout,30.0,Satisfiable
LCL/LCL713^1.p,E,Theorem,6.1,Theorem
LCL/LCL713^1.p,Leo-II,Theorem,1.0,Theorem
LCL/LCL714^1.p,E,Theorem,0.0,Theorem
LCL/LCL714^1.p,Vampire,Theorem,0.3,Theorem
LCL/LCL714^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL714^1.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL713^1.p,Vampire,Theorem,7.7,Theorem
LCL/LCL715^1.p,E,Theorem,3.0,Theorem
LCL/LCL715^1.p,Vampire,Theorem,0.7,Theorem
LCL/LCL715^1.p,Leo-II,Theorem,1.1,Theorem
LCL/LCL715^1.p,Leo-III,Theorem,0.9,Theorem
LCL/LCL716^1.p,Vampire,Theorem,0.2,Theorem
LCL/LCL716^1.p,Leo-II,Theorem,1.0,Theorem
LCL/LCL713^1.p,Leo-III,Timeout,10.2,Theorem
LCL/LCL717^1.p,E,Theorem,0.1,Theorem
LCL/LCL716^1.p,E,Theorem,6.0,Theorem
LCL/LCL712^1.p,Leo-III,Timeout,30.0,Theorem
LCL/LCL716^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL718^1.p,E,Theorem,0.0,Theorem
LCL/LCL717^1.p,Vampire,NoAnswer,9.6,Theorem
LCL/LCL718^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL717^1.p,Leo-II,Unknown,9.9,Theorem
LCL/LCL719^1.p,E,Theorem,0.0,Theorem
LCL/LCL719^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL719^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL719^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL720^1.p,E,Theorem,0.0,Theorem
LCL/LCL720^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL720^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL720^1.p,Leo-III,Theorem,0.5,Theorem
LCL/LCL721^1.p,E,Theorem,0.0,Theorem
LCL/LCL721^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL721^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL721^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL722^1.p,E,Theorem,0.0,Theorem
LCL/LCL722^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL722^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL718^1.p,Vampire,Theorem,5.9,Theorem
LCL/LCL723^1.p,E,Theorem,0.0,Theorem
LCL/LCL723^1.p,Vampire,Theorem,0.1,Theorem
LCL/LCL723^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL722^1.p,Leo-III,Theorem,0.5,Theorem
LCL/LCL724^1.p,E,Theorem,0.0,Theorem
LCL/LCL723^1.p,Leo-III,Theorem,0.5,Theorem
LCL/LCL724^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL724^1.p,Vampire,Theorem,0.3,Theorem
LCL/LCL725^1.p,E,Theorem,0.0,Theorem
LCL/LCL724^1.p,Leo-III,Theorem,0.5,Theorem
LCL/LCL725^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL717^1.p,Leo-III,Timeout,11.0,Theorem
LCL/LCL726^5.p,E,Theorem,0.0,Theorem
LCL/LCL725^1.p,Leo-III,Theorem,1.0,Theorem
LCL/LCL726^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL726^5.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL727^5.p,E,Theorem,0.0,Theorem
LCL/LCL727^5.p,Vampire,Theorem,0.0,Theorem
LCL/LCL727^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL727^5.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL718^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL725^1.p,Vampire,Theorem,8.7,Theorem
LCL/LCL726^5.p,Vampire,NoAnswer,10.0,Theorem
LCL/LCL728^5.p,E,GaveUp,10.0,Theorem
LCL/LCL728^5.p,Vampire,Timeout,10.2,Theorem
LCL/LCL728^5.p,Leo-II,Timeout,9.9,Theorem
LCL/LCL729^5.p,E,GaveUp,10.1,Theorem
LCL/LCL729^5.p,Vampire,NoAnswer,10.0,Theorem
LCL/LCL730^5.p,E,Theorem,0.0,Theorem
LCL/LCL729^5.p,Leo-II,Timeout,9.9,Theorem
LCL/LCL730^5.p,Leo-II,Theorem,0.1,Theorem
LCL/LCL730^5.p,Leo-III,Theorem,0.9,Theorem
LCL/LCL731^5.p,E,Theorem,0.0,Theorem
LCL/LCL729^5.p,Leo-III,Timeout,10.2,Theorem
LCL/LCL731^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL731^5.p,Leo-III,Theorem,1.3,Theorem
LCL/LCL732^5.p,E,Theorem,0.0,Theorem
LCL/LCL732^5.p,Vampire,Theorem,0.0,Theorem
LCL/LCL732^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL732^5.p,Leo-III,Theorem,0.3,Theorem
LCL/LCL733^5.p,E,Theorem,0.0,Theorem
LCL/LCL730^5.p,Vampire,Timeout,10.1,Theorem
LCL/LCL733^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL733^5.p,Leo-III,Theorem,0.5,Theorem
LCL/LCL734^5.p,E,Theorem,0.0,Theorem
LCL/LCL731^5.p,Vampire,Timeout,10.2,Theorem
LCL/LCL734^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL734^5.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL735^5.p,E,Theorem,0.0,Theorem
LCL/LCL728^5.p,Leo-III,Timeout,30.0,Theorem
LCL/LCL735^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL735^5.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL736^5.p,E,Theorem,0.0,Theorem
LCL/LCL733^5.p,Vampire,Timeout,10.2,Theorem
LCL/LCL736^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL736^5.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL738^5.p,E,Theorem,0.0,Theorem
LCL/LCL734^5.p,Vampire,Timeout,10.2,Theorem
LCL/LCL738^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL738^5.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL739^5.p,E,Theorem,0.0,Theorem
LCL/LCL736^5.p,Vampire,NoAnswer,8.2,Theorem
LCL/LCL739^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL735^5.p,Vampire,NoAnswer,10.0,Theorem
LCL/LCL740^5.p,E,Theorem,0.0,Theorem
LCL/LCL739^5.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL740^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL740^5.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL741^5.p,E,Theorem,0.0,Theorem
LCL/LCL738^5.p,Vampire,Timeout,10.2,Theorem
LCL/LCL741^5.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL741^5.p,Leo-III,Theorem,0.6,Theorem
LCL/LCL739^5.p,Vampire,NoAnswer,9.7,Theorem
LCL/LCL742^5.p,E,GaveUp,4.0,Theorem
LCL/LCL740^5.p,Vampire,Timeout,10.0,Theorem
LCL/LCL741^5.p,Vampire,Timeout,10.0,Theorem
LCL/LCL743^5.p,E,GaveUp,0.0,CounterSatisfiable
LCL/LCL743^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
LCL/LCL743^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
LCL/LCL743^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
LCL/LCL859^1.p,E,Theorem,0.0,Theorem
LCL/LCL859^1.p,Vampire,Theorem,1.8,Theorem
LCL/LCL859^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL742^5.p,Vampire,Timeout,10.1,Theorem
LCL/LCL860^1.p,E,Theorem,0.0,Theorem
LCL/LCL742^5.p,Leo-II,Timeout,10.0,Theorem
LCL/LCL860^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL742^5.p,Leo-III,Timeout,11.3,Theorem
LCL/LCL861^1.p,E,Theorem,0.0,Theorem
LCL/LCL859^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL861^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL860^1.p,Vampire,Timeout,10.1,Theorem
LCL/LCL862^1.p,E,Theorem,0.0,Theorem
LCL/LCL860^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL861^1.p,Vampire,NoAnswer,8.6,Theorem
LCL/LCL862^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL863^1.p,E,Theorem,0.0,Theorem
LCL/LCL861^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL863^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL862^1.p,Vampire,Timeout,10.2,Theorem
LCL/LCL864^1.p,E,Theorem,0.0,Theorem
LCL/LCL863^1.p,Vampire,Timeout,10.0,Theorem
LCL/LCL864^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL862^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL865^1.p,E,Theorem,0.0,Theorem
LCL/LCL865^1.p,Vampire,Theorem,0.6,Theorem
LCL/LCL865^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL863^1.p,Leo-III,Timeout,10.2,Theorem
LCL/LCL866^1.p,E,Theorem,0.0,Theorem
LCL/LCL864^1.p,Vampire,NoAnswer,9.4,Theorem
LCL/LCL866^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL864^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL867^1.p,E,Theorem,0.0,Theorem
LCL/LCL865^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL867^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL866^1.p,Vampire,NoAnswer,8.9,Theorem
LCL/LCL868^1.p,E,Theorem,0.0,Theorem
LCL/LCL866^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL868^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL867^1.p,Vampire,NoAnswer,7.7,Theorem
LCL/LCL868^1.p,Vampire,Theorem,5.5,Theorem
LCL/LCL868^1.p,Leo-III,Theorem,1.7,Theorem
LCL/LCL867^1.p,Leo-III,Timeout,10.2,Theorem
LCL/LCL869^1.p,E,GaveUp,10.0,CounterSatisfiable
LCL/LCL870^1.p,E,Theorem,0.0,Theorem
LCL/LCL870^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL870^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL869^1.p,Vampire,Timeout,10.1,CounterSatisfiable
LCL/LCL871^1.p,E,Theorem,0.0,Theorem
LCL/LCL871^1.p,Vampire,Theorem,0.0,Theorem
LCL/LCL871^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL870^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL871^1.p,Leo-III,Theorem,0.4,Theorem
LCL/LCL869^1.p,Leo-II,Unknown,10.1,CounterSatisfiable
LCL/LCL872^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL872^1.p,E,Theorem,1.1,Theorem
LCL/LCL873^1.p,E,Theorem,0.0,Theorem
LCL/LCL869^1.p,Leo-III,Timeout,10.3,CounterSatisfiable
LCL/LCL873^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL872^1.p,Vampire,Timeout,10.0,Theorem
LCL/LCL874^1.p,E,Theorem,0.0,Theorem
LCL/LCL872^1.p,Leo-III,Timeout,10.4,Theorem
LCL/LCL874^1.p,Leo-II,Theorem,0.2,Theorem
LCL/LCL873^1.p,Vampire,Timeout,10.1,Theorem
LCL/LCL874^1.p,Vampire,Theorem,7.8,Theorem
LCL/LCL874^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL877^1.p,E,GaveUp,10.1,Theorem
LCL/LCL877^1.p,Leo-II,Theorem,1.0,Theorem
LCL/LCL877^2.p,E,Theorem,0.0,Theorem
LCL/LCL877^1.p,Vampire,NoAnswer,10.0,Theorem
LCL/LCL877^2.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL877^1.p,Leo-III,Timeout,10.3,Theorem
LCL/LCL878^1.p,E,Theorem,0.0,Theorem
LCL/LCL877^2.p,Vampire,NoAnswer,9.6,Theorem
LCL/LCL878^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL878^1.p,Vampire,Theorem,1.1,Theorem
LCL/LCL879^1.p,E,Theorem,0.0,Theorem
LCL/LCL873^1.p,Leo-III,Timeout,30.0,Theorem
LCL/LCL879^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL877^2.p,Leo-III,Timeout,10.4,Theorem
LCL/LCL880^1.p,E,Theorem,0.0,Theorem
LCL/LCL878^1.p,Leo-III,Timeout,10.2,Theorem
LCL/LCL880^1.p,Leo-II,Theorem,0.0,Theorem
LCL/LCL879^1.p,Vampire,Timeout,10.1,Theorem
LCL/LCL879^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL881^1.p,E,Theorem,3.0,Theorem
LCL/LCL881^1.p,Leo-II,Theorem,0.6,Theorem
LCL/LCL880^1.p,Vampire,Timeout,10.1,Theorem
LCL/LCL916^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL916^1.p,Vampire,Satisfiable,0.0,Satisfiable
LCL/LCL916^1.p,Leo-II,Unknown,0.0,Satisfiable
LCL/LCL916^1.p,Leo-III,GaveUp,0.3,Satisfiable
LCL/LCL881^1.p,Vampire,Timeout,10.3,Theorem
LCL/LCL880^1.p,Leo-III,Timeout,11.7,Theorem
LCL/LCL881^1.p,Leo-III,Timeout,10.1,Theorem
LCL/LCL917^1.p,E,GaveUp,10.1,Satisfiable
LCL/LCL918^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL918^1.p,Vampire,Satisfiable,0.0,Satisfiable
LCL/LCL918^1.p,Leo-II,Unknown,0.0,Satisfiable
LCL/LCL918^1.p,Leo-III,GaveUp,0.3,Satisfiable
LCL/LCL919^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL919^1.p,Vampire,NoAnswer,0.0,Satisfiable
LCL/LCL919^1.p,Leo-II,Satisfiable,2.4,Satisfiable
LCL/LCL919^1.p,Leo-III,GaveUp,0.4,Satisfiable
LCL/LCL920^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL920^1.p,Vampire,NoAnswer,0.0,Satisfiable
LCL/LCL917^1.p,Vampire,Timeout,10.1,Satisfiable
LCL/LCL917^1.p,Leo-II,Unknown,10.3,Satisfiable
LCL/LCL921^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL920^1.p,Leo-III,GaveUp,0.4,Satisfiable
LCL/LCL921^1.p,Vampire,NoAnswer,0.0,Satisfiable
LCL/LCL921^1.p,Leo-III,GaveUp,0.4,Satisfiable
LCL/LCL922^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL920^1.p,Leo-II,Satisfiable,2.4,Satisfiable
LCL/LCL921^1.p,Leo-II,Satisfiable,2.4,Satisfiable
LCL/LCL917^1.p,Leo-III,Timeout,10.1,Satisfiable
LCL/LCL923^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL922^1.p,Leo-II,Satisfiable,3.3,Satisfiable
LCL/LCL922^1.p,Vampire,Timeout,10.2,Satisfiable
LCL/LCL923^1.p,Vampire,Timeout,10.1,Satisfiable
LCL/LCL924^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL924^1.p,Vampire,NoAnswer,0.0,Satisfiable
LCL/LCL923^1.p,Leo-II,Unknown,10.5,Satisfiable
LCL/LCL924^1.p,Leo-III,GaveUp,0.4,Satisfiable
LCL/LCL925^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL924^1.p,Leo-II,Satisfiable,2.4,Satisfiable
LCL/LCL925^1.p,Vampire,Timeout,10.1,Satisfiable
LCL/LCL925^1.p,Leo-II,Timeout,10.2,Satisfiable
LCL/LCL930^1.p,E,GaveUp,0.0,Satisfiable
LCL/LCL930^1.p,Vampire,Satisfiable,0.0,Satisfiable
LCL/LCL930^1.p,Leo-II,Unknown,0.0,Satisfiable
LCL/LCL930^1.p,Leo-III,GaveUp,0.4,Satisfiable
LCL/LCL922^1.p,Leo-III,Timeout,30.0,Satisfiable
LCL/LCL931^1.p,E,GaveUp,10.1,Unknown
LCL/LCL923^1.p,Leo-III,Timeout,30.0,Satisfiable
LCL/LCL931^1.p,Vampire,Timeout,10.4,Unknown
LCL/LCL932^1.p,E,GaveUp,10.1,Unknown
LCL/LCL925^1.p,Leo-III,Timeout,30.0,Satisfiable
LCL/LCL932^1.p,Vampire,Timeout,10.2,Unknown
LCL/LCL931^1.p,Leo-II,Timeout,30.0,Unknown
LCL/LCL931^1.p,Leo-III,Timeout,30.0,Unknown
LCL/LCL933^1.p,E,GaveUp,10.0,Unknown
LCL/LCL933^1.p,Vampire,Timeout,10.1,Unknown
LCL/LCL932^1.p,Leo-II,Timeout,30.0,Unknown
LCL/LCL932^1.p,Leo-III,Timeout,30.0,Unknown
LCL/LCL934^1.p,E,GaveUp,10.0,Unknown
LCL/LCL934^1.p,Vampire,Timeout,10.1,Unknown
LCL/LCL933^1.p,Leo-II,Timeout,30.0,Unknown
LCL/LCL933^1.p,Leo-III,Timeout,30.0,Unknown
LCL/LCL935^1.p,E,GaveUp,10.0,Unknown
LCL/LCL935^1.p,Vampire,Timeout,10.1,Unknown
LCL/LCL934^1.p,Leo-II,Timeout,30.0,Unknown
LCL/LCL934^1.p,Leo-III,Timeout,30.0,Unknown
LCL/LCL936^1.p,E,GaveUp,10.0,Unknown
LCL/LCL936^1.p,Vampire,Timeout,10.1,Unknown
LCL/LCL935^1.p,Leo-II,Timeout,30.0,Unknown
LCL/LCL935^1.p,Leo-III,Timeout,30.0,Unknown
LCL/LCL937^1.p,E,GaveUp,10.0,Unknown
LCL/LCL937^1.p,Vampire,Timeout,10.1,Unknown
LCL/LCL936^1.p,Leo-II,Timeout,30.0,Unknown
LCL/LCL936^1.p,Leo-III,Timeout,30.0,Unknown
LCL/LCL938^1.p,E,GaveUp,10.0,Unknown
LCL/LCL938^1.p,Vampire,Timeout,10.1,Unknown
LCL/LCL937^1.p,Leo-II,Timeout,30.0,Unknown
LCL/LCL937^1.p,Leo-III,Timeout,30.0,Unknown
LCL/LCL939^1.p,E,GaveUp,10.0,Unknown
LCL/LCL939^1.p,Vampire,Timeout,10.1,Unknown
LCL/LCL938^1.p,Leo-II,Timeout,30.0,Unknown
LCL/LCL938^1.p,Leo-III,Timeout,30.0,Unknown
LCL/LCL940^1.p,E,GaveUp,10.0,Unknown
LCL/LCL940^1.p,Vampire,Timeout,10.1,Unknown
LCL/LCL939^1.p,Leo-II,Timeout,30.0,Unknown
LIN/LIN001^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN001^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN001^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN001^1.p,Leo-III,Inappropriate,0.7,Theorem
LIN/LIN002^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN002^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN002^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN002^1.p,Leo-III,Inappropriate,0.7,Theorem
LIN/LIN003^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN003^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN003^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN003^1.p,Leo-III,Error,0.9,Theorem
LIN/LIN004^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN004^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN004^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN004^1.p,Leo-III,Inappropriate,0.7,Theorem
LIN/LIN005^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN005^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN005^1.p,Leo-II,Error,0.0,Theorem
LCL/LCL939^1.p,Leo-III,Timeout,30.0,Unknown
LIN/LIN006^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN006^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN006^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN006^1.p,Leo-III,Error,1.9,Theorem
LIN/LIN007^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN007^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN007^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN007^1.p,Leo-III,Inappropriate,0.8,Theorem
LIN/LIN008^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN008^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN008^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN008^1.p,Leo-III,Timeout,10.1,Theorem
LIN/LIN009^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN009^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN009^1.p,Leo-II,Error,0.0,Theorem
LCL/LCL940^1.p,Leo-II,Timeout,30.0,Unknown
LIN/LIN010^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN010^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN010^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN005^1.p,Leo-III,Timeout,16.1,Theorem
LIN/LIN011^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN011^1.p,Vampire,NoAnswer,0.1,Theorem
LIN/LIN011^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN010^1.p,Leo-III,Error,1.3,Theorem
LIN/LIN012^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN012^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN012^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN011^1.p,Leo-III,Inappropriate,1.0,Theorem
LIN/LIN013^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN013^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN013^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN013^1.p,Leo-III,Inappropriate,0.9,Theorem
LIN/LIN014^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN014^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN014^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN014^1.p,Leo-III,Inappropriate,0.8,Theorem
LIN/LIN015^1.p,E,NoAnswer,0.0,Theorem
LIN/LIN015^1.p,Vampire,NoAnswer,0.0,Theorem
LIN/LIN015^1.p,Leo-II,Error,0.0,Theorem
LIN/LIN015^1.p,Leo-III,Inappropriate,0.8,Theorem
MSC/MSC007^1.003.004.p,E,GaveUp,0.0,Theorem
LCL/LCL940^1.p,Leo-III,Timeout,30.0,Unknown
MSC/MSC007^1.003.004.p,Vampire,Timeout,10.2,Theorem
MSC/MSC007^1.003.004.p,Leo-II,Timeout,9.9,Theorem
MSC/MSC020^5.p,E,Theorem,0.0,Theorem
MSC/MSC007^1.003.004.p,Leo-III,Theorem,4.4,Theorem
MSC/MSC020^5.p,Vampire,Timeout,10.1,Theorem
MSC/MSC020^5.p,Leo-II,Timeout,9.9,Theorem
LIN/LIN009^1.p,Leo-III,Timeout,30.0,Theorem
LIN/LIN012^1.p,Leo-III,Timeout,30.0,Theorem
MSC/MSC021^5.p,E,GaveUp,4.0,Theorem
MSC/MSC021^5.p,Vampire,Timeout,10.1,Theorem
MSC/MSC020^5.p,Leo-III,Timeout,11.3,Theorem
MSC/MSC021^5.p,Leo-II,Timeout,9.9,Theorem
MSC/MSC021^5.p,Leo-III,Timeout,11.6,Theorem
MSC/MSC025^1.p,E,GaveUp,10.1,Theorem
MSC/MSC025^1.p,Vampire,Timeout,10.2,Theorem
MSC/MSC025^2.p,Vampire,Theorem,0.6,Theorem
MSC/MSC025^1.p,Leo-II,Unknown,10.1,Theorem
MSC/MSC025^2.p,Leo-III,Theorem,0.7,Theorem
MSC/MSC029^1.p,E,NoAnswer,0.0,Theorem
MSC/MSC029^1.p,Vampire,NoAnswer,0.0,Theorem
MSC/MSC029^1.p,Leo-II,Error,0.0,Theorem
MSC/MSC029^1.p,Leo-III,Inappropriate,0.7,Theorem
MSC/MSC030^1.p,E,NoAnswer,0.0,Theorem
MSC/MSC030^1.p,Vampire,NoAnswer,0.0,Theorem
MSC/MSC030^1.p,Leo-II,Error,0.0,Theorem
MSC/MSC030^1.p,Leo-III,Inappropriate,0.6,Theorem
MSC/MSC031^1.p,E,NoAnswer,0.0,Theorem
MSC/MSC031^1.p,Vampire,NoAnswer,0.0,Theorem
MSC/MSC031^1.p,Leo-II,Error,0.0,Theorem
MSC/MSC031^1.p,Leo-III,Inappropriate,0.7,Theorem
MSC/MSC032^1.p,E,NoAnswer,0.0,Theorem
MSC/MSC032^1.p,Vampire,NoAnswer,0.1,Theorem
MSC/MSC032^1.p,Leo-II,Error,0.0,Theorem
MSC/MSC025^1.p,Leo-III,Timeout,10.2,Theorem
MSC/MSC033^1.p,E,NoAnswer,0.0,Theorem
MSC/MSC033^1.p,Vampire,NoAnswer,0.0,Theorem
MSC/MSC033^1.p,Leo-II,Error,0.0,Theorem
MSC/MSC032^1.p,Leo-III,Inappropriate,0.7,Theorem
NLP/NLP001^7.p,E,Theorem,0.0,Theorem
MSC/MSC033^1.p,Leo-III,Inappropriate,0.8,Theorem
NLP/NLP001^7.p,Leo-II,Theorem,0.1,Theorem
MSC/MSC025^2.p,E,GaveUp,10.1,Theorem
MSC/MSC025^2.p,Leo-II,Unknown,10.1,Theorem
NLP/NLP002^7.p,E,GaveUp,2.1,CounterSatisfiable
NLP/NLP001^7.p,Vampire,Timeout,10.1,Theorem
NLP/NLP001^7.p,Leo-III,Timeout,10.1,Theorem
NLP/NLP003^7.p,E,GaveUp,2.1,CounterSatisfiable
NLP/NLP002^7.p,Vampire,NoAnswer,9.5,CounterSatisfiable
NLP/NLP002^7.p,Leo-II,Unknown,10.9,CounterSatisfiable
NLP/NLP002^7.p,Leo-III,Timeout,10.2,CounterSatisfiable
NLP/NLP004^7.p,E,Theorem,0.5,Theorem
NLP/NLP003^7.p,Vampire,Timeout,10.1,CounterSatisfiable
NLP/NLP003^7.p,Leo-II,Timeout,10.8,CounterSatisfiable
NLP/NLP003^7.p,Leo-III,Timeout,10.1,CounterSatisfiable
NLP/NLP004^7.p,Vampire,Timeout,10.1,Theorem
NLP/NLP004^7.p,Leo-II,Unknown,10.8,Theorem
NLP/NLP005^7.p,E,GaveUp,8.6,CounterSatisfiable
NLP/NLP005^7.p,Vampire,Timeout,10.1,CounterSatisfiable
NLP/NLP005^7.p,Leo-II,Unknown,10.6,CounterSatisfiable
NLP/NLP006^7.p,E,GaveUp,10.1,CounterSatisfiable
NLP/NLP006^7.p,Vampire,Timeout,10.1,CounterSatisfiable
NLP/NLP004^7.p,Leo-III,Timeout,30.0,Theorem
NLP/NLP006^7.p,Leo-II,Unknown,10.5,CounterSatisfiable
NLP/NLP007^7.p,E,GaveUp,10.1,Theorem
NLP/NLP005^7.p,Leo-III,Timeout,30.0,CounterSatisfiable
NLP/NLP007^7.p,Vampire,Timeout,10.3,Theorem
NLP/NLP007^7.p,Leo-II,Timeout,10.0,Theorem
NLP/NLP008^7.p,E,GaveUp,10.2,CounterSatisfiable
NLP/NLP006^7.p,Leo-III,Timeout,30.0,CounterSatisfiable
NLP/NLP008^7.p,Vampire,Timeout,10.5,CounterSatisfiable
NLP/NLP007^7.p,Leo-III,Timeout,25.2,Theorem
NLP/NLP008^7.p,Leo-II,Unknown,10.0,CounterSatisfiable
NLP/NLP009^7.p,E,GaveUp,10.2,Theorem
NLP/NLP009^7.p,Vampire,Timeout,10.3,Theorem
NLP/NLP009^7.p,Leo-II,Unknown,10.5,Theorem
NLP/NLP011^7.p,E,GaveUp,10.2,Theorem
NLP/NLP011^7.p,Vampire,Timeout,10.5,Theorem
NLP/NLP008^7.p,Leo-III,Timeout,30.0,CounterSatisfiable
NLP/NLP264^7.p,E,Theorem,0.0,Theorem
NLP/NLP264^7.p,Vampire,Theorem,0.0,Theorem
NLP/NLP264^7.p,Leo-II,Theorem,2.4,Theorem
NLP/NLP264^7.p,Leo-III,Theorem,0.6,Theorem
NUM/NUM016^5.p,E,Theorem,0.0,Theorem
NUM/NUM016^5.p,Vampire,Theorem,0.0,Theorem
NUM/NUM016^5.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM016^5.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM020^1.p,E,Theorem,0.0,Theorem
NUM/NUM020^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM020^1.p,Leo-II,Theorem,3.6,Theorem
NLP/NLP011^7.p,Leo-II,Timeout,10.1,Theorem
NUM/NUM021^1.p,E,Theorem,0.1,Theorem
NUM/NUM020^1.p,Leo-III,Theorem,0.4,Theorem
NLP/NLP009^7.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM021^1.p,Vampire,Timeout,10.2,Theorem
NUM/NUM415^1.p,E,Theorem,1.5,Theorem
NUM/NUM415^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM415^1.p,Leo-II,Theorem,0.3,Theorem
NUM/NUM415^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM416^1.p,E,Theorem,0.4,Theorem
NUM/NUM416^1.p,Vampire,Theorem,0.1,Theorem
NUM/NUM021^1.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM416^1.p,Leo-III,Error,0.3,Theorem
NUM/NUM417^1.p,E,Theorem,0.0,Theorem
NUM/NUM417^1.p,Vampire,Theorem,0.3,Theorem
NLP/NLP011^7.p,Leo-III,Timeout,25.0,Theorem
NUM/NUM417^1.p,Leo-III,Error,0.3,Theorem
NUM/NUM418^1.p,E,Theorem,0.0,Theorem
NUM/NUM418^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM418^1.p,Leo-II,Theorem,3.5,Theorem
NUM/NUM418^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM419^1.p,E,Theorem,0.0,Theorem
NUM/NUM419^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM419^1.p,Leo-II,Theorem,3.5,Theorem
NUM/NUM419^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM635^1.p,E,Theorem,0.0,Theorem
NUM/NUM635^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM635^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM635^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM635^2.p,E,Theorem,0.0,Theorem
NUM/NUM635^2.p,Vampire,Theorem,0.0,Theorem
NUM/NUM635^2.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM635^2.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM635^4.p,E,Theorem,0.0,Theorem
NUM/NUM416^1.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM417^1.p,Leo-II,Timeout,15.1,Theorem
NUM/NUM021^1.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM636^1.p,E,Theorem,0.0,Theorem
NUM/NUM635^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM636^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM635^4.p,Leo-II,Unknown,10.2,Theorem
NUM/NUM636^2.p,E,Theorem,0.0,Theorem
NUM/NUM636^2.p,Vampire,Theorem,0.1,Theorem
NUM/NUM636^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM636^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM636^3.p,E,Theorem,0.0,Theorem
NUM/NUM636^3.p,Vampire,Theorem,0.1,Theorem
NUM/NUM636^2.p,Leo-III,Theorem,1.9,Theorem
NUM/NUM636^2.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM636^3.p,Leo-III,Theorem,1.8,Theorem
NUM/NUM636^4.p,E,Theorem,5.5,Theorem
NUM/NUM636^3.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM635^4.p,Leo-III,Timeout,25.7,Theorem
NUM/NUM637^1.p,E,GaveUp,0.0,Theorem
NUM/NUM636^4.p,Vampire,Timeout,10.0,Theorem
NUM/NUM637^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM636^4.p,Leo-II,Unknown,10.0,Theorem
NUM/NUM637^2.p,E,Theorem,0.0,Theorem
NUM/NUM637^2.p,Vampire,Theorem,0.1,Theorem
NUM/NUM637^1.p,Vampire,NoAnswer,10.0,Theorem
NUM/NUM637^2.p,Leo-III,Theorem,1.8,Theorem
NUM/NUM637^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM637^2.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM637^4.p,E,GaveUp,10.1,Theorem
NUM/NUM637^4.p,Vampire,NoAnswer,9.9,Theorem
NUM/NUM638^1.p,E,Theorem,0.0,Theorem
NUM/NUM638^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM638^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM638^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM638^4.p,E,Theorem,1.1,Theorem
NUM/NUM636^4.p,Leo-III,Timeout,25.7,Theorem
NUM/NUM637^4.p,Leo-II,Unknown,10.2,Theorem
NUM/NUM638^4.p,Vampire,NoAnswer,8.8,Theorem
NUM/NUM639^1.p,E,Theorem,0.0,Theorem
NUM/NUM639^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM639^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM639^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM639^4.p,E,Theorem,0.0,Theorem
NUM/NUM638^4.p,Leo-II,Unknown,10.5,Theorem
NUM/NUM639^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM637^4.p,Leo-III,Timeout,26.0,Theorem
NUM/NUM640^1.p,E,Theorem,0.0,Theorem
NUM/NUM640^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM640^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM640^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM640^4.p,E,Theorem,0.0,Theorem
NUM/NUM639^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM638^4.p,Leo-III,Timeout,26.0,Theorem
NUM/NUM640^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM641^1.p,E,Theorem,0.0,Theorem
NUM/NUM641^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM641^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM641^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM641^4.p,E,Theorem,0.0,Theorem
NUM/NUM640^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM641^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM639^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM642^1.p,E,Theorem,0.0,Theorem
NUM/NUM642^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM642^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM642^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM642^4.p,E,Theorem,0.0,Theorem
NUM/NUM641^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM640^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM642^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM643^1.p,E,Theorem,0.0,Theorem
NUM/NUM643^1.p,Vampire,Timeout,10.0,Theorem
NUM/NUM642^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM641^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM643^1.p,Leo-II,Unknown,10.3,Theorem
NUM/NUM643^1.p,Leo-III,Timeout,10.2,Theorem
NUM/NUM643^4.p,E,GaveUp,10.1,Theorem
NUM/NUM642^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM644^1.p,E,Theorem,0.8,Theorem
NUM/NUM643^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM643^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM644^1.p,Vampire,Timeout,10.0,Theorem
NUM/NUM644^1.p,Leo-II,Unknown,10.2,Theorem
NUM/NUM644^1.p,Leo-III,Timeout,10.2,Theorem
NUM/NUM644^4.p,E,GaveUp,10.1,Theorem
NUM/NUM644^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM645^1.p,E,Theorem,0.0,Theorem
NUM/NUM643^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM645^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM644^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM645^1.p,Leo-II,Unknown,10.2,Theorem
NUM/NUM645^1.p,Leo-III,Timeout,10.2,Theorem
NUM/NUM645^4.p,E,GaveUp,10.1,Theorem
NUM/NUM645^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM646^1.p,E,Theorem,0.0,Theorem
NUM/NUM644^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM646^1.p,Vampire,NoAnswer,9.9,Theorem
NUM/NUM645^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM646^1.p,Leo-II,Unknown,10.2,Theorem
NUM/NUM646^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM646^4.p,E,GaveUp,10.1,Theorem
NUM/NUM646^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM647^1.p,E,Theorem,0.0,Theorem
NUM/NUM647^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM647^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM647^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM647^4.p,E,Theorem,0.0,Theorem
NUM/NUM645^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM646^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM647^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM648^1.p,E,Theorem,0.0,Theorem
NUM/NUM648^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM648^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM648^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM648^4.p,E,Theorem,0.0,Theorem
NUM/NUM647^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM648^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM646^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM648^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM649^1.p,E,GaveUp,10.0,Theorem
NUM/NUM647^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM649^1.p,Vampire,Timeout,10.0,Theorem
NUM/NUM649^1.p,Leo-II,Unknown,10.2,Theorem
NUM/NUM649^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM648^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM649^4.p,E,GaveUp,10.1,Theorem
NUM/NUM649^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM650^1.p,E,GaveUp,10.0,Theorem
NUM/NUM649^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM650^1.p,Vampire,Timeout,10.0,Theorem
NUM/NUM650^4.p,E,Theorem,0.0,Theorem
NUM/NUM650^1.p,Leo-II,Unknown,10.1,Theorem
NUM/NUM650^1.p,Leo-III,Timeout,10.2,Theorem
NUM/NUM650^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM651^1.p,E,Theorem,0.0,Theorem
NUM/NUM651^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM651^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM651^1.p,Leo-III,Theorem,0.9,Theorem
NUM/NUM651^4.p,E,Theorem,0.0,Theorem
NUM/NUM649^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM650^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM651^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM652^1.p,E,Theorem,0.0,Theorem
NUM/NUM652^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM652^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM652^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM652^4.p,E,Theorem,0.0,Theorem
NUM/NUM651^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM652^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM650^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM653^1.p,E,Theorem,0.0,Theorem
NUM/NUM653^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM653^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM653^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM653^4.p,E,Theorem,0.0,Theorem
NUM/NUM652^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM653^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM651^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM654^1.p,E,Theorem,0.0,Theorem
NUM/NUM654^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM654^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM654^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM654^4.p,E,Theorem,0.1,Theorem
NUM/NUM653^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM654^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM652^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM655^1.p,E,Theorem,0.0,Theorem
NUM/NUM655^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM655^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM655^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM655^4.p,E,Theorem,0.1,Theorem
NUM/NUM655^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM654^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM653^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM656^1.p,E,Theorem,0.0,Theorem
NUM/NUM656^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM656^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM656^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM656^4.p,E,Theorem,0.0,Theorem
NUM/NUM655^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM656^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM654^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM657^1.p,E,Theorem,0.0,Theorem
NUM/NUM657^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM657^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM657^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM657^4.p,E,Theorem,0.0,Theorem
NUM/NUM657^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM656^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM655^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM658^1.p,E,Theorem,0.0,Theorem
NUM/NUM658^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM658^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM658^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM658^4.p,E,Theorem,0.1,Theorem
NUM/NUM658^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM657^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM656^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM659^1.p,E,Theorem,0.0,Theorem
NUM/NUM659^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM659^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM659^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM659^4.p,E,Theorem,0.1,Theorem
NUM/NUM658^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM659^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM657^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM660^1.p,E,Theorem,0.0,Theorem
NUM/NUM660^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM660^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM660^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM660^4.p,E,Theorem,0.0,Theorem
NUM/NUM660^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM659^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM658^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM662^1.p,E,Theorem,0.0,Theorem
NUM/NUM662^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM662^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM662^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM662^4.p,E,GaveUp,10.1,Theorem
NUM/NUM660^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM659^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM662^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM663^1.p,E,Theorem,0.0,Theorem
NUM/NUM663^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM663^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM663^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM662^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM660^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM663^4.p,E,GaveUp,10.1,Theorem
NUM/NUM663^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM664^1.p,E,Theorem,0.0,Theorem
NUM/NUM664^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM664^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM664^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM663^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM662^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM664^4.p,E,GaveUp,10.1,Theorem
NUM/NUM664^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM665^1.p,E,Theorem,0.0,Theorem
NUM/NUM665^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM665^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM665^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM664^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM663^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM665^4.p,E,GaveUp,10.1,Theorem
NUM/NUM665^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM666^1.p,E,Theorem,0.0,Theorem
NUM/NUM666^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM666^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM666^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM665^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM664^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM666^4.p,E,GaveUp,10.1,Theorem
NUM/NUM666^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM667^1.p,E,Theorem,0.0,Theorem
NUM/NUM667^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM667^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM667^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM666^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM665^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM667^4.p,E,GaveUp,10.1,Theorem
NUM/NUM667^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM668^1.p,E,Theorem,0.0,Theorem
NUM/NUM668^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM668^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM668^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM668^4.p,E,Theorem,0.0,Theorem
NUM/NUM667^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM666^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM668^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM669^1.p,E,Theorem,0.0,Theorem
NUM/NUM669^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM669^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM669^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM669^4.p,E,Theorem,0.0,Theorem
NUM/NUM669^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM668^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM667^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM670^1.p,E,Theorem,0.0,Theorem
NUM/NUM670^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM670^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM670^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM670^4.p,E,Theorem,1.1,Theorem
NUM/NUM670^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM668^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM669^4.p,Leo-II,Timeout,17.0,Theorem
NUM/NUM671^1.p,E,Theorem,0.0,Theorem
NUM/NUM671^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM671^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM671^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM671^4.p,E,Theorem,0.0,Theorem
NUM/NUM671^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM670^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM669^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM672^1.p,E,Theorem,0.0,Theorem
NUM/NUM672^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM672^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM672^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM672^4.p,E,Theorem,0.3,Theorem
NUM/NUM672^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM671^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM670^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM673^1.p,E,Theorem,0.0,Theorem
NUM/NUM673^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM673^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM673^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM673^4.p,E,Theorem,0.0,Theorem
NUM/NUM672^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM673^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM671^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM674^1.p,E,Theorem,0.0,Theorem
NUM/NUM674^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM674^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM674^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM674^4.p,E,Theorem,0.0,Theorem
NUM/NUM674^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM673^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM672^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM676^1.p,E,Theorem,0.0,Theorem
NUM/NUM676^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM676^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM676^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM676^4.p,E,Theorem,0.1,Theorem
NUM/NUM676^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM674^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM673^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM677^1.p,E,Theorem,0.0,Theorem
NUM/NUM677^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM677^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM677^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM677^4.p,E,Theorem,0.1,Theorem
NUM/NUM677^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM676^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM674^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM680^1.p,E,Theorem,0.0,Theorem
NUM/NUM680^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM680^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM680^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM680^4.p,E,GaveUp,10.1,Theorem
NUM/NUM677^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM676^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM680^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM681^1.p,E,Theorem,0.0,Theorem
NUM/NUM681^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM681^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM681^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM681^4.p,E,Theorem,3.2,Theorem
NUM/NUM680^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM677^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM681^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM682^1.p,E,Theorem,0.0,Theorem
NUM/NUM682^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM682^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM682^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM681^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM680^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM682^4.p,E,GaveUp,10.1,Theorem
NUM/NUM682^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM683^1.p,E,Theorem,0.0,Theorem
NUM/NUM683^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM683^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM683^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM681^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM682^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM683^4.p,E,GaveUp,10.1,Theorem
NUM/NUM683^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM684^1.p,E,Theorem,0.0,Theorem
NUM/NUM684^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM684^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM684^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM684^4.p,E,Theorem,0.0,Theorem
NUM/NUM683^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM682^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM684^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM686^1.p,E,Theorem,0.0,Theorem
NUM/NUM686^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM684^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM686^1.p,Leo-III,Theorem,0.6,Theorem
NUM/NUM683^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM686^1.p,Leo-II,Unknown,10.3,Theorem
NUM/NUM686^4.p,E,GaveUp,10.1,Theorem
NUM/NUM686^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM687^1.p,E,Theorem,0.0,Theorem
NUM/NUM687^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM687^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM687^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM684^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM687^4.p,E,GaveUp,10.1,Theorem
NUM/NUM686^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM687^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM688^1.p,E,Theorem,0.0,Theorem
NUM/NUM688^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM688^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM688^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM688^4.p,E,GaveUp,10.1,Theorem
NUM/NUM687^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM686^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM688^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM689^1.p,E,Theorem,0.0,Theorem
NUM/NUM689^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM689^1.p,Leo-II,Theorem,0.1,Theorem
NUM/NUM689^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM688^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM687^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM689^4.p,E,GaveUp,10.1,Theorem
NUM/NUM689^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM690^1.p,E,Theorem,0.0,Theorem
NUM/NUM690^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM690^1.p,Leo-II,Theorem,0.1,Theorem
NUM/NUM690^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM689^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM688^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM690^4.p,E,GaveUp,10.1,Theorem
NUM/NUM690^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM691^1.p,E,Theorem,0.0,Theorem
NUM/NUM691^1.p,Vampire,Theorem,0.1,Theorem
NUM/NUM691^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM691^1.p,Leo-III,Theorem,0.6,Theorem
NUM/NUM690^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM689^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM691^4.p,E,GaveUp,10.1,Theorem
NUM/NUM691^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM692^1.p,E,Theorem,0.0,Theorem
NUM/NUM692^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM692^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM692^1.p,Leo-III,Theorem,2.4,Theorem
NUM/NUM691^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM690^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM692^4.p,E,GaveUp,10.1,Theorem
NUM/NUM692^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM693^1.p,E,Theorem,0.0,Theorem
NUM/NUM693^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM693^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM693^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM693^4.p,E,Theorem,0.1,Theorem
NUM/NUM692^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM691^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM693^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM694^1.p,E,Theorem,0.0,Theorem
NUM/NUM694^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM694^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM694^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM694^4.p,E,Theorem,0.1,Theorem
NUM/NUM693^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM694^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM692^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM695^1.p,E,Theorem,0.0,Theorem
NUM/NUM695^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM695^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM695^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM695^4.p,E,Theorem,0.1,Theorem
NUM/NUM695^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM694^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM693^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM696^1.p,E,Theorem,0.0,Theorem
NUM/NUM696^1.p,Vampire,Theorem,0.1,Theorem
NUM/NUM696^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM696^1.p,Leo-III,Theorem,5.2,Theorem
NUM/NUM696^4.p,E,Theorem,6.2,Theorem
NUM/NUM695^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM694^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM696^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM697^1.p,E,Theorem,0.0,Theorem
NUM/NUM697^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM697^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM697^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM697^4.p,E,Theorem,0.4,Theorem
NUM/NUM696^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM695^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM697^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM698^1.p,E,Theorem,0.0,Theorem
NUM/NUM698^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM698^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM698^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM698^4.p,E,Theorem,0.4,Theorem
NUM/NUM698^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM697^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM696^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM699^1.p,E,Theorem,0.0,Theorem
NUM/NUM699^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM699^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM699^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM699^4.p,E,Theorem,0.1,Theorem
NUM/NUM699^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM698^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM697^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM700^1.p,E,Theorem,0.0,Theorem
NUM/NUM700^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM700^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM700^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM700^4.p,E,Theorem,0.4,Theorem
NUM/NUM699^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM700^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM698^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM701^1.p,E,Theorem,0.0,Theorem
NUM/NUM701^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM701^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM701^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM701^4.p,E,Theorem,0.3,Theorem
NUM/NUM701^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM700^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM699^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM702^1.p,E,Theorem,0.0,Theorem
NUM/NUM702^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM702^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM702^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM702^4.p,E,Theorem,0.4,Theorem
NUM/NUM702^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM701^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM700^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM703^1.p,E,Theorem,0.0,Theorem
NUM/NUM703^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM703^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM703^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM703^4.p,E,Theorem,0.3,Theorem
NUM/NUM703^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM702^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM701^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM704^1.p,E,GaveUp,10.1,Theorem
NUM/NUM703^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM702^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM704^1.p,Vampire,NoAnswer,9.9,Theorem
NUM/NUM704^1.p,Leo-II,Unknown,10.1,Theorem
NUM/NUM704^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM703^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM704^4.p,E,GaveUp,10.1,Theorem
NUM/NUM705^1.p,E,Theorem,0.0,Theorem
NUM/NUM705^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM704^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM705^1.p,Leo-II,Theorem,2.0,Theorem
NUM/NUM704^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM705^4.p,E,GaveUp,10.1,Theorem
NUM/NUM705^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM705^1.p,Leo-III,Timeout,21.6,Theorem
NUM/NUM706^1.p,E,Theorem,0.0,Theorem
NUM/NUM706^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM706^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM706^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM706^4.p,E,Theorem,0.1,Theorem
NUM/NUM705^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM704^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM706^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM707^1.p,E,Theorem,0.0,Theorem
NUM/NUM707^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM707^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM707^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM707^4.p,E,Theorem,0.1,Theorem
NUM/NUM706^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM707^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM705^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM708^1.p,E,Theorem,0.0,Theorem
NUM/NUM708^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM708^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM708^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM708^4.p,E,Theorem,0.1,Theorem
NUM/NUM707^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM706^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM708^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM709^1.p,E,Theorem,0.0,Theorem
NUM/NUM709^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM709^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM709^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM709^4.p,E,Theorem,0.1,Theorem
NUM/NUM709^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM708^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM707^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM710^1.p,E,Theorem,0.0,Theorem
NUM/NUM710^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM709^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM708^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM710^1.p,Leo-II,Unknown,10.2,Theorem
NUM/NUM710^1.p,Leo-III,Timeout,10.2,Theorem
NUM/NUM710^4.p,E,GaveUp,10.1,Theorem
NUM/NUM709^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM710^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM710^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM711^1.p,E,GaveUp,10.0,Theorem
NUM/NUM711^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM711^1.p,Leo-II,Unknown,10.2,Theorem
NUM/NUM711^1.p,Leo-III,Timeout,10.2,Theorem
NUM/NUM711^4.p,E,GaveUp,10.1,Theorem
NUM/NUM710^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM712^1.p,E,Theorem,0.2,Theorem
NUM/NUM711^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM711^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM712^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM712^1.p,Leo-II,Unknown,10.1,Theorem
NUM/NUM712^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM712^4.p,E,GaveUp,10.1,Theorem
NUM/NUM712^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM713^1.p,E,Theorem,0.0,Theorem
NUM/NUM713^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM713^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM713^1.p,Leo-III,Theorem,0.6,Theorem
NUM/NUM711^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM712^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM713^4.p,E,GaveUp,10.1,Theorem
NUM/NUM713^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM721^1.p,E,Theorem,0.0,Theorem
NUM/NUM721^1.p,Vampire,Theorem,0.2,Theorem
NUM/NUM721^1.p,Leo-II,Unknown,10.0,Theorem
NUM/NUM721^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM713^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM712^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM721^4.p,E,GaveUp,10.1,Theorem
NUM/NUM721^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM726^1.p,E,Theorem,0.0,Theorem
NUM/NUM726^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM726^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM726^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM726^4.p,E,Theorem,0.0,Theorem
NUM/NUM713^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM721^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM726^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM727^1.p,E,Theorem,0.1,Theorem
NUM/NUM726^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM727^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM727^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM721^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM727^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM727^4.p,E,GaveUp,10.1,Theorem
NUM/NUM726^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM728^1.p,E,Theorem,0.0,Theorem
NUM/NUM728^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM728^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM728^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM728^4.p,E,Theorem,0.1,Theorem
NUM/NUM727^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM727^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM728^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM729^1.p,E,Theorem,0.0,Theorem
NUM/NUM729^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM729^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM729^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM729^4.p,E,Theorem,0.1,Theorem
NUM/NUM728^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM729^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM727^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM730^1.p,E,Theorem,0.0,Theorem
NUM/NUM730^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM730^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM730^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM729^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM730^4.p,E,GaveUp,10.0,Theorem
NUM/NUM728^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM730^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM736^1.p,E,Theorem,0.0,Theorem
NUM/NUM736^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM736^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM736^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM736^4.p,E,Theorem,0.0,Theorem
NUM/NUM730^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM729^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM736^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM737^1.p,E,Theorem,8.2,Theorem
NUM/NUM736^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM730^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM737^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM737^1.p,Leo-II,Unknown,10.2,Theorem
NUM/NUM737^1.p,Leo-III,Timeout,10.2,Theorem
NUM/NUM737^4.p,E,GaveUp,10.1,Theorem
NUM/NUM736^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM738^1.p,E,Theorem,0.0,Theorem
NUM/NUM738^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM738^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM738^1.p,Leo-III,Theorem,1.1,Theorem
NUM/NUM738^4.p,E,Theorem,0.1,Theorem
NUM/NUM737^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM738^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM737^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM739^1.p,E,Theorem,0.0,Theorem
NUM/NUM739^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM739^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM739^1.p,Leo-III,Theorem,1.0,Theorem
NUM/NUM739^4.p,E,Theorem,0.0,Theorem
NUM/NUM738^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM739^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM737^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM740^1.p,E,Theorem,0.0,Theorem
NUM/NUM740^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM740^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM740^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM740^4.p,E,Theorem,0.0,Theorem
NUM/NUM739^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM740^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM738^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM741^1.p,E,Theorem,0.0,Theorem
NUM/NUM740^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM741^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM739^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM741^1.p,Leo-II,Unknown,10.3,Theorem
NUM/NUM741^1.p,Leo-III,Timeout,10.5,Theorem
NUM/NUM741^4.p,E,GaveUp,10.1,Theorem
NUM/NUM741^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM742^1.p,E,Theorem,0.0,Theorem
NUM/NUM742^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM742^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM740^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM742^1.p,Leo-III,Theorem,0.6,Theorem
NUM/NUM741^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM742^4.p,E,GaveUp,10.1,Theorem
NUM/NUM742^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM743^1.p,E,Theorem,0.0,Theorem
NUM/NUM743^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM743^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM743^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM743^4.p,E,GaveUp,10.1,Theorem
NUM/NUM742^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM741^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM743^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM746^1.p,E,Theorem,0.0,Theorem
NUM/NUM746^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM746^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM746^1.p,Leo-III,Theorem,0.9,Theorem
NUM/NUM746^4.p,E,Theorem,1.4,Theorem
NUM/NUM743^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM742^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM746^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM747^1.p,E,Theorem,0.0,Theorem
NUM/NUM747^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM747^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM747^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM747^4.p,E,Theorem,0.0,Theorem
NUM/NUM746^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM743^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM747^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM748^1.p,E,Theorem,0.0,Theorem
NUM/NUM748^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM748^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM748^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM748^4.p,E,GaveUp,10.1,Theorem
NUM/NUM747^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM746^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM748^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM749^1.p,E,Theorem,0.0,Theorem
NUM/NUM749^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM749^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM749^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM749^4.p,E,Theorem,0.0,Theorem
NUM/NUM748^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM747^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM749^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM750^1.p,E,Theorem,0.0,Theorem
NUM/NUM750^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM750^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM750^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM750^4.p,E,Theorem,0.0,Theorem
NUM/NUM750^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM749^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM748^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM751^1.p,E,Theorem,0.0,Theorem
NUM/NUM751^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM751^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM750^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM749^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM751^4.p,E,GaveUp,10.1,Theorem
NUM/NUM751^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM751^1.p,Leo-III,Timeout,27.2,Theorem
NUM/NUM752^1.p,E,Theorem,0.0,Theorem
NUM/NUM752^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM752^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM750^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM752^4.p,E,Theorem,0.0,Theorem
NUM/NUM752^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM751^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM752^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM753^1.p,E,Theorem,0.0,Theorem
NUM/NUM753^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM753^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM753^1.p,Leo-III,Theorem,0.8,Theorem
NUM/NUM752^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM753^4.p,E,GaveUp,10.1,Theorem
NUM/NUM753^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM751^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM754^1.p,E,Theorem,0.0,Theorem
NUM/NUM754^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM754^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM754^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM753^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM754^4.p,E,GaveUp,10.1,Theorem
NUM/NUM752^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM754^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM755^1.p,E,Theorem,0.0,Theorem
NUM/NUM755^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM755^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM755^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM754^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM753^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM755^4.p,E,GaveUp,10.1,Theorem
NUM/NUM755^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM756^1.p,E,Theorem,0.0,Theorem
NUM/NUM756^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM756^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM756^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM754^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM755^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM756^4.p,E,GaveUp,10.1,Theorem
NUM/NUM756^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM757^1.p,E,Theorem,0.0,Theorem
NUM/NUM757^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM757^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM757^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM757^4.p,E,Theorem,0.0,Theorem
NUM/NUM756^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM755^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM757^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM758^1.p,E,Theorem,0.0,Theorem
NUM/NUM758^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM758^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM758^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM758^4.p,E,GaveUp,10.1,Theorem
NUM/NUM757^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM756^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM758^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM759^1.p,E,Theorem,0.0,Theorem
NUM/NUM759^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM759^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM759^1.p,Leo-III,Theorem,0.6,Theorem
NUM/NUM758^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM757^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM759^4.p,E,GaveUp,10.1,Theorem
NUM/NUM759^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM760^1.p,E,Theorem,0.0,Theorem
NUM/NUM760^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM760^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM759^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM758^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM760^1.p,Leo-III,Timeout,14.9,Theorem
NUM/NUM760^4.p,E,GaveUp,10.1,Theorem
NUM/NUM760^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM761^1.p,E,Theorem,0.0,Theorem
NUM/NUM761^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM761^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM761^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM761^4.p,E,Theorem,3.1,Theorem
NUM/NUM759^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM760^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM761^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM762^1.p,E,Theorem,0.0,Theorem
NUM/NUM762^1.p,Vampire,Theorem,0.1,Theorem
NUM/NUM762^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM762^1.p,Leo-III,Theorem,0.8,Theorem
NUM/NUM762^4.p,E,Theorem,3.1,Theorem
NUM/NUM761^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM762^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM760^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM765^1.p,E,Theorem,0.0,Theorem
NUM/NUM765^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM765^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM765^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM765^4.p,E,Theorem,0.1,Theorem
NUM/NUM762^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM765^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM761^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM766^1.p,E,Theorem,0.1,Theorem
NUM/NUM766^1.p,Vampire,Theorem,1.0,Theorem
NUM/NUM766^1.p,Leo-II,Theorem,4.8,Theorem
NUM/NUM765^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM762^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM766^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM766^4.p,E,GaveUp,10.4,Theorem
NUM/NUM766^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM767^1.p,E,Theorem,0.0,Theorem
NUM/NUM767^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM767^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM767^1.p,Leo-III,Theorem,0.7,Theorem
NUM/NUM765^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM766^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM767^4.p,E,GaveUp,10.1,Theorem
NUM/NUM767^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM768^1.p,E,Theorem,6.1,Theorem
NUM/NUM767^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM766^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM768^1.p,Vampire,Timeout,10.2,Theorem
NUM/NUM768^1.p,Leo-II,Theorem,9.2,Theorem
NUM/NUM768^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM768^4.p,E,GaveUp,10.1,Theorem
NUM/NUM768^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM769^1.p,E,Theorem,0.0,Theorem
NUM/NUM769^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM769^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM769^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM769^4.p,E,Theorem,0.0,Theorem
NUM/NUM767^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM769^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM768^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM770^1.p,E,Theorem,0.0,Theorem
NUM/NUM770^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM770^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM770^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM769^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM770^4.p,E,GaveUp,10.1,Theorem
NUM/NUM770^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM768^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM771^1.p,E,Theorem,0.0,Theorem
NUM/NUM771^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM771^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM771^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM770^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM771^4.p,E,GaveUp,10.1,Theorem
NUM/NUM769^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM771^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM781^1.p,E,Theorem,0.0,Theorem
NUM/NUM781^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM781^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM781^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM781^2.p,E,Theorem,0.0,Theorem
NUM/NUM781^2.p,Vampire,Theorem,0.0,Theorem
NUM/NUM781^2.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM781^2.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM781^3.p,E,Theorem,0.0,Theorem
NUM/NUM781^3.p,Vampire,Theorem,0.0,Theorem
NUM/NUM781^3.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM781^3.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM781^4.p,E,Theorem,0.0,Theorem
NUM/NUM771^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM770^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM781^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM782^1.p,E,Theorem,0.0,Theorem
NUM/NUM782^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM782^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM782^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM782^4.p,E,Theorem,0.0,Theorem
NUM/NUM782^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM781^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM771^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM783^1.p,E,Theorem,0.0,Theorem
NUM/NUM783^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM783^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM783^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM783^4.p,E,GaveUp,10.1,Theorem
NUM/NUM782^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM781^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM783^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM784^1.p,E,Theorem,0.0,Theorem
NUM/NUM784^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM784^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM784^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM783^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM782^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM784^4.p,E,GaveUp,10.1,Theorem
NUM/NUM784^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM785^1.p,E,Theorem,0.0,Theorem
NUM/NUM785^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM785^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM785^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM784^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM783^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM785^4.p,E,GaveUp,10.1,Theorem
NUM/NUM785^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM786^1.p,E,Theorem,0.0,Theorem
NUM/NUM786^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM786^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM786^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM785^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM784^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM786^4.p,E,GaveUp,10.1,Theorem
NUM/NUM786^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM787^1.p,E,Theorem,0.0,Theorem
NUM/NUM787^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM787^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM787^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM786^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM785^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM787^4.p,E,GaveUp,10.1,Theorem
NUM/NUM787^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM788^1.p,E,Theorem,0.0,Theorem
NUM/NUM788^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM788^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM788^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM787^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM786^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM788^4.p,E,GaveUp,10.1,Theorem
NUM/NUM788^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM789^1.p,E,Theorem,0.0,Theorem
NUM/NUM789^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM789^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM789^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM788^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM787^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM789^4.p,E,GaveUp,10.1,Theorem
NUM/NUM789^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM790^1.p,E,Theorem,0.0,Theorem
NUM/NUM790^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM790^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM790^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM789^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM788^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM790^4.p,E,GaveUp,10.1,Theorem
NUM/NUM790^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM791^1.p,E,Theorem,0.0,Theorem
NUM/NUM791^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM791^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM791^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM790^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM789^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM791^4.p,E,GaveUp,10.1,Theorem
NUM/NUM791^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM792^1.p,E,Theorem,0.0,Theorem
NUM/NUM792^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM792^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM792^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM791^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM790^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM792^4.p,E,GaveUp,10.7,Theorem
NUM/NUM792^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM793^1.p,E,Theorem,0.0,Theorem
NUM/NUM793^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM793^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM793^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM792^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM791^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM793^4.p,E,GaveUp,10.9,Theorem
NUM/NUM793^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM795^1.p,E,Theorem,0.0,Theorem
NUM/NUM795^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM795^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM795^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM793^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM792^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM795^4.p,E,GaveUp,10.1,Theorem
NUM/NUM795^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM796^1.p,E,Theorem,0.0,Theorem
NUM/NUM796^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM796^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM796^1.p,Leo-III,Theorem,0.5,Theorem
NUM/NUM795^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM793^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM796^4.p,E,GaveUp,10.4,Theorem
NUM/NUM796^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM795^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM796^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM797^1.p,E,GaveUp,8.0,Theorem
NUM/NUM797^1.p,Vampire,Timeout,10.2,Theorem
NUM/NUM797^1.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM797^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM796^4.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM797^4.p,E,GaveUp,10.1,Theorem
NUM/NUM798^1.p,E,Theorem,0.0,Theorem
NUM/NUM798^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM798^1.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM797^4.p,Vampire,Timeout,10.2,Theorem
NUM/NUM798^1.p,Leo-III,Theorem,0.3,Theorem
NUM/NUM799^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM799^1.p,E,Theorem,0.7,Theorem
NUM/NUM799^1.p,Leo-III,Theorem,0.7,Theorem
NUM/NUM800^1.p,E,Theorem,0.0,Theorem
NUM/NUM797^4.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM799^1.p,Leo-II,Theorem,7.0,Theorem
NUM/NUM800^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM801^1.p,E,Theorem,0.4,Theorem
NUM/NUM801^1.p,Vampire,Theorem,0.0,Theorem
NUM/NUM797^4.p,Leo-III,Timeout,20.7,Theorem
NUM/NUM801^1.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM802^5.p,E,Theorem,0.0,Theorem
NUM/NUM802^5.p,Vampire,Theorem,0.0,Theorem
NUM/NUM802^5.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM802^5.p,Leo-III,Theorem,0.4,Theorem
NUM/NUM803^5.p,E,GaveUp,0.0,CounterSatisfiable
NUM/NUM803^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
NUM/NUM803^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
NUM/NUM803^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
NUM/NUM804^5.p,E,GaveUp,0.0,CounterSatisfiable
NUM/NUM804^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
NUM/NUM804^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
NUM/NUM804^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
NUM/NUM805^5.p,E,GaveUp,0.0,CounterSatisfiable
NUM/NUM805^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
NUM/NUM805^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
NUM/NUM805^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
NUM/NUM806^5.p,E,GaveUp,0.0,CounterSatisfiable
NUM/NUM806^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
NUM/NUM806^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
NUM/NUM806^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
NUM/NUM800^1.p,Leo-II,Timeout,15.0,Theorem
NUM/NUM801^1.p,Leo-II,Unknown,10.1,Theorem
NUM/NUM807^5.p,E,GaveUp,4.0,CounterSatisfiable
NUM/NUM807^5.p,Vampire,Timeout,10.1,CounterSatisfiable
NUM/NUM808^5.p,E,Theorem,0.0,Theorem
NUM/NUM807^5.p,Leo-II,Unknown,9.9,CounterSatisfiable
NUM/NUM808^5.p,Vampire,Theorem,2.1,Theorem
NUM/NUM808^5.p,Leo-III,Theorem,1.5,Theorem
NUM/NUM809^5.p,E,Theorem,0.0,Theorem
NUM/NUM807^5.p,Leo-III,Timeout,11.9,CounterSatisfiable
NUM/NUM800^1.p,Leo-III,Timeout,30.0,Theorem
NUM/NUM809^5.p,Vampire,Theorem,2.8,Theorem
NUM/NUM809^5.p,Leo-III,Theorem,1.8,Theorem
NUM/NUM808^5.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM810^5.p,E,GaveUp,6.0,Theorem
NUM/NUM809^5.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM810^5.p,Vampire,NoAnswer,10.0,Theorem
NUM/NUM810^5.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM811^5.p,E,GaveUp,6.1,Theorem
NUM/NUM810^5.p,Leo-III,Timeout,11.9,Theorem
NUM/NUM812^5.p,E,Theorem,0.0,Theorem
NUM/NUM812^5.p,Vampire,Theorem,0.0,Theorem
NUM/NUM811^5.p,Vampire,Timeout,10.1,Theorem
NUM/NUM812^5.p,Leo-III,Theorem,1.2,Theorem
NUM/NUM811^5.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM811^5.p,Leo-III,Timeout,11.0,Theorem
NUM/NUM812^5.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM813^5.p,E,GaveUp,5.0,Theorem
NUM/NUM814^5.p,E,Theorem,0.0,Theorem
NUM/NUM814^5.p,Vampire,Theorem,0.1,Theorem
NUM/NUM813^5.p,Vampire,Timeout,10.0,Theorem
NUM/NUM813^5.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM814^5.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM813^5.p,Leo-III,Timeout,11.5,Theorem
NUM/NUM814^5.p,Leo-III,Timeout,10.6,Theorem
NUM/NUM815^5.p,E,GaveUp,10.1,Unknown
NUM/NUM816^5.p,E,Theorem,0.0,Theorem
NUM/NUM816^5.p,Vampire,Theorem,0.1,Theorem
NUM/NUM815^5.p,Vampire,Timeout,10.1,Unknown
NUM/NUM816^5.p,Leo-III,Theorem,0.9,Theorem
NUM/NUM817^5.p,E,Theorem,0.0,Theorem
NUM/NUM817^5.p,Vampire,Theorem,0.1,Theorem
NUM/NUM815^5.p,Leo-II,Timeout,9.9,Unknown
NUM/NUM817^5.p,Leo-III,Theorem,1.5,Theorem
NUM/NUM818^5.p,E,GaveUp,1.1,CounterSatisfiable
NUM/NUM816^5.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM815^5.p,Leo-III,Timeout,13.8,Unknown
NUM/NUM817^5.p,Leo-II,Timeout,9.9,Theorem
NUM/NUM818^5.p,Vampire,Timeout,10.2,CounterSatisfiable
NUM/NUM819^5.p,E,GaveUp,5.0,Unknown
NUM/NUM818^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
NUM/NUM818^5.p,Leo-III,Timeout,11.4,CounterSatisfiable
NUM/NUM819^5.p,Vampire,Timeout,10.0,Unknown
NUM/NUM819^5.p,Leo-II,Timeout,9.9,Unknown
NUM/NUM821^5.p,E,GaveUp,5.0,Unknown
NUM/NUM819^5.p,Leo-III,Timeout,11.3,Unknown
NUM/NUM821^5.p,Vampire,NoAnswer,10.0,Unknown
NUM/NUM822^5.p,E,GaveUp,6.0,Unknown
NUM/NUM821^5.p,Leo-II,Timeout,9.9,Unknown
NUM/NUM821^5.p,Leo-III,Timeout,10.2,Unknown
NUM/NUM823^5.p,E,GaveUp,6.0,Unknown
NUM/NUM822^5.p,Vampire,Timeout,10.0,Unknown
NUM/NUM822^5.p,Leo-II,Timeout,9.9,Unknown
NUM/NUM822^5.p,Leo-III,Timeout,16.9,Unknown
NUM/NUM824^5.p,E,Theorem,0.0,Theorem
NUM/NUM823^5.p,Vampire,Timeout,10.1,Unknown
NUM/NUM824^5.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM823^5.p,Leo-II,Timeout,9.9,Unknown
NUM/NUM825^5.p,E,GaveUp,0.0,Theorem
NUM/NUM823^5.p,Leo-III,Timeout,13.1,Unknown
NUM/NUM824^5.p,Vampire,NoAnswer,9.6,Theorem
NUM/NUM825^5.p,Vampire,Timeout,10.2,Theorem
NUM/NUM824^5.p,Leo-III,Timeout,11.9,Theorem
NUM/NUM825^5.p,Leo-II,Unknown,10.1,Theorem
NUM/NUM825^5.p,Leo-III,Timeout,10.2,Theorem
NUM/NUM826^5.p,E,GaveUp,10.1,Theorem
NUM/NUM827^5.p,E,Theorem,0.5,Theorem
NUM/NUM826^5.p,Vampire,Timeout,10.0,Theorem
NUM/NUM826^5.p,Leo-II,Unknown,10.3,Theorem
NUM/NUM827^5.p,Leo-II,Theorem,3.3,Theorem
NUM/NUM826^5.p,Leo-III,Timeout,10.2,Theorem
NUM/NUM827^5.p,Vampire,NoAnswer,10.0,Theorem
NUM/NUM828^5.p,E,GaveUp,10.2,Theorem
NUM/NUM827^5.p,Leo-III,Timeout,11.0,Theorem
NUM/NUM828^5.p,Vampire,NoAnswer,9.8,Theorem
NUM/NUM828^5.p,Leo-II,Unknown,10.9,Theorem
NUM/NUM828^5.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM829^5.p,E,GaveUp,10.1,Theorem
NUM/NUM830^5.p,E,Theorem,0.0,Theorem
NUM/NUM830^5.p,Vampire,Theorem,0.1,Theorem
NUM/NUM830^5.p,Leo-II,Theorem,0.0,Theorem
NUM/NUM830^5.p,Leo-III,Theorem,0.6,Theorem
NUM/NUM829^5.p,Vampire,NoAnswer,9.6,Theorem
NUM/NUM831^5.p,E,GaveUp,4.0,Unknown
NUM/NUM829^5.p,Leo-II,Timeout,10.1,Theorem
NUM/NUM829^5.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM831^5.p,Vampire,NoAnswer,9.8,Unknown
NUM/NUM831^5.p,Leo-II,Timeout,9.9,Unknown
NUM/NUM831^5.p,Leo-III,Timeout,10.3,Unknown
NUM/NUM832^5.p,E,GaveUp,10.1,Theorem
NUM/NUM832^5.p,Vampire,Timeout,10.1,Theorem
NUM/NUM833^5.p,E,GaveUp,3.0,Unknown
NUM/NUM832^5.p,Leo-II,Unknown,10.1,Theorem
NUM/NUM832^5.p,Leo-III,Timeout,10.7,Theorem
NUM/NUM833^5.p,Leo-II,Timeout,9.9,Unknown
NUM/NUM833^5.p,Vampire,Timeout,10.1,Unknown
NUM/NUM834^5.p,E,GaveUp,10.0,Unknown
NUM/NUM833^5.p,Leo-III,Timeout,13.5,Unknown
NUM/NUM863^1.p,E,GaveUp,3.4,Theorem
NUM/NUM834^5.p,Vampire,NoAnswer,9.9,Unknown
NUM/NUM834^5.p,Leo-II,Unknown,10.9,Unknown
NUM/NUM863^1.p,Vampire,NoAnswer,9.8,Theorem
NUM/NUM834^5.p,Leo-III,Timeout,15.0,Unknown
NUM/NUM863^1.p,Leo-II,Unknown,10.1,Theorem
NUM/NUM863^1.p,Leo-III,Timeout,10.4,Theorem
NUM/NUM923^1.p,E,GaveUp,10.1,Theorem
NUM/NUM923^2.p,E,NoAnswer,0.0,Theorem
NUM/NUM923^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM923^2.p,Leo-II,Unknown,10.2,Theorem
NUM/NUM923^1.p,Leo-II,Unknown,10.4,Theorem
NUM/NUM923^3.p,E,NoAnswer,0.0,Theorem
NUM/NUM923^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM923^3.p,Leo-II,Unknown,10.0,Theorem
NUM/NUM923^2.p,Vampire,Timeout,10.2,Theorem
NUM/NUM923^4.p,E,NoAnswer,0.0,Theorem
NUM/NUM923^2.p,Leo-III,Timeout,10.3,Theorem
NUM/NUM923^4.p,Leo-II,Unknown,10.0,Theorem
NUM/NUM923^3.p,Vampire,Timeout,10.2,Theorem
NUM/NUM924^1.p,E,Theorem,0.0,Theorem
NUM/NUM924^1.p,Vampire,Theorem,0.1,Theorem
NUM/NUM924^1.p,Leo-II,Theorem,0.1,Theorem
NUM/NUM923^3.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM924^2.p,E,Theorem,0.0,Theorem
NUM/NUM924^2.p,Vampire,Theorem,0.3,Theorem
NUM/NUM924^2.p,Leo-II,Theorem,2.0,Theorem
NUM/NUM923^4.p,Vampire,Timeout,10.1,Theorem
NUM/NUM924^3.p,E,Theorem,0.1,Theorem
NUM/NUM924^3.p,Vampire,Theorem,0.4,Theorem
NUM/NUM923^4.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM924^1.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM924^4.p,E,NoAnswer,0.1,Theorem
NUM/NUM924^3.p,Leo-II,Theorem,2.0,Theorem
NUM/NUM924^4.p,Leo-II,Unknown,10.3,Theorem
NUM/NUM924^2.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM925^1.p,E,Theorem,0.0,Theorem
NUM/NUM925^1.p,Vampire,Theorem,0.1,Theorem
NUM/NUM925^1.p,Leo-II,Theorem,0.1,Theorem
NUM/NUM924^4.p,Vampire,Theorem,4.5,Theorem
NUM/NUM925^2.p,E,Theorem,0.1,Theorem
NUM/NUM925^1.p,Leo-III,Theorem,1.5,Theorem
NUM/NUM925^2.p,Vampire,Theorem,0.7,Theorem
NUM/NUM925^2.p,Leo-II,Theorem,1.0,Theorem
NUM/NUM925^3.p,E,Theorem,0.1,Theorem
NUM/NUM925^3.p,Vampire,Theorem,2.3,Theorem
NUM/NUM924^3.p,Leo-III,Timeout,10.4,Theorem
NUM/NUM925^3.p,Leo-II,Theorem,2.0,Theorem
NUM/NUM925^4.p,E,NoAnswer,0.0,Theorem
NUM/NUM924^4.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM925^4.p,Leo-II,Unknown,10.0,Theorem
NUM/NUM925^2.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM926^1.p,E,Theorem,0.0,Theorem
NUM/NUM925^4.p,Vampire,Theorem,6.3,Theorem
NUM/NUM925^3.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM925^4.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM926^2.p,E,Theorem,0.0,Theorem
NUM/NUM926^2.p,Vampire,Theorem,0.4,Theorem
NUM/NUM926^1.p,Vampire,Timeout,10.1,Theorem
NUM/NUM926^1.p,Leo-III,Theorem,6.8,Theorem
NUM/NUM926^3.p,E,Theorem,0.1,Theorem
NUM/NUM926^1.p,Leo-II,Unknown,10.4,Theorem
NUM/NUM926^2.p,Leo-II,Unknown,10.2,Theorem
NUM/NUM926^2.p,Leo-III,Timeout,10.1,Theorem
NUM/NUM926^4.p,E,NoAnswer,0.1,Theorem
NUM/NUM926^3.p,Vampire,Timeout,10.1,Theorem
NUM/NUM926^4.p,Leo-II,Unknown,10.4,Theorem
NUM/NUM926^3.p,Leo-II,Timeout,10.4,Theorem
NUM/NUM926^3.p,Leo-III,Timeout,10.2,Theorem
NUN/NUN021^1.p,Vampire,Satisfiable,0.0,Satisfiable
NUN/NUN021^1.p,Leo-II,Unknown,0.0,Satisfiable
NUN/NUN021^1.p,Leo-III,GaveUp,0.3,Satisfiable
NUN/NUN022^1.p,E,NoAnswer,0.0,Satisfiable
NUN/NUN022^1.p,Vampire,NoAnswer,0.0,Satisfiable
NUN/NUN022^1.p,Leo-II,Error,0.0,Satisfiable
NUN/NUN022^1.p,Leo-III,GaveUp,0.4,Satisfiable
NUN/NUN023^1.p,E,GaveUp,0.0,Theorem
NUN/NUN023^1.p,Vampire,Theorem,0.1,Theorem
NUN/NUN023^1.p,Leo-II,Theorem,0.1,Theorem
NUM/NUM926^4.p,Vampire,Timeout,10.1,Theorem
NUN/NUN023^2.p,E,Theorem,0.0,Theorem
NUN/NUN023^2.p,Vampire,Theorem,0.1,Theorem
NUN/NUN023^2.p,Leo-II,Theorem,0.0,Theorem
NUN/NUN023^2.p,Leo-III,Theorem,0.5,Theorem
NUN/NUN024^1.p,E,GaveUp,0.0,Theorem
NUN/NUN024^1.p,Vampire,Theorem,0.8,Theorem
NUM/NUM926^4.p,Leo-III,Timeout,10.1,Theorem
NUN/NUN021^1.p,E,GaveUp,10.1,Satisfiable
NUN/NUN024^2.p,E,Theorem,0.0,Theorem
NUN/NUN024^2.p,Vampire,Theorem,0.1,Theorem
NUN/NUN024^2.p,Leo-II,Theorem,0.0,Theorem
NUN/NUN024^1.p,Leo-II,Theorem,1.1,Theorem
NUN/NUN025^1.p,E,GaveUp,0.0,Theorem
NUN/NUN024^2.p,Leo-III,Theorem,0.6,Theorem
NUN/NUN025^1.p,Vampire,Theorem,4.5,Theorem
NUN/NUN023^1.p,Leo-III,Timeout,10.4,Theorem
NUN/NUN025^2.p,E,Theorem,0.0,Theorem
NUN/NUN025^2.p,Vampire,Theorem,0.1,Theorem
NUN/NUN025^2.p,Leo-II,Theorem,0.0,Theorem
NUN/NUN025^2.p,Leo-III,Theorem,0.7,Theorem
NUN/NUN025^3.p,E,Theorem,0.0,Theorem
NUN/NUN025^3.p,Vampire,Theorem,0.1,Theorem
NUN/NUN025^3.p,Leo-II,Theorem,0.0,Theorem
NUN/NUN025^3.p,Leo-III,Theorem,0.6,Theorem
NUN/NUN026^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN026^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN026^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN026^1.p,Leo-III,Inappropriate,0.6,Theorem
NUN/NUN027^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN027^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN027^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN027^1.p,Leo-III,Inappropriate,0.6,Theorem
NUN/NUN028^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN028^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN028^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN028^1.p,Leo-III,Inappropriate,0.6,Theorem
NUN/NUN029^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN029^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN029^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN024^1.p,Leo-III,Timeout,10.2,Theorem
NUN/NUN030^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN030^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN030^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN029^1.p,Leo-III,Inappropriate,0.6,Theorem
NUN/NUN031^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN031^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN031^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN025^1.p,Leo-II,Unknown,10.0,Theorem
NUN/NUN032^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN030^1.p,Leo-III,Inappropriate,0.6,Theorem
NUN/NUN032^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN032^1.p,Vampire,NoAnswer,0.1,Theorem
NUN/NUN033^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN033^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN033^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN031^1.p,Leo-III,Inappropriate,0.8,Theorem
NUN/NUN034^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN034^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN034^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN032^1.p,Leo-III,Inappropriate,0.7,Theorem
NUN/NUN035^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN035^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN035^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN033^1.p,Leo-III,Inappropriate,0.8,Theorem
NUN/NUN036^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN036^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN036^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN034^1.p,Leo-III,Inappropriate,0.7,Theorem
NUN/NUN037^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN037^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN037^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN035^1.p,Leo-III,Inappropriate,0.7,Theorem
NUN/NUN038^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN038^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN038^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN036^1.p,Leo-III,Inappropriate,0.9,Theorem
NUN/NUN039^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN039^1.p,Vampire,NoAnswer,0.1,Theorem
NUN/NUN039^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN037^1.p,Leo-III,Inappropriate,1.0,Theorem
NUN/NUN040^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN040^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN040^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN038^1.p,Leo-III,Inappropriate,1.0,Theorem
NUN/NUN041^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN041^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN041^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN040^1.p,Leo-III,Inappropriate,0.9,Theorem
NUN/NUN042^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN042^1.p,Vampire,NoAnswer,0.1,Theorem
NUN/NUN042^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN041^1.p,Leo-III,Inappropriate,0.9,Theorem
NUN/NUN043^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN043^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN043^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN025^1.p,Leo-III,Timeout,10.2,Theorem
NUN/NUN044^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN042^1.p,Leo-III,Inappropriate,1.1,Theorem
NUN/NUN044^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN044^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN045^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN043^1.p,Leo-III,Inappropriate,1.0,Theorem
NUN/NUN045^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN045^1.p,Vampire,NoAnswer,0.0,Theorem
NUN/NUN046^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN045^1.p,Leo-III,Inappropriate,0.7,Theorem
NUN/NUN046^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN044^1.p,Leo-III,Inappropriate,0.8,Theorem
NUN/NUN047^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN039^1.p,Leo-III,Timeout,11.7,Theorem
NUN/NUN047^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN046^1.p,Vampire,NoAnswer,9.9,Theorem
NUN/NUN048^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN047^1.p,Vampire,Timeout,10.2,Theorem
NUN/NUN048^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN048^1.p,Leo-III,Theorem,0.6,Theorem
NUN/NUN049^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN049^1.p,Vampire,Theorem,0.1,Theorem
NUN/NUN049^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN049^1.p,Leo-III,Theorem,0.6,Theorem
NUN/NUN050^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN050^1.p,Vampire,Theorem,0.1,Theorem
NUN/NUN050^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN048^1.p,Vampire,Timeout,10.1,Theorem
NUN/NUN051^1.p,E,NoAnswer,0.0,Theorem
NUN/NUN051^1.p,Vampire,Timeout,10.1,Theorem
NUN/NUN051^1.p,Leo-II,Error,0.0,Theorem
NUN/NUN051^1.p,Leo-III,Theorem,0.6,Theorem
NUN/NUN052^1.p,E,NoAnswer,0.0,CounterSatisfiable
NUN/NUN046^1.p,Leo-III,Timeout,30.0,Theorem
NUN/NUN052^1.p,Leo-II,Error,0.0,CounterSatisfiable
NUN/NUN047^1.p,Leo-III,Timeout,30.0,Theorem
NUN/NUN052^1.p,Vampire,Timeout,10.1,CounterSatisfiable
NUN/NUN050^1.p,Leo-III,Timeout,30.0,Theorem
NUN/NUN052^1.p,Leo-III,Timeout,11.9,CounterSatisfiable
NUN/NUN053^4.p,E,GaveUp,10.1,Satisfiable
NUN/NUN053^4.p,Vampire,Timeout,10.1,Satisfiable
NUN/NUN053^4.p,Leo-II,Timeout,15.0,Satisfiable
NUN/NUN093^1.p,E,GaveUp,10.8,Unknown
NUN/NUN093^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN094^1.p,E,GaveUp,10.7,Unknown
NUN/NUN053^4.p,Leo-III,Timeout,30.0,Satisfiable
NUN/NUN094^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN094^1.p,Leo-II,Unknown,11.8,Unknown
NUN/NUN093^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN093^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN095^1.p,E,GaveUp,11.1,Unknown
NUN/NUN095^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN096^1.p,E,GaveUp,10.8,Unknown
NUN/NUN094^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN096^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN095^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN095^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN097^1.p,E,GaveUp,11.1,Unknown
NUN/NUN097^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN096^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN096^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN098^1.p,E,GaveUp,10.7,Unknown
NUN/NUN098^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN097^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN097^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN099^1.p,E,GaveUp,11.1,Unknown
NUN/NUN099^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN098^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN098^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN100^1.p,E,GaveUp,10.8,Unknown
NUN/NUN100^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN099^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN099^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN101^1.p,E,GaveUp,11.1,Unknown
NUN/NUN101^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN100^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN100^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN102^1.p,E,GaveUp,10.8,Unknown
NUN/NUN102^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN101^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN101^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN103^1.p,E,GaveUp,11.0,Unknown
NUN/NUN103^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN102^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN102^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN104^1.p,E,GaveUp,10.8,Unknown
NUN/NUN104^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN103^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN103^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN105^1.p,E,GaveUp,11.1,Unknown
NUN/NUN105^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN104^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN104^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN106^1.p,E,GaveUp,10.8,Unknown
NUN/NUN106^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN105^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN105^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN107^1.p,E,GaveUp,11.0,Unknown
NUN/NUN107^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN106^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN106^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN108^1.p,E,GaveUp,10.7,Unknown
NUN/NUN108^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN107^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN107^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN109^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN109^1.p,E,GaveUp,11.1,Unknown
NUN/NUN108^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN108^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN110^1.p,E,GaveUp,10.7,Unknown
NUN/NUN110^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN109^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN109^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN111^1.p,E,GaveUp,11.0,Unknown
NUN/NUN111^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN110^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN110^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN112^1.p,E,GaveUp,10.7,Unknown
NUN/NUN112^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN111^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN111^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN113^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN113^1.p,E,GaveUp,10.7,Unknown
NUN/NUN112^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN112^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN114^1.p,E,GaveUp,10.6,Unknown
NUN/NUN114^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN113^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN113^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN115^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN115^1.p,E,GaveUp,11.0,Unknown
NUN/NUN114^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN114^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN116^1.p,E,GaveUp,10.7,Unknown
NUN/NUN116^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN115^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN115^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN116^1.p,Leo-II,Unknown,10.2,Unknown
NUN/NUN117^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN117^1.p,E,GaveUp,11.0,Unknown
NUN/NUN116^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN118^1.p,E,GaveUp,10.7,Unknown
NUN/NUN117^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN118^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN118^1.p,Leo-II,Unknown,11.8,Unknown
NUN/NUN117^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN119^1.p,E,GaveUp,11.1,Unknown
NUN/NUN119^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN120^1.p,E,GaveUp,10.7,Unknown
NUN/NUN118^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN120^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN119^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN119^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN121^1.p,E,GaveUp,11.1,Unknown
NUN/NUN121^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN120^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN120^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN122^1.p,E,GaveUp,10.7,Unknown
NUN/NUN122^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN121^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN121^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN123^1.p,E,GaveUp,11.0,Unknown
NUN/NUN123^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN122^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN122^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN124^1.p,E,GaveUp,10.7,Unknown
NUN/NUN124^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN123^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN123^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN124^1.p,Leo-II,Unknown,11.7,Unknown
NUN/NUN125^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN125^1.p,E,GaveUp,11.1,Unknown
NUN/NUN126^1.p,E,GaveUp,10.8,Unknown
NUN/NUN124^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN125^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN126^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN125^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN127^1.p,E,GaveUp,11.1,Unknown
NUN/NUN127^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN126^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN126^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN128^1.p,E,GaveUp,10.7,Unknown
NUN/NUN128^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN127^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN127^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN129^1.p,E,GaveUp,11.0,Unknown
NUN/NUN129^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN128^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN128^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN130^1.p,E,GaveUp,10.7,Unknown
NUN/NUN130^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN130^1.p,Leo-II,Unknown,10.1,Unknown
NUN/NUN129^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN129^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN131^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN131^1.p,E,GaveUp,11.1,Unknown
NUN/NUN132^1.p,E,GaveUp,10.8,Unknown
NUN/NUN130^1.p,Leo-III,Timeout,30.0,Unknown
NUN/NUN132^1.p,Vampire,Timeout,10.1,Unknown
NUN/NUN131^1.p,Leo-II,Timeout,30.0,Unknown
NUN/NUN132^1.p,Leo-II,Unknown,11.9,Unknown
NUN/NUN131^1.p,Leo-III,Timeout,30.0,Unknown
PHI/PHI001^1.p,E,GaveUp,10.0,Satisfiable
PHI/PHI001^1.p,Vampire,Timeout,10.1,Satisfiable
PHI/PHI002^1.p,E,Theorem,0.0,Theorem
PHI/PHI001^1.p,Leo-II,Unknown,10.7,Satisfiable
PHI/PHI002^1.p,Leo-II,Theorem,3.1,Theorem
PHI/PHI002^1.p,Vampire,Timeout,10.1,Theorem
PHI/PHI002^2.p,E,Theorem,0.0,Theorem
NUN/NUN132^1.p,Leo-III,Timeout,30.0,Unknown
PHI/PHI001^1.p,Leo-III,Timeout,15.2,Satisfiable
PHI/PHI002^1.p,Leo-III,Timeout,10.2,Theorem
PHI/PHI003^1.p,E,Theorem,0.0,Theorem
PHI/PHI002^2.p,Leo-II,Theorem,3.1,Theorem
PHI/PHI003^1.p,Leo-II,Theorem,2.4,Theorem
PHI/PHI002^2.p,Vampire,Timeout,10.1,Theorem
PHI/PHI003^2.p,E,Theorem,0.0,Theorem
PHI/PHI002^2.p,Leo-III,Timeout,11.3,Theorem
PHI/PHI003^1.p,Vampire,Timeout,10.1,Theorem
PHI/PHI003^2.p,Leo-II,Theorem,2.4,Theorem
PHI/PHI004^1.p,E,Theorem,0.0,Theorem
PHI/PHI004^1.p,Vampire,Theorem,3.3,Theorem
PHI/PHI003^2.p,Vampire,Timeout,10.1,Theorem
PHI/PHI004^1.p,Leo-II,Theorem,4.4,Theorem
PHI/PHI004^2.p,E,Theorem,0.0,Theorem
PHI/PHI004^1.p,Leo-III,Timeout,10.1,Theorem
PHI/PHI004^2.p,Vampire,Theorem,7.2,Theorem
PHI/PHI004^2.p,Leo-II,Theorem,2.4,Theorem
PHI/PHI004^4.p,E,Theorem,0.0,Theorem
PHI/PHI004^4.p,Vampire,Theorem,0.9,Theorem
PHI/PHI003^1.p,Leo-III,Timeout,28.9,Theorem
PHI/PHI004^4.p,Leo-II,Unknown,10.4,Theorem
PHI/PHI003^2.p,Leo-III,Timeout,30.0,Theorem
PHI/PHI004^4.p,Leo-III,Timeout,10.1,Theorem
PHI/PHI005^1.p,E,GaveUp,10.0,Theorem
PHI/PHI005^1.p,Vampire,Timeout,10.1,Theorem
PHI/PHI005^2.p,E,Theorem,0.0,Theorem
PHI/PHI005^1.p,Leo-II,Timeout,10.4,Theorem
PHI/PHI005^2.p,Leo-II,Theorem,2.4,Theorem
PHI/PHI004^2.p,Leo-III,Timeout,30.0,Theorem
PHI/PHI005^2.p,Vampire,Timeout,10.0,Theorem
PHI/PHI005^1.p,Leo-III,Timeout,11.1,Theorem
PHI/PHI005^3.p,E,GaveUp,10.1,CounterSatisfiable
PHI/PHI005^2.p,Leo-III,Timeout,13.6,Theorem
PHI/PHI005^3.p,Vampire,Timeout,10.1,CounterSatisfiable
PHI/PHI005^3.p,Leo-II,Timeout,9.9,CounterSatisfiable
PHI/PHI005^4.p,E,GaveUp,10.1,Theorem
PHI/PHI005^4.p,Vampire,Timeout,10.1,Theorem
PHI/PHI006^4.p,E,ContradictoryAxioms,0.0,ContradictoryAxioms
PHI/PHI006^4.p,Vampire,Theorem,0.2,ContradictoryAxioms
PHI/PHI005^4.p,Leo-II,Unknown,10.4,Theorem
PHI/PHI006^4.p,Leo-II,Theorem,1.2,ContradictoryAxioms
PHI/PHI005^3.p,Leo-III,Timeout,21.2,CounterSatisfiable
PHI/PHI006^5.p,Vampire,ContradictoryAxioms,0.4,ContradictoryAxioms
PHI/PHI006^5.p,E,ContradictoryAxioms,6.1,ContradictoryAxioms
PHI/PHI005^4.p,Leo-III,Timeout,10.1,Theorem
PHI/PHI006^5.p,Leo-II,Theorem,1.0,ContradictoryAxioms
PHI/PHI006^5.p,Leo-III,ContradictoryAxioms,2.5,ContradictoryAxioms
PHI/PHI006^4.p,Leo-III,Timeout,13.6,ContradictoryAxioms
PHI/PHI007^4.p,E,GaveUp,10.1,Theorem
PHI/PHI007^4.p,Vampire,Timeout,10.1,Theorem
PHI/PHI007^4.p,Leo-II,Timeout,10.0,Theorem
PHI/PHI007^5.p,Leo-II,Theorem,1.2,Theorem
PHI/PHI007^4.p,Leo-III,Timeout,10.1,Theorem
PHI/PHI008^4.p,E,Theorem,0.0,Theorem
PHI/PHI008^4.p,Vampire,Theorem,0.1,Theorem
PHI/PHI007^5.p,E,ContradictoryAxioms,7.1,Theorem
PHI/PHI007^5.p,Vampire,Theorem,10.1,Theorem
PHI/PHI043^1.p,E,Theorem,0.0,Theorem
PHI/PHI007^5.p,Leo-III,Timeout,10.1,Theorem
PHI/PHI043^1.p,Leo-II,Theorem,3.1,Theorem
PHI/PHI008^4.p,Leo-II,Unknown,10.4,Theorem
PHI/PHI043^2.p,E,Theorem,0.0,Theorem
PHI/PHI008^4.p,Leo-III,Timeout,10.2,Theorem
PHI/PHI043^2.p,Vampire,Theorem,1.5,Theorem
PHI/PHI043^1.p,Vampire,Timeout,10.2,Theorem
PLA/PLA032^7.p,E,Theorem,0.0,Theorem
PHI/PHI043^2.p,Leo-II,Theorem,3.9,Theorem
PLA/PLA032^7.p,Leo-II,Theorem,2.5,Theorem
PHI/PHI043^2.p,Leo-III,Theorem,9.9,Theorem
PLA/PLA033^7.p,E,Theorem,0.0,Theorem
PLA/PLA032^7.p,Vampire,Timeout,10.1,Theorem
PLA/PLA033^7.p,Leo-II,Theorem,2.5,Theorem
PLA/PLA032^7.p,Leo-III,Timeout,10.2,Theorem
PRO/PRO019^1.p,E,NoAnswer,0.0,Theorem
PLA/PLA033^7.p,Vampire,Timeout,10.1,Theorem
PRO/PRO019^1.p,Leo-II,Error,0.0,Theorem
PRO/PRO019^1.p,Leo-III,Theorem,1.2,Theorem
PRO/PRO020^1.p,E,NoAnswer,0.0,Theorem
PLA/PLA033^7.p,Leo-III,Timeout,10.1,Theorem
PRO/PRO020^1.p,Leo-II,Error,0.0,Theorem
PRO/PRO020^1.p,Leo-III,GaveUp,0.4,Theorem
PRO/PRO021^1.p,E,NoAnswer,0.0,Theorem
PRO/PRO019^1.p,Vampire,Timeout,10.1,Theorem
PRO/PRO021^1.p,Leo-II,Error,0.0,Theorem
PHI/PHI043^1.p,Leo-III,Timeout,30.0,Theorem
PRO/PRO022^1.p,E,NoAnswer,0.0,Theorem
PRO/PRO020^1.p,Vampire,Timeout,10.1,Theorem
PRO/PRO022^1.p,Leo-II,Error,0.0,Theorem
PRO/PRO021^1.p,Vampire,Timeout,10.1,Theorem
PRO/PRO023^1.p,E,NoAnswer,0.0,Theorem
PRO/PRO022^1.p,Vampire,Timeout,10.1,Theorem
PRO/PRO023^1.p,Leo-II,Error,0.0,Theorem
PRO/PRO022^1.p,Leo-III,Timeout,10.3,Theorem
PRO/PRO024^1.p,E,NoAnswer,0.0,Theorem
PRO/PRO023^1.p,Vampire,Timeout,10.1,Theorem
PRO/PRO024^1.p,Leo-II,Error,0.0,Theorem
PRO/PRO023^1.p,Leo-III,Timeout,10.7,Theorem
PRO/PRO025^1.p,E,NoAnswer,0.0,Theorem
PRO/PRO024^1.p,Vampire,Timeout,10.2,Theorem
PRO/PRO025^1.p,Leo-II,Error,0.0,Theorem
PRO/PRO021^1.p,Leo-III,Timeout,30.0,Theorem
PRO/PRO026^1.p,E,NoAnswer,0.0,Theorem
PRO/PRO026^1.p,Vampire,Theorem,0.3,Theorem
PRO/PRO026^1.p,Leo-II,Error,0.0,Theorem
PRO/PRO026^1.p,Leo-III,Theorem,2.0,Theorem
PRO/PRO027^1.p,E,NoAnswer,0.0,Theorem
PRO/PRO025^1.p,Vampire,Timeout,10.1,Theorem
PRO/PRO027^1.p,Leo-II,Error,0.0,Theorem
PRO/PRO027^1.p,Vampire,Timeout,10.2,Theorem
PRO/PRO028^1.p,E,NoAnswer,0.0,Theorem
PRO/PRO027^1.p,Leo-III,Timeout,15.5,Theorem
PRO/PRO028^1.p,Leo-II,Error,0.0,Theorem
PRO/PRO024^1.p,Leo-III,Timeout,30.0,Theorem
PUZ/PUZ031^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ031^5.p,Vampire,Theorem,0.1,Theorem
PUZ/PUZ031^5.p,Leo-II,Theorem,0.1,Theorem
PRO/PRO028^1.p,Vampire,Timeout,10.1,Theorem
PUZ/PUZ047^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ047^5.p,Vampire,Theorem,0.1,Theorem
PUZ/PUZ047^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ047^5.p,Leo-III,Theorem,1.3,Theorem
PUZ/PUZ081^1.p,E,Theorem,0.0,Theorem
PUZ/PUZ081^1.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ081^1.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ081^1.p,Leo-III,Theorem,0.8,Theorem
PUZ/PUZ081^2.p,E,Theorem,0.0,Theorem
PUZ/PUZ081^2.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ081^2.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ081^2.p,Leo-III,Theorem,0.5,Theorem
PUZ/PUZ081^3.p,E,Theorem,0.0,Theorem
PUZ/PUZ081^3.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ081^3.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ081^3.p,Leo-III,Theorem,0.5,Theorem
PUZ/PUZ082^1.p,E,Theorem,0.0,Theorem
PRO/PRO025^1.p,Leo-III,Timeout,30.0,Theorem
PUZ/PUZ082^1.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ082^1.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ083^1.p,E,Theorem,0.0,Theorem
PUZ/PUZ083^1.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ083^1.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ082^1.p,Leo-III,Theorem,0.4,Theorem
PUZ/PUZ084^1.p,E,Theorem,0.0,Theorem
PUZ/PUZ084^1.p,Vampire,Theorem,0.1,Theorem
PUZ/PUZ084^1.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ083^1.p,Leo-III,Theorem,0.4,Theorem
PUZ/PUZ085^1.p,E,Theorem,0.0,Theorem
PUZ/PUZ085^1.p,Vampire,Theorem,0.1,Theorem
PUZ/PUZ085^1.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ084^1.p,Leo-III,Theorem,0.5,Theorem
PUZ/PUZ086^1.p,E,Theorem,0.0,Theorem
PUZ/PUZ086^1.p,Vampire,Theorem,0.1,Theorem
PUZ/PUZ085^1.p,Leo-III,Theorem,1.9,Theorem
PUZ/PUZ086^1.p,Leo-II,Theorem,2.5,Theorem
PUZ/PUZ087^1.p,E,Theorem,0.0,Theorem
PRO/PRO028^1.p,Leo-III,Timeout,10.9,Theorem
PUZ/PUZ086^1.p,Leo-III,Theorem,1.6,Theorem
PUZ/PUZ031^5.p,Leo-III,Theorem,9.9,Theorem
PUZ/PUZ087^2.p,E,Theorem,6.1,Theorem
PUZ/PUZ087^1.p,Vampire,NoAnswer,9.6,Theorem
PUZ/PUZ087^1.p,Leo-II,Timeout,9.9,Theorem
PUZ/PUZ087^1.p,Leo-III,Timeout,10.6,Theorem
PUZ/PUZ088^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ088^5.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ088^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ088^5.p,Leo-III,Theorem,0.5,Theorem
PUZ/PUZ090^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ090^5.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ090^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ090^5.p,Leo-III,Theorem,0.4,Theorem
PUZ/PUZ091^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ087^2.p,Leo-II,Theorem,2.5,Theorem
PUZ/PUZ091^5.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ091^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ092^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ092^5.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ092^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ091^5.p,Leo-III,Theorem,0.6,Theorem
PUZ/PUZ093^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ092^5.p,Leo-III,Theorem,0.5,Theorem
PUZ/PUZ093^5.p,Vampire,Theorem,0.7,Theorem
PUZ/PUZ093^5.p,Leo-II,Theorem,1.2,Theorem
PUZ/PUZ094^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ093^5.p,Leo-III,Theorem,0.6,Theorem
PUZ/PUZ094^5.p,Vampire,Theorem,0.1,Theorem
PUZ/PUZ094^5.p,Leo-II,Theorem,0.1,Theorem
PUZ/PUZ087^2.p,Vampire,NoAnswer,9.9,Theorem
PUZ/PUZ094^5.p,Leo-III,Theorem,3.8,Theorem
PUZ/PUZ087^2.p,Leo-III,Timeout,10.1,Theorem
PUZ/PUZ095^5.p,E,GaveUp,8.1,CounterSatisfiable
PUZ/PUZ095^5.p,Vampire,NoAnswer,5.7,CounterSatisfiable
PUZ/PUZ096^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
PUZ/PUZ095^5.p,Leo-II,Unknown,9.9,CounterSatisfiable
PUZ/PUZ096^5.p,E,GaveUp,7.1,CounterSatisfiable
PUZ/PUZ096^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ097^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
PUZ/PUZ097^5.p,E,GaveUp,10.1,CounterSatisfiable
PUZ/PUZ096^5.p,Leo-III,Timeout,11.6,CounterSatisfiable
PUZ/PUZ097^5.p,Leo-II,Unknown,10.8,CounterSatisfiable
PUZ/PUZ098^5.p,E,GaveUp,10.1,Unknown
PUZ/PUZ097^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
PUZ/PUZ095^5.p,Leo-III,Timeout,30.0,CounterSatisfiable
PUZ/PUZ099^5.p,E,GaveUp,0.0,CounterSatisfiable
PUZ/PUZ099^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
PUZ/PUZ098^5.p,Vampire,Timeout,10.0,Unknown
PUZ/PUZ098^5.p,Leo-II,Unknown,10.4,Unknown
PUZ/PUZ100^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ100^5.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ098^5.p,Leo-III,Timeout,10.4,Unknown
PUZ/PUZ100^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ099^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ100^5.p,Leo-III,Theorem,0.3,Theorem
PUZ/PUZ099^5.p,Leo-III,Timeout,10.5,CounterSatisfiable
PUZ/PUZ101^5.p,E,GaveUp,5.4,CounterSatisfiable
PUZ/PUZ102^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ102^5.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ102^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ102^5.p,Leo-III,Theorem,0.4,Theorem
PUZ/PUZ103^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ103^5.p,Vampire,Theorem,0.1,Theorem
PUZ/PUZ103^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ103^5.p,Leo-III,Theorem,0.6,Theorem
PUZ/PUZ104^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ104^5.p,Vampire,Theorem,0.1,Theorem
PUZ/PUZ104^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ104^5.p,Leo-III,Theorem,0.6,Theorem
PUZ/PUZ101^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ101^5.p,Vampire,Timeout,10.2,CounterSatisfiable
PUZ/PUZ105^5.p,E,GaveUp,4.1,CounterSatisfiable
PUZ/PUZ101^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
PUZ/PUZ106^5.p,E,GaveUp,3.0,CounterSatisfiable
PUZ/PUZ105^5.p,Vampire,NoAnswer,9.8,CounterSatisfiable
PUZ/PUZ105^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ105^5.p,Leo-III,Timeout,14.6,CounterSatisfiable
PUZ/PUZ107^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ107^5.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ107^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ107^5.p,Leo-III,Theorem,0.4,Theorem
PUZ/PUZ108^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ108^5.p,Vampire,Theorem,0.3,Theorem
PUZ/PUZ106^5.p,Vampire,Timeout,10.0,CounterSatisfiable
PUZ/PUZ108^5.p,Leo-III,Theorem,0.7,Theorem
PUZ/PUZ109^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ109^5.p,Vampire,Theorem,0.7,Theorem
PUZ/PUZ109^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ106^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ110^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ110^5.p,Vampire,Theorem,0.7,Theorem
PUZ/PUZ110^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ106^5.p,Leo-III,Timeout,15.9,CounterSatisfiable
PUZ/PUZ111^5.p,E,GaveUp,0.0,CounterSatisfiable
PUZ/PUZ111^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
PUZ/PUZ108^5.p,Leo-II,Timeout,9.9,Theorem
PUZ/PUZ109^5.p,Leo-III,Timeout,11.6,Theorem
PUZ/PUZ112^5.p,E,GaveUp,0.0,CounterSatisfiable
PUZ/PUZ112^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
PUZ/PUZ110^5.p,Leo-III,Timeout,11.4,Theorem
PUZ/PUZ111^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
PUZ/PUZ113^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ111^5.p,Leo-II,Timeout,10.7,CounterSatisfiable
PUZ/PUZ113^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ113^5.p,Vampire,Theorem,0.8,Theorem
PUZ/PUZ114^5.p,E,Theorem,0.0,Theorem
PUZ/PUZ114^5.p,Vampire,Theorem,0.8,Theorem
PUZ/PUZ114^5.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ112^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ115^5.p,E,GaveUp,0.0,CounterSatisfiable
PUZ/PUZ115^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
PUZ/PUZ112^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
PUZ/PUZ113^5.p,Leo-III,Theorem,5.7,Theorem
PUZ/PUZ116^5.p,E,GaveUp,1.0,CounterSatisfiable
PUZ/PUZ114^5.p,Leo-III,Theorem,6.1,Theorem
PUZ/PUZ115^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ115^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
PUZ/PUZ116^5.p,Vampire,NoAnswer,9.4,CounterSatisfiable
PUZ/PUZ117^5.p,Vampire,NoAnswer,0.2,CounterSatisfiable
PUZ/PUZ116^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ117^5.p,E,GaveUp,8.1,CounterSatisfiable
PUZ/PUZ117^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ118^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
PUZ/PUZ117^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
PUZ/PUZ118^5.p,E,GaveUp,5.1,CounterSatisfiable
PUZ/PUZ119^5.p,E,GaveUp,2.1,CounterSatisfiable
PUZ/PUZ119^5.p,Vampire,NoAnswer,0.3,CounterSatisfiable
PUZ/PUZ116^5.p,Leo-III,Timeout,23.1,CounterSatisfiable
PUZ/PUZ118^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ120^5.p,E,GaveUp,0.0,CounterSatisfiable
PUZ/PUZ120^5.p,Vampire,NoAnswer,0.2,CounterSatisfiable
PUZ/PUZ118^5.p,Leo-III,Timeout,12.1,CounterSatisfiable
PUZ/PUZ119^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ119^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
PUZ/PUZ120^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ121^5.p,Vampire,NoAnswer,1.6,CounterSatisfiable
PUZ/PUZ120^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
PUZ/PUZ121^5.p,E,GaveUp,10.1,CounterSatisfiable
PUZ/PUZ121^5.p,Leo-II,Timeout,10.6,CounterSatisfiable
PUZ/PUZ121^5.p,Leo-III,Timeout,10.3,CounterSatisfiable
PUZ/PUZ122^5.p,E,GaveUp,10.0,Unknown
PUZ/PUZ123^5.p,E,GaveUp,1.1,CounterSatisfiable
PUZ/PUZ122^5.p,Vampire,Timeout,10.0,Unknown
PUZ/PUZ123^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
PUZ/PUZ122^5.p,Leo-II,Unknown,10.3,Unknown
PUZ/PUZ123^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ124^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
PUZ/PUZ123^5.p,Leo-III,Timeout,11.6,CounterSatisfiable
PUZ/PUZ124^5.p,E,GaveUp,8.1,CounterSatisfiable
PUZ/PUZ125^5.p,E,GaveUp,5.1,CounterSatisfiable
PUZ/PUZ125^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
PUZ/PUZ124^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ124^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
PUZ/PUZ122^5.p,Leo-III,Timeout,30.0,Unknown
PUZ/PUZ126^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
PUZ/PUZ125^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ125^5.p,Leo-III,Timeout,11.2,CounterSatisfiable
PUZ/PUZ126^5.p,E,GaveUp,9.6,CounterSatisfiable
PUZ/PUZ126^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
PUZ/PUZ126^5.p,Leo-III,Timeout,10.4,CounterSatisfiable
PUZ/PUZ127^5.p,E,GaveUp,10.0,Theorem
PUZ/PUZ136^1.p,E,Theorem,0.0,Theorem
PUZ/PUZ136^1.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ136^1.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ127^5.p,Vampire,Timeout,10.1,Theorem
PUZ/PUZ137^1.p,E,Theorem,0.0,Theorem
PUZ/PUZ137^1.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ137^1.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ136^1.p,Leo-III,Theorem,0.5,Theorem
PUZ/PUZ140^1.p,E,Theorem,0.0,Theorem
PUZ/PUZ140^1.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ140^1.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ137^1.p,Leo-III,Theorem,0.5,Theorem
PUZ/PUZ140^2.p,E,Theorem,0.0,Theorem
PUZ/PUZ140^2.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ140^2.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ140^1.p,Leo-III,Theorem,0.4,Theorem
PUZ/PUZ141^1.p,E,Theorem,0.0,Theorem
PUZ/PUZ141^1.p,Vampire,Theorem,0.3,Theorem
PUZ/PUZ141^1.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ140^2.p,Leo-III,Theorem,0.4,Theorem
PUZ/PUZ142^1.p,E,Theorem,0.0,Theorem
PUZ/PUZ141^1.p,Leo-III,Theorem,1.6,Theorem
PUZ/PUZ142^1.p,Leo-II,Theorem,2.9,Theorem
PUZ/PUZ127^5.p,Leo-II,Unknown,10.4,Theorem
PUZ/PUZ127^5.p,Leo-III,Timeout,10.3,Theorem
PUZ/PUZ142^1.p,Vampire,NoAnswer,9.9,Theorem
PUZ/PUZ142^1.p,Leo-III,Timeout,10.1,Theorem
PUZ/PUZ143^1.p,E,GaveUp,10.1,CounterSatisfiable
PUZ/PUZ143^1.p,Vampire,NoAnswer,9.8,CounterSatisfiable
PUZ/PUZ143^1.p,Leo-II,Timeout,10.5,CounterSatisfiable
PUZ/PUZ143^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
PUZ/PUZ144^1.p,E,GaveUp,10.1,Theorem
PUZ/PUZ144^1.p,Vampire,Timeout,10.1,Theorem
PUZ/PUZ144^1.p,Leo-II,Timeout,10.2,Theorem
PUZ/PUZ144^1.p,Leo-III,Timeout,10.1,Theorem
PUZ/PUZ145^1.p,E,GaveUp,10.1,Theorem
PUZ/PUZ146^1.p,E,Theorem,0.0,Theorem
PUZ/PUZ146^1.p,Vampire,Theorem,0.0,Theorem
PUZ/PUZ146^1.p,Leo-II,Theorem,0.0,Theorem
PUZ/PUZ146^1.p,Leo-III,Theorem,0.4,Theorem
PUZ/PUZ147^1.p,E,NoAnswer,0.0,Theorem
PUZ/PUZ147^1.p,Vampire,NoAnswer,0.0,Theorem
PUZ/PUZ147^1.p,Leo-II,Error,0.0,Theorem
PUZ/PUZ147^1.p,Leo-III,Inappropriate,0.6,Theorem
PUZ/PUZ148^1.p,E,NoAnswer,0.0,Theorem
PUZ/PUZ148^1.p,Vampire,NoAnswer,0.0,Theorem
PUZ/PUZ148^1.p,Leo-II,Error,0.0,Theorem
PUZ/PUZ148^1.p,Leo-III,Inappropriate,0.6,Theorem
PUZ/PUZ145^1.p,Vampire,Timeout,10.1,Theorem
PUZ/PUZ145^1.p,Leo-II,Unknown,9.9,Theorem
QUA/QUA001^1.p,E,GaveUp,6.0,Theorem
QUA/QUA001^1.p,Vampire,Timeout,10.1,Theorem
QUA/QUA002^1.p,E,Theorem,1.2,Theorem
QUA/QUA002^1.p,Vampire,Theorem,0.0,Theorem
QUA/QUA002^1.p,Leo-II,Theorem,1.0,Theorem
QUA/QUA001^1.p,Leo-II,Unknown,9.9,Theorem
QUA/QUA002^1.p,Leo-III,Theorem,0.7,Theorem
QUA/QUA001^1.p,Leo-III,Timeout,10.3,Theorem
QUA/QUA003^1.p,E,GaveUp,6.0,Theorem
QUA/QUA003^1.p,Vampire,NoAnswer,9.7,Theorem
QUA/QUA004^1.p,E,Theorem,0.0,Theorem
QUA/QUA004^1.p,Vampire,Theorem,0.0,Theorem
QUA/QUA004^1.p,Leo-II,Theorem,2.1,Theorem
QUA/QUA004^1.p,Leo-III,Theorem,0.4,Theorem
QUA/QUA005^1.p,E,Theorem,0.2,Theorem
QUA/QUA003^1.p,Leo-II,Unknown,10.6,Theorem
PUZ/PUZ145^1.p,Leo-III,Timeout,30.0,Theorem
QUA/QUA005^1.p,Leo-II,Theorem,2.1,Theorem
QUA/QUA006^1.p,E,Theorem,0.1,Theorem
QUA/QUA005^1.p,Leo-III,Theorem,1.8,Theorem
QUA/QUA003^1.p,Leo-III,Timeout,10.1,Theorem
QUA/QUA006^1.p,Leo-III,Theorem,1.7,Theorem
QUA/QUA006^1.p,Leo-II,Theorem,2.1,Theorem
QUA/QUA005^1.p,Vampire,Timeout,10.1,Theorem
QUA/QUA006^1.p,Vampire,Timeout,10.0,Theorem
QUA/QUA007^1.p,E,GaveUp,10.1,Theorem
QUA/QUA007^1.p,Vampire,NoAnswer,9.9,Theorem
QUA/QUA007^1.p,Leo-II,Unknown,9.9,Theorem
QUA/QUA007^1.p,Leo-III,Timeout,11.1,Theorem
QUA/QUA008^1.p,E,GaveUp,10.1,Theorem
QUA/QUA008^1.p,Vampire,Timeout,10.1,Theorem
QUA/QUA008^1.p,Leo-II,Unknown,9.9,Theorem
QUA/QUA008^1.p,Leo-III,Timeout,10.4,Theorem
QUA/QUA009^1.p,E,GaveUp,10.1,Theorem
QUA/QUA009^1.p,Vampire,Timeout,10.1,Theorem
QUA/QUA009^1.p,Leo-II,Unknown,10.2,Theorem
QUA/QUA009^1.p,Leo-III,Timeout,10.2,Theorem
QUA/QUA010^1.p,E,GaveUp,10.1,Theorem
QUA/QUA011^1.p,E,Theorem,0.0,Theorem
QUA/QUA010^1.p,Vampire,Timeout,10.1,Theorem
QUA/QUA011^1.p,Leo-II,Theorem,2.1,Theorem
QUA/QUA011^1.p,Leo-III,Theorem,1.0,Theorem
QUA/QUA012^1.p,E,Theorem,0.0,Theorem
QUA/QUA010^1.p,Leo-II,Unknown,10.3,Theorem
QUA/QUA012^1.p,Leo-II,Theorem,2.1,Theorem
QUA/QUA012^1.p,Leo-III,Theorem,0.9,Theorem
QUA/QUA011^1.p,Vampire,Timeout,10.0,Theorem
QUA/QUA010^1.p,Leo-III,Timeout,12.8,Theorem
QUA/QUA012^1.p,Vampire,Timeout,10.1,Theorem
QUA/QUA013^1.p,E,GaveUp,10.1,Theorem
QUA/QUA013^1.p,Vampire,Timeout,10.1,Theorem
QUA/QUA013^1.p,Leo-II,Unknown,10.9,Theorem
QUA/QUA013^1.p,Leo-III,Timeout,10.2,Theorem
QUA/QUA014^1.p,E,GaveUp,10.1,Theorem
QUA/QUA014^1.p,Vampire,NoAnswer,9.9,Theorem
QUA/QUA014^1.p,Leo-II,Unknown,10.9,Theorem
QUA/QUA014^1.p,Leo-III,Timeout,10.6,Theorem
QUA/QUA015^1.p,E,GaveUp,10.1,Theorem
QUA/QUA015^1.p,Vampire,Timeout,10.0,Theorem
QUA/QUA015^1.p,Leo-II,Timeout,9.9,Theorem
QUA/QUA015^1.p,Leo-III,Timeout,10.1,Theorem
QUA/QUA016^1.p,E,GaveUp,10.1,Theorem
QUA/QUA016^1.p,Vampire,Timeout,10.2,Theorem
QUA/QUA016^1.p,Leo-II,Timeout,9.9,Theorem
QUA/QUA016^1.p,Leo-III,Timeout,10.3,Theorem
QUA/QUA017^1.p,E,GaveUp,10.1,Theorem
QUA/QUA017^1.p,Vampire,Timeout,10.1,Theorem
QUA/QUA017^1.p,Leo-II,Unknown,10.2,Theorem
QUA/QUA017^1.p,Leo-III,Timeout,12.0,Theorem
QUA/QUA018^1.p,E,GaveUp,10.1,Theorem
QUA/QUA018^1.p,Vampire,Timeout,10.1,Theorem
QUA/QUA018^1.p,Leo-II,Unknown,10.2,Theorem
QUA/QUA018^1.p,Leo-III,Timeout,10.8,Theorem
QUA/QUA019^1.p,E,GaveUp,10.1,Theorem
QUA/QUA019^1.p,Vampire,Timeout,10.2,Theorem
QUA/QUA019^1.p,Leo-II,Unknown,10.2,Theorem
QUA/QUA020^1.p,E,GaveUp,10.1,Theorem
QUA/QUA019^1.p,Leo-III,Timeout,11.9,Theorem
QUA/QUA020^1.p,Vampire,Timeout,10.0,Theorem
QUA/QUA020^1.p,Leo-II,Unknown,10.2,Theorem
QUA/QUA021^1.p,E,GaveUp,6.0,Satisfiable
QUA/QUA021^1.p,Vampire,Timeout,10.1,Satisfiable
RAL/RAL001^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL001^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL001^1.p,Leo-II,Error,0.0,Theorem
QUA/QUA020^1.p,Leo-III,Timeout,12.4,Theorem
RAL/RAL002^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL002^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL002^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL002^1.p,Leo-III,Inappropriate,0.7,Theorem
RAL/RAL001^1.p,Leo-III,Inappropriate,0.8,Theorem
RAL/RAL003^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL003^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL003^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL004^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL004^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL004^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL003^1.p,Leo-III,Inappropriate,0.7,Theorem
RAL/RAL005^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL005^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL005^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL004^1.p,Leo-III,Inappropriate,0.8,Theorem
RAL/RAL006^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL006^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL006^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL005^1.p,Leo-III,Inappropriate,0.8,Theorem
RAL/RAL007^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL007^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL007^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL006^1.p,Leo-III,Inappropriate,0.7,Theorem
RAL/RAL008^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL008^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL008^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL007^1.p,Leo-III,Inappropriate,0.7,Theorem
RAL/RAL009^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL009^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL009^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL008^1.p,Leo-III,Inappropriate,0.7,Theorem
RAL/RAL010^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL010^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL010^1.p,Leo-II,Error,0.0,Theorem
QUA/QUA021^1.p,Leo-II,Unknown,9.9,Satisfiable
RAL/RAL011^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL011^1.p,Vampire,NoAnswer,0.1,Theorem
RAL/RAL011^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL009^1.p,Leo-III,Inappropriate,0.7,Theorem
RAL/RAL012^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL012^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL012^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL010^1.p,Leo-III,Inappropriate,0.7,Theorem
RAL/RAL013^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL013^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL013^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL012^1.p,Leo-III,Inappropriate,0.7,Theorem
RAL/RAL014^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL011^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL014^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL014^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL015^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL015^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL015^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL013^1.p,Leo-III,Inappropriate,0.7,Theorem
RAL/RAL016^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL016^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL016^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL015^1.p,Leo-III,Inappropriate,0.7,Theorem
RAL/RAL017^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL014^1.p,Leo-III,Inappropriate,0.8,Theorem
RAL/RAL017^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL017^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL018^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL018^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL018^1.p,Leo-II,Error,0.0,Theorem
QUA/QUA021^1.p,Leo-III,Timeout,11.1,Satisfiable
RAL/RAL019^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL019^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL019^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL016^1.p,Leo-III,Inappropriate,1.1,Theorem
RAL/RAL020^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL020^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL020^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL017^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL021^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL021^1.p,Vampire,NoAnswer,0.1,Theorem
RAL/RAL018^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL021^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL022^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL022^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL022^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL019^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL023^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL023^1.p,Vampire,NoAnswer,0.1,Theorem
RAL/RAL023^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL020^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL024^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL024^1.p,Vampire,NoAnswer,0.1,Theorem
RAL/RAL024^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL021^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL025^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL025^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL025^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL022^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL026^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL026^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL026^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL023^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL027^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL027^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL027^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL024^1.p,Leo-III,Inappropriate,1.1,Theorem
RAL/RAL028^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL028^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL028^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL026^1.p,Leo-III,Inappropriate,0.8,Theorem
RAL/RAL029^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL029^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL029^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL025^1.p,Leo-III,Inappropriate,1.1,Theorem
RAL/RAL030^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL030^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL030^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL027^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL031^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL031^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL031^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL028^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL032^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL032^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL032^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL029^1.p,Leo-III,Inappropriate,1.1,Theorem
RAL/RAL033^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL033^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL030^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL033^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL034^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL034^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL034^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL031^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL035^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL035^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL035^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL033^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL036^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL036^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL036^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL035^1.p,Leo-III,Inappropriate,0.8,Theorem
RAL/RAL037^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL037^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL037^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL034^1.p,Leo-III,Inappropriate,1.1,Theorem
RAL/RAL038^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL038^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL038^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL036^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL039^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL039^1.p,Vampire,NoAnswer,0.1,Theorem
RAL/RAL039^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL037^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL040^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL040^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL038^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL040^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL041^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL041^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL041^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL041^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL042^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL040^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL039^1.p,Leo-III,Inappropriate,1.1,Theorem
RAL/RAL042^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL042^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL043^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL043^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL043^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL044^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL044^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL044^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL043^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL044^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL045^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL042^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL045^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL046^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL045^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL046^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL046^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL047^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL047^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL047^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL046^1.p,Leo-III,Inappropriate,0.8,Theorem
RAL/RAL048^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL045^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL048^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL048^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL049^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL049^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL049^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL047^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL050^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL050^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL050^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL048^1.p,Leo-III,Inappropriate,0.8,Theorem
RAL/RAL051^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL051^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL049^1.p,Leo-III,Inappropriate,0.8,Theorem
RAL/RAL051^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL052^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL052^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL052^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL050^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL053^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL053^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL053^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL051^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL054^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL054^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL054^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL052^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL055^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL055^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL055^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL053^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL056^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL056^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL056^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL055^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL057^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL057^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL057^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL054^1.p,Leo-III,Error,1.4,Theorem
RAL/RAL058^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL058^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL058^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL056^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL059^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL059^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL059^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL057^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL060^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL060^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL060^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL058^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL061^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL061^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL059^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL061^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL062^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL062^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL062^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL032^1.p,Leo-III,Error,10.3,Theorem
RAL/RAL063^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL063^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL063^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL060^1.p,Leo-III,Inappropriate,0.9,Theorem
RAL/RAL064^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL064^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL064^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL062^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL065^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL061^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL065^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL065^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL066^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL066^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL066^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL063^1.p,Leo-III,Inappropriate,1.1,Theorem
RAL/RAL067^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL067^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL067^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL064^1.p,Leo-III,Inappropriate,1.2,Theorem
RAL/RAL068^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL068^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL068^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL065^1.p,Leo-III,Inappropriate,1.1,Theorem
RAL/RAL069^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL069^1.p,Vampire,NoAnswer,0.1,Theorem
RAL/RAL069^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL066^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL070^1.p,E,NoAnswer,0.0,Theorem
RAL/RAL070^1.p,Vampire,NoAnswer,0.0,Theorem
RAL/RAL070^1.p,Leo-II,Error,0.0,Theorem
RAL/RAL067^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL068^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL069^1.p,Leo-III,Inappropriate,1.0,Theorem
RAL/RAL070^1.p,Leo-III,Inappropriate,1.0,Theorem
SCT/SCT169^1.p,E,GaveUp,10.1,Theorem
SCT/SCT169^1.p,Vampire,Timeout,10.1,Theorem
SCT/SCT169^1.p,Leo-III,Timeout,10.1,Theorem
SCT/SCT169^1.p,Leo-II,Unknown,10.6,Theorem
SCT/SCT169^2.p,E,GaveUp,10.1,Theorem
SCT/SCT169^3.p,E,NoAnswer,0.0,Theorem
SCT/SCT169^2.p,Vampire,Timeout,10.1,Theorem
SCT/SCT169^3.p,Leo-II,Unknown,10.3,Theorem
SCT/SCT169^2.p,Leo-III,Timeout,10.1,Theorem
SCT/SCT169^2.p,Leo-II,Unknown,10.8,Theorem
SCT/SCT169^3.p,Vampire,Timeout,10.1,Theorem
SCT/SCT169^3.p,Leo-III,Timeout,10.1,Theorem
SCT/SCT170^1.p,E,GaveUp,10.1,Theorem
SCT/SCT170^1.p,Vampire,Timeout,10.1,Theorem
SCT/SCT170^2.p,E,Theorem,6.0,Theorem
SCT/SCT170^1.p,Leo-II,Timeout,10.5,Theorem
SCT/SCT170^2.p,Vampire,Timeout,10.1,Theorem
SCT/SCT170^2.p,Leo-II,Unknown,10.0,Theorem
SCT/SCT170^2.p,Leo-III,Timeout,10.2,Theorem
SCT/SCT170^3.p,E,GaveUp,10.1,Theorem
SCT/SCT170^3.p,Vampire,Timeout,10.2,Theorem
SCT/SCT171^1.p,E,Theorem,0.0,Theorem
SCT/SCT171^1.p,Vampire,Theorem,0.1,Theorem
SCT/SCT170^1.p,Leo-III,Timeout,30.0,Theorem
SCT/SCT170^3.p,Leo-II,Unknown,10.9,Theorem
SCT/SCT171^2.p,E,Theorem,0.0,Theorem
SCT/SCT171^2.p,Vampire,Theorem,0.2,Theorem
SCT/SCT170^3.p,Leo-III,Timeout,11.5,Theorem
SCT/SCT171^1.p,Leo-II,Unknown,10.3,Theorem
SCT/SCT171^3.p,E,Theorem,0.1,ContradictoryAxioms
SCT/SCT171^3.p,Vampire,Theorem,0.4,ContradictoryAxioms
SCT/SCT171^2.p,Leo-II,Timeout,11.5,Theorem
SCT/SCT171^3.p,Leo-II,Unknown,11.1,ContradictoryAxioms
SET/SET002^7.p,E,Theorem,0.0,Theorem
SET/SET002^7.p,Vampire,Theorem,0.1,Theorem
SET/SET002^7.p,Leo-II,Theorem,2.5,Theorem
SCT/SCT171^3.p,Leo-III,Timeout,10.1,ContradictoryAxioms
SET/SET008^5.p,E,Theorem,0.0,Theorem
SET/SET008^5.p,Vampire,Theorem,0.0,Theorem
SET/SET008^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET008^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET009^5.p,E,Theorem,0.0,Theorem
SET/SET009^5.p,Vampire,Theorem,0.0,Theorem
SET/SET009^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET009^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET010^5.p,E,Theorem,0.0,Theorem
SET/SET010^5.p,Vampire,Theorem,0.0,Theorem
SET/SET010^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET010^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET011^5.p,E,Theorem,0.0,Theorem
SET/SET011^5.p,Vampire,Theorem,0.0,Theorem
SET/SET011^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET011^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET013^7.p,E,Theorem,0.7,Theorem
SCT/SCT171^1.p,Leo-III,Timeout,30.0,Theorem
SCT/SCT171^2.p,Leo-III,Timeout,30.0,Theorem
SET/SET013^7.p,Vampire,Timeout,10.1,Theorem
SET/SET014^4.p,E,Theorem,0.0,Theorem
SET/SET014^4.p,Vampire,Theorem,0.0,Theorem
SET/SET014^4.p,Leo-II,Theorem,0.0,Theorem
SET/SET014^4.p,Leo-III,Theorem,0.4,Theorem
SET/SET014^5.p,E,Theorem,0.0,Theorem
SET/SET014^5.p,Vampire,Theorem,0.0,Theorem
SET/SET014^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET014^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET013^7.p,Leo-II,Timeout,10.6,Theorem
SET/SET013^7.p,Leo-III,Timeout,10.1,Theorem
SET/SET014^7.p,E,GaveUp,10.1,Theorem
SET/SET014^7.p,Vampire,NoAnswer,10.0,Theorem
SET/SET017^1.p,E,Theorem,0.0,Theorem
SET/SET017^1.p,Vampire,Theorem,0.0,Theorem
SET/SET017^1.p,Leo-II,Theorem,0.0,Theorem
SET/SET017^1.p,Leo-III,Theorem,0.4,Theorem
SET/SET002^7.p,Leo-III,Timeout,30.0,Theorem
SET/SET014^7.p,Leo-II,Unknown,10.5,Theorem
SET/SET014^7.p,Leo-III,Timeout,10.1,Theorem
SET/SET018^7.p,E,GaveUp,10.1,Theorem
SET/SET018^7.p,Vampire,NoAnswer,10.0,Theorem
SET/SET018^7.p,Leo-II,Unknown,10.6,Theorem
SET/SET018^7.p,Leo-III,Timeout,10.1,Theorem
SET/SET020^7.p,E,GaveUp,10.1,Theorem
SET/SET027^5.p,E,Theorem,0.0,Theorem
SET/SET027^5.p,Vampire,Theorem,0.0,Theorem
SET/SET027^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET020^7.p,Vampire,Timeout,10.1,Theorem
SET/SET027^7.p,E,Theorem,0.0,Theorem
SET/SET027^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET020^7.p,Leo-II,Timeout,9.9,Theorem
SET/SET027^7.p,Leo-II,Theorem,2.4,Theorem
SET/SET043^5.p,E,Theorem,0.0,Theorem
SET/SET043^5.p,Vampire,Theorem,0.0,Theorem
SET/SET043^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET043^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET044^5.p,E,Theorem,0.0,Theorem
SET/SET044^5.p,Vampire,Theorem,0.0,Theorem
SET/SET044^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET044^5.p,Leo-III,Theorem,0.5,Theorem
SET/SET045^5.p,E,Theorem,0.0,Theorem
SET/SET045^5.p,Vampire,Theorem,0.0,Theorem
SET/SET045^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET045^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET020^7.p,Leo-III,Timeout,10.1,Theorem
SET/SET027^7.p,Vampire,Theorem,8.2,Theorem
SET/SET045^7.p,E,GaveUp,10.1,Theorem
SET/SET045^7.p,Vampire,Timeout,10.1,Theorem
SET/SET046^5.p,E,Theorem,0.0,Theorem
SET/SET046^5.p,Vampire,Theorem,0.0,Theorem
SET/SET046^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET046^5.p,Leo-III,Theorem,0.5,Theorem
SET/SET062^5.p,E,Theorem,0.0,Theorem
SET/SET062^5.p,Vampire,Theorem,0.0,Theorem
SET/SET062^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET062^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET062^6.p,E,Theorem,0.0,Theorem
SET/SET062^6.p,Vampire,Theorem,0.0,Theorem
SET/SET062^6.p,Leo-II,Theorem,0.0,Theorem
SET/SET062^6.p,Leo-III,Theorem,0.3,Theorem
SET/SET062^7.p,E,Theorem,0.0,Theorem
SET/SET045^7.p,Leo-II,Timeout,10.7,Theorem
SET/SET062^7.p,Leo-II,Theorem,2.5,Theorem
SET/SET062^7.p,Leo-III,Theorem,3.9,Theorem
SET/SET063^5.p,E,Theorem,0.0,Theorem
SET/SET063^5.p,Vampire,NoAnswer,0.0,Theorem
SET/SET063^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET063^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET066^1.p,E,Theorem,0.0,Theorem
SET/SET066^1.p,Vampire,Theorem,0.0,Theorem
SET/SET066^1.p,Leo-II,Theorem,0.0,Theorem
SET/SET062^7.p,Vampire,NoAnswer,9.1,Theorem
SET/SET067^1.p,E,Theorem,0.0,Theorem
SET/SET067^1.p,Vampire,Theorem,0.0,Theorem
SET/SET067^1.p,Leo-II,Theorem,0.0,Theorem
SET/SET066^1.p,Leo-III,Theorem,0.4,Theorem
SET/SET076^1.p,E,Theorem,0.0,Theorem
SET/SET067^1.p,Leo-III,Theorem,0.4,Theorem
SET/SET076^1.p,Vampire,Theorem,0.0,Theorem
SET/SET076^1.p,Leo-II,Theorem,0.0,Theorem
SET/SET086^1.p,E,Theorem,0.0,Theorem
SET/SET086^1.p,Vampire,Theorem,0.0,Theorem
SET/SET086^1.p,Leo-II,Theorem,0.0,Theorem
SET/SET076^1.p,Leo-III,Theorem,0.4,Theorem
SET/SET096^1.p,E,Theorem,0.0,Theorem
SET/SET086^1.p,Leo-III,Theorem,0.3,Theorem
SET/SET096^1.p,Leo-II,Theorem,0.0,Theorem
SET/SET096^1.p,Vampire,Theorem,0.0,Theorem
SET/SET143^3.p,E,Theorem,0.0,Theorem
SET/SET143^3.p,Vampire,Theorem,0.0,Theorem
SET/SET143^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET045^7.p,Leo-III,Timeout,12.8,Theorem
SET/SET143^5.p,E,Theorem,0.0,Theorem
SET/SET143^5.p,Vampire,Theorem,0.0,Theorem
SET/SET143^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET096^1.p,Leo-III,Theorem,0.5,Theorem
SET/SET144^5.p,E,Theorem,0.0,Theorem
SET/SET143^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET144^5.p,Vampire,Theorem,0.0,Theorem
SET/SET144^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET159^5.p,E,Theorem,0.0,Theorem
SET/SET143^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET159^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET159^5.p,Vampire,Theorem,0.0,Theorem
SET/SET162^5.p,E,Theorem,0.0,Theorem
SET/SET162^5.p,Vampire,Theorem,0.0,Theorem
SET/SET162^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET159^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET169^5.p,E,Theorem,0.0,Theorem
SET/SET169^5.p,Vampire,Theorem,0.0,Theorem
SET/SET144^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET169^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET162^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET171^3.p,E,Theorem,0.0,Theorem
SET/SET171^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET171^3.p,Vampire,Theorem,0.0,Theorem
SET/SET171^5.p,E,Theorem,0.0,Theorem
SET/SET171^5.p,Vampire,Theorem,0.0,Theorem
SET/SET171^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET169^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET173^5.p,E,Theorem,0.0,Theorem
SET/SET173^5.p,Vampire,Theorem,0.0,Theorem
SET/SET171^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET173^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET175^5.p,E,Theorem,0.0,Theorem
SET/SET175^5.p,Vampire,Theorem,0.0,Theorem
SET/SET171^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET175^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET183^5.p,E,Theorem,0.0,Theorem
SET/SET183^5.p,Vampire,Theorem,0.0,Theorem
SET/SET183^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET173^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET185^5.p,E,Theorem,0.0,Theorem
SET/SET185^5.p,Vampire,Theorem,0.0,Theorem
SET/SET185^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET175^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET194^5.p,E,Theorem,0.0,Theorem
SET/SET194^5.p,Vampire,Theorem,0.0,Theorem
SET/SET194^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET183^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET196^5.p,E,Theorem,0.0,Theorem
SET/SET196^5.p,Vampire,Theorem,0.0,Theorem
SET/SET196^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET185^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET199^5.p,E,Theorem,0.0,Theorem
SET/SET194^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET199^5.p,Vampire,Theorem,0.0,Theorem
SET/SET199^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET200^5.p,E,Theorem,0.0,Theorem
SET/SET200^5.p,Vampire,Theorem,0.0,Theorem
SET/SET200^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET196^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET201^5.p,E,Theorem,0.0,Theorem
SET/SET201^5.p,Vampire,Theorem,0.0,Theorem
SET/SET201^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET199^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET557^1.p,E,Theorem,0.0,Theorem
SET/SET200^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET557^1.p,Leo-II,Theorem,0.0,Theorem
SET/SET201^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET557^1.p,Leo-III,Theorem,0.6,Theorem
SET/SET027^7.p,Leo-III,Timeout,30.0,Theorem
SET/SET557^1.p,Vampire,Timeout,10.2,Theorem
SET/SET557^6.p,E,GaveUp,10.0,Theorem
SET/SET575^7.p,E,Theorem,0.0,Theorem
SET/SET557^6.p,Vampire,NoAnswer,10.0,Theorem
SET/SET575^7.p,Leo-II,Theorem,0.1,Theorem
SET/SET557^6.p,Leo-II,Unknown,10.1,Theorem
SET/SET576^7.p,E,Theorem,0.0,Theorem
SET/SET576^7.p,Vampire,Theorem,1.3,Theorem
SET/SET576^7.p,Leo-II,Theorem,2.4,Theorem
SET/SET576^7.p,Leo-III,Theorem,0.9,Theorem
SET/SET580^3.p,E,Theorem,0.0,Theorem
SET/SET580^3.p,Vampire,Theorem,0.0,Theorem
SET/SET580^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET580^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET580^5.p,E,Theorem,0.0,Theorem
SET/SET580^5.p,Vampire,Theorem,0.0,Theorem
SET/SET580^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET580^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET582^5.p,E,Theorem,0.0,Theorem
SET/SET582^5.p,Vampire,Theorem,0.0,Theorem
SET/SET582^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET582^5.p,Leo-III,Theorem,0.5,Theorem
SET/SET583^7.p,E,Theorem,0.0,Theorem
SET/SET583^7.p,Vampire,Theorem,0.1,Theorem
SET/SET583^7.p,Leo-II,Theorem,0.0,Theorem
SET/SET557^6.p,Leo-III,Timeout,10.2,Theorem
SET/SET584^5.p,E,Theorem,0.0,Theorem
SET/SET575^7.p,Vampire,Timeout,10.1,Theorem
SET/SET584^5.p,Vampire,Theorem,0.0,Theorem
SET/SET584^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET585^5.p,E,Theorem,0.0,Theorem
SET/SET585^5.p,Vampire,Theorem,0.0,Theorem
SET/SET585^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET584^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET586^5.p,E,Theorem,0.0,Theorem
SET/SET585^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET586^5.p,Vampire,Theorem,0.0,Theorem
SET/SET586^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET587^5.p,E,Theorem,0.0,Theorem
SET/SET587^5.p,Vampire,Theorem,0.0,Theorem
SET/SET587^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET575^7.p,Leo-III,Timeout,10.2,Theorem
SET/SET588^5.p,E,Theorem,0.0,Theorem
SET/SET588^5.p,Vampire,Theorem,0.0,Theorem
SET/SET588^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET586^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET589^5.p,E,Theorem,0.0,Theorem
SET/SET589^5.p,Vampire,Theorem,0.0,Theorem
SET/SET589^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET588^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET590^5.p,E,Theorem,0.0,Theorem
SET/SET590^5.p,Vampire,Theorem,0.0,Theorem
SET/SET590^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET587^5.p,Leo-III,Theorem,0.9,Theorem
SET/SET591^5.p,E,Theorem,0.0,Theorem
SET/SET589^5.p,Leo-III,Theorem,0.5,Theorem
SET/SET591^5.p,Vampire,NoAnswer,0.0,Theorem
SET/SET591^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET592^5.p,E,Theorem,0.0,Theorem
SET/SET592^5.p,Vampire,NoAnswer,0.0,Theorem
SET/SET592^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET590^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET593^5.p,E,Theorem,0.0,Theorem
SET/SET593^5.p,Vampire,Theorem,0.1,Theorem
SET/SET593^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET591^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET594^5.p,E,Theorem,0.0,Theorem
SET/SET594^5.p,Vampire,Theorem,0.0,Theorem
SET/SET594^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET592^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET595^5.p,E,Theorem,0.0,Theorem
SET/SET595^5.p,Vampire,Theorem,0.0,Theorem
SET/SET595^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET593^5.p,Leo-III,Theorem,0.5,Theorem
SET/SET596^5.p,E,Theorem,0.0,Theorem
SET/SET596^5.p,Vampire,Theorem,0.0,Theorem
SET/SET596^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET594^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET595^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET596^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET597^5.p,Leo-II,Theorem,1.1,Theorem
SET/SET597^5.p,E,GaveUp,10.1,Theorem
SET/SET597^5.p,Vampire,Timeout,10.2,Theorem
SET/SET597^5.p,Leo-III,Timeout,10.1,Theorem
SET/SET598^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET583^7.p,Leo-III,Timeout,18.0,Theorem
SET/SET599^5.p,E,Theorem,0.0,Theorem
SET/SET599^5.p,Vampire,Theorem,0.0,Theorem
SET/SET599^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET599^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET600^5.p,E,Theorem,0.0,Theorem
SET/SET600^5.p,Vampire,Theorem,0.0,Theorem
SET/SET600^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET600^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET601^3.p,E,Theorem,0.0,Theorem
SET/SET601^3.p,Vampire,Theorem,0.0,Theorem
SET/SET601^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET601^3.p,Leo-III,Theorem,0.6,Theorem
SET/SET601^5.p,E,Theorem,0.0,Theorem
SET/SET601^5.p,Vampire,Theorem,0.0,Theorem
SET/SET601^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET601^5.p,Leo-III,Theorem,0.6,Theorem
SET/SET603^5.p,E,Theorem,0.0,Theorem
SET/SET603^5.p,Vampire,Theorem,0.0,Theorem
SET/SET603^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET603^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET604^5.p,E,Theorem,0.0,Theorem
SET/SET604^5.p,Vampire,Theorem,0.0,Theorem
SET/SET604^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET604^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET605^5.p,E,Theorem,0.0,Theorem
SET/SET605^5.p,Vampire,Theorem,0.0,Theorem
SET/SET605^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET605^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET606^3.p,E,Theorem,0.0,Theorem
SET/SET606^3.p,Vampire,Theorem,0.0,Theorem
SET/SET606^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET606^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET606^5.p,E,Theorem,0.0,Theorem
SET/SET606^5.p,Vampire,Theorem,0.0,Theorem
SET/SET606^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET606^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET607^3.p,E,Theorem,0.0,Theorem
SET/SET607^3.p,Vampire,Theorem,0.0,Theorem
SET/SET607^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET607^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET607^5.p,E,Theorem,0.0,Theorem
SET/SET607^5.p,Vampire,Theorem,0.0,Theorem
SET/SET607^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET607^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET608^5.p,E,Theorem,0.0,Theorem
SET/SET608^5.p,Vampire,Theorem,0.0,Theorem
SET/SET608^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET598^5.p,E,GaveUp,10.1,Theorem
SET/SET609^3.p,E,Theorem,0.0,Theorem
SET/SET609^3.p,Vampire,Theorem,0.0,Theorem
SET/SET609^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET598^5.p,Vampire,Timeout,10.0,Theorem
SET/SET608^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET609^5.p,E,Theorem,0.0,Theorem
SET/SET609^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET609^5.p,Vampire,Theorem,0.0,Theorem
SET/SET610^5.p,E,Theorem,0.0,Theorem
SET/SET610^5.p,Vampire,Theorem,0.0,Theorem
SET/SET610^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET609^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET611^3.p,E,Theorem,0.0,Theorem
SET/SET611^3.p,Vampire,Theorem,0.0,Theorem
SET/SET611^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET609^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET611^5.p,E,Theorem,0.0,Theorem
SET/SET611^5.p,Vampire,Theorem,0.0,Theorem
SET/SET611^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET610^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET612^3.p,E,Theorem,0.0,Theorem
SET/SET612^3.p,Vampire,Theorem,0.0,Theorem
SET/SET612^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET611^3.p,Leo-III,Theorem,0.7,Theorem
SET/SET612^5.p,E,Theorem,0.0,Theorem
SET/SET612^3.p,Leo-III,Theorem,0.5,Theorem
SET/SET612^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET612^5.p,Vampire,Theorem,0.0,Theorem
SET/SET611^5.p,Leo-III,Theorem,0.6,Theorem
SET/SET613^5.p,E,Theorem,0.0,Theorem
SET/SET613^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET613^5.p,Vampire,Theorem,0.0,Theorem
SET/SET614^3.p,E,Theorem,0.0,Theorem
SET/SET614^3.p,Vampire,Theorem,0.0,Theorem
SET/SET614^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET598^5.p,Leo-III,Timeout,10.2,Theorem
SET/SET614^5.p,E,Theorem,0.0,Theorem
SET/SET614^5.p,Vampire,Theorem,0.0,Theorem
SET/SET614^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET612^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET615^3.p,E,Theorem,0.0,Theorem
SET/SET613^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET615^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET615^3.p,Vampire,Theorem,0.0,Theorem
SET/SET615^5.p,E,Theorem,0.0,Theorem
SET/SET615^5.p,Vampire,Theorem,0.0,Theorem
SET/SET615^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET614^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET616^5.p,E,Theorem,0.0,Theorem
SET/SET616^5.p,Vampire,Theorem,0.0,Theorem
SET/SET616^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET614^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET617^5.p,E,Theorem,0.0,Theorem
SET/SET617^5.p,Vampire,Theorem,0.0,Theorem
SET/SET615^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET617^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET618^5.p,E,Theorem,0.0,Theorem
SET/SET618^5.p,Vampire,Theorem,0.0,Theorem
SET/SET615^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET618^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET619^5.p,E,Theorem,0.0,Theorem
SET/SET619^5.p,Vampire,Theorem,0.0,Theorem
SET/SET619^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET616^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET620^5.p,E,Theorem,0.0,Theorem
SET/SET620^5.p,Vampire,Theorem,0.0,Theorem
SET/SET620^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET617^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET621^5.p,E,Theorem,0.0,Theorem
SET/SET618^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET621^5.p,Vampire,Theorem,0.0,Theorem
SET/SET621^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET622^5.p,E,Theorem,0.0,Theorem
SET/SET622^5.p,Vampire,Theorem,0.0,Theorem
SET/SET622^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET619^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET623^3.p,E,Theorem,0.0,Theorem
SET/SET623^3.p,Vampire,Theorem,0.1,Theorem
SET/SET620^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET623^3.p,Leo-II,Theorem,0.1,Theorem
SET/SET623^5.p,E,Theorem,0.2,Theorem
SET/SET623^5.p,Vampire,Theorem,0.1,Theorem
SET/SET621^5.p,Leo-III,Theorem,0.5,Theorem
SET/SET623^5.p,Leo-II,Theorem,0.1,Theorem
SET/SET624^3.p,E,Theorem,0.0,Theorem
SET/SET624^3.p,Vampire,Theorem,0.1,Theorem
SET/SET624^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET622^5.p,Leo-III,Theorem,0.8,Theorem
SET/SET624^5.p,E,Theorem,0.0,Theorem
SET/SET624^5.p,Vampire,Theorem,0.1,Theorem
SET/SET624^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET623^3.p,Leo-III,Theorem,1.0,Theorem
SET/SET625^5.p,E,Theorem,0.0,Theorem
SET/SET625^5.p,Vampire,Theorem,0.0,Theorem
SET/SET625^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET624^3.p,Leo-III,Theorem,0.9,Theorem
SET/SET626^5.p,E,Theorem,0.0,Theorem
SET/SET623^5.p,Leo-III,Theorem,1.1,Theorem
SET/SET626^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET626^5.p,Vampire,Theorem,0.0,Theorem
SET/SET627^5.p,E,Theorem,0.0,Theorem
SET/SET627^5.p,Vampire,Theorem,0.0,Theorem
SET/SET627^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET624^5.p,Leo-III,Theorem,0.8,Theorem
SET/SET628^5.p,E,Theorem,0.0,Theorem
SET/SET628^5.p,Vampire,NoAnswer,0.0,Theorem
SET/SET628^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET625^5.p,Leo-III,Theorem,0.5,Theorem
SET/SET629^5.p,E,Theorem,0.0,Theorem
SET/SET629^5.p,Vampire,Theorem,0.0,Theorem
SET/SET629^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET626^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET630^3.p,E,Theorem,0.0,Theorem
SET/SET627^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET630^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET630^3.p,Vampire,Theorem,0.0,Theorem
SET/SET630^5.p,E,Theorem,0.0,Theorem
SET/SET630^5.p,Vampire,Theorem,0.0,Theorem
SET/SET630^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET628^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET631^5.p,E,Theorem,0.0,Theorem
SET/SET629^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET631^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET631^5.p,Vampire,Theorem,0.0,Theorem
SET/SET632^5.p,E,Theorem,0.0,Theorem
SET/SET632^5.p,Vampire,NoAnswer,0.0,Theorem
SET/SET632^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET630^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET633^5.p,E,Theorem,0.0,Theorem
SET/SET633^5.p,Vampire,Theorem,0.0,Theorem
SET/SET633^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET630^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET634^5.p,E,Theorem,0.0,Theorem
SET/SET634^5.p,Vampire,Theorem,0.0,Theorem
SET/SET634^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET631^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET635^5.p,E,Theorem,0.0,Theorem
SET/SET635^5.p,Vampire,Theorem,0.0,Theorem
SET/SET635^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET632^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET636^5.p,E,Theorem,0.0,Theorem
SET/SET636^5.p,Vampire,Theorem,0.0,Theorem
SET/SET636^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET634^5.p,Leo-III,Theorem,0.3,Theorem
SET/SET638^5.p,E,Theorem,0.0,Theorem
SET/SET633^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET638^5.p,Leo-II,Theorem,0.0,Theorem
SET/SET638^5.p,Vampire,Theorem,0.0,Theorem
SET/SET640^3.p,E,Theorem,0.0,Theorem
SET/SET640^3.p,Vampire,Theorem,0.0,Theorem
SET/SET640^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET635^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET646^3.p,E,Theorem,0.0,Theorem
SET/SET646^3.p,Vampire,Theorem,0.1,Theorem
SET/SET646^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET638^5.p,Leo-III,Theorem,0.4,Theorem
SET/SET647^3.p,E,Theorem,0.0,Theorem
SET/SET640^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET647^3.p,Vampire,Theorem,0.0,Theorem
SET/SET647^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET648^3.p,E,Theorem,0.0,Theorem
SET/SET648^3.p,Vampire,Theorem,0.1,Theorem
SET/SET648^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET636^5.p,Leo-III,Theorem,0.7,Theorem
SET/SET649^3.p,E,Theorem,0.0,Theorem
SET/SET649^3.p,Vampire,Theorem,0.1,Theorem
SET/SET649^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET646^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET651^3.p,E,Theorem,0.0,Theorem
SET/SET651^3.p,Vampire,Theorem,0.1,Theorem
SET/SET651^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET647^3.p,Leo-III,Theorem,0.5,Theorem
SET/SET657^3.p,E,Theorem,0.0,Theorem
SET/SET657^3.p,Vampire,Theorem,0.1,Theorem
SET/SET657^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET648^3.p,Leo-III,Theorem,0.5,Theorem
SET/SET669^3.p,E,Theorem,0.0,Theorem
SET/SET669^3.p,Vampire,Theorem,0.1,Theorem
SET/SET669^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET649^3.p,Leo-III,Theorem,0.5,Theorem
SET/SET670^3.p,E,Theorem,0.0,Theorem
SET/SET670^3.p,Vampire,Theorem,0.0,Theorem
SET/SET670^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET651^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET671^3.p,E,Theorem,0.0,Theorem
SET/SET671^3.p,Vampire,Theorem,0.0,Theorem
SET/SET671^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET657^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET672^3.p,E,Theorem,0.0,Theorem
SET/SET672^3.p,Vampire,Theorem,0.0,Theorem
SET/SET672^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET669^3.p,Leo-III,Theorem,0.5,Theorem
SET/SET673^3.p,E,Theorem,0.0,Theorem
SET/SET673^3.p,Vampire,Theorem,0.0,Theorem
SET/SET673^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET670^3.p,Leo-III,Theorem,0.5,Theorem
SET/SET680^3.p,E,Theorem,0.0,Theorem
SET/SET680^3.p,Vampire,Theorem,0.1,Theorem
SET/SET680^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET671^3.p,Leo-III,Theorem,0.5,Theorem
SET/SET683^3.p,E,Theorem,0.0,Theorem
SET/SET683^3.p,Vampire,Theorem,0.0,Theorem
SET/SET683^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET672^3.p,Leo-III,Theorem,0.5,Theorem
SET/SET684^3.p,E,Theorem,0.0,Theorem
SET/SET684^3.p,Vampire,Theorem,0.0,Theorem
SET/SET684^3.p,Leo-II,Theorem,0.0,Theorem
SET/SET673^3.p,Leo-III,Theorem,0.5,Theorem
SET/SET716^4.p,E,Theorem,0.0,Theorem
SET/SET716^4.p,Vampire,Theorem,0.0,Theorem
SET/SET716^4.p,Leo-II,Theorem,0.0,Theorem
SET/SET680^3.p,Leo-III,Theorem,0.5,Theorem
SET/SET724^4.p,E,Theorem,0.0,Theorem
SET/SET724^4.p,Vampire,Theorem,0.0,Theorem
SET/SET683^3.p,Leo-III,Theorem,0.5,Theorem
SET/SET724^4.p,Leo-II,Theorem,0.0,Theorem
SET/SET741^4.p,E,Theorem,0.0,Theorem
SET/SET684^3.p,Leo-III,Theorem,0.4,Theorem
SET/SET741^4.p,Vampire,Theorem,0.0,Theorem
SET/SET741^4.p,Leo-II,Theorem,0.0,Theorem
SET/SET747^4.p,E,Theorem,0.0,Theorem
SET/SET747^4.p,Vampire,Theorem,0.0,Theorem
SET/SET747^4.p,Leo-II,Theorem,0.0,Theorem
SET/SET716^4.p,Leo-III,Theorem,0.5,Theorem
SET/SET752^4.p,E,Theorem,0.0,Theorem
SET/SET752^4.p,Vampire,Theorem,0.1,Theorem
SET/SET752^4.p,Leo-II,Theorem,0.0,Theorem
SET/SET724^4.p,Leo-III,Theorem,0.4,Theorem
SET/SET753^4.p,E,Theorem,0.0,Theorem
SET/SET753^4.p,Vampire,Theorem,0.0,Theorem
SET/SET753^4.p,Leo-II,Theorem,0.0,Theorem
SET/SET747^4.p,Leo-III,Theorem,0.5,Theorem
SET/SET764^4.p,E,Theorem,0.0,Theorem
SET/SET764^4.p,Vampire,Theorem,0.0,Theorem
SET/SET764^4.p,Leo-II,Theorem,0.0,Theorem
SET/SET753^4.p,Leo-III,Theorem,0.6,Theorem
SET/SET907^7.p,E,Theorem,0.0,Theorem
SET/SET764^4.p,Leo-III,Theorem,0.5,Theorem
SET/SET752^4.p,Leo-III,Theorem,1.1,Theorem
SET/SET907^7.p,Vampire,Theorem,1.4,Theorem
SET/SET907^7.p,Leo-II,Theorem,3.1,Theorem
SET/SET907^7.p,Leo-III,Timeout,10.1,Theorem
SET/SET908^7.p,E,GaveUp,10.1,Theorem
SET/SET908^7.p,Vampire,Timeout,10.2,Theorem
SET/SET914^7.p,E,Theorem,0.1,Theorem
SET/SET908^7.p,Leo-II,Unknown,10.3,Theorem
SET/SET908^7.p,Leo-III,Timeout,10.3,Theorem
SET/SET914^7.p,Leo-II,Theorem,2.6,Theorem
SET/SET914^7.p,Vampire,NoAnswer,10.0,Theorem
SET/SET741^4.p,Leo-III,Timeout,30.0,Theorem
SET/SET914^7.p,Leo-III,Timeout,10.1,Theorem
SET/SET916^7.p,E,GaveUp,10.1,Theorem
SET/SET916^7.p,Vampire,Timeout,10.1,Theorem
SET/SET916^7.p,Leo-II,Unknown,10.4,Theorem
SET/SET925^7.p,Leo-II,Theorem,0.3,Theorem
SET/SET916^7.p,Leo-III,Timeout,10.1,Theorem
SET/SET926^7.p,E,Theorem,0.0,Theorem
SET/SET926^7.p,Vampire,Theorem,0.1,Theorem
SET/SET925^7.p,E,GaveUp,10.1,Theorem
SET/SET925^7.p,Vampire,Timeout,10.1,Theorem
SET/SET926^7.p,Leo-III,Theorem,1.8,Theorem
SET/SET926^7.p,Leo-II,Theorem,3.4,Theorem
SET/SET925^7.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU452^1.p,E,GaveUp,8.1,Theorem
SEU/SEU453^1.p,E,Theorem,0.0,Theorem
SEU/SEU453^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU453^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU453^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU454^1.p,E,Theorem,0.0,Theorem
SEU/SEU454^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU454^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU454^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU455^1.p,E,Theorem,0.0,Theorem
SEU/SEU455^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU455^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU455^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU456^1.p,E,Theorem,0.0,Theorem
SEU/SEU456^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU456^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU456^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU457^1.p,E,Theorem,0.0,Theorem
SEU/SEU457^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU457^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU457^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU458^1.p,E,Theorem,0.0,Theorem
SEU/SEU458^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU458^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU458^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU459^1.p,E,Theorem,0.0,Theorem
SEU/SEU459^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU459^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU459^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU460^1.p,E,Theorem,0.0,Theorem
SEU/SEU460^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU460^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU452^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU461^1.p,E,Theorem,0.0,Theorem
SEU/SEU460^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU461^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU452^1.p,Leo-II,Timeout,10.4,Theorem
SEU/SEU462^1.p,E,Theorem,0.0,Theorem
SEU/SEU452^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU462^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU461^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU463^1.p,E,Theorem,0.0,Theorem
SEU/SEU462^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU463^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU463^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU464^1.p,E,Theorem,0.0,Theorem
SEU/SEU463^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU464^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU461^1.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU465^1.p,E,Theorem,0.0,Theorem
SEU/SEU464^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU465^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU465^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU465^1.p,Vampire,Theorem,1.1,Theorem
SEU/SEU466^1.p,E,Theorem,0.9,Theorem
SEU/SEU462^1.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU466^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU467^1.p,E,Theorem,0.0,Theorem
SEU/SEU467^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU467^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU467^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU468^1.p,E,Theorem,0.0,Theorem
SEU/SEU466^1.p,Leo-II,Timeout,12.9,Theorem
SEU/SEU468^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU466^1.p,Leo-III,Timeout,15.4,Theorem
SEU/SEU464^1.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU468^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU469^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU469^1.p,E,Theorem,5.1,Theorem
SEU/SEU469^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU469^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU468^1.p,Leo-III,Timeout,17.2,Theorem
SEU/SEU470^1.p,E,GaveUp,9.1,CounterSatisfiable
SEU/SEU470^1.p,Vampire,Timeout,10.1,CounterSatisfiable
SEU/SEU470^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEU/SEU470^1.p,Leo-II,Unknown,10.7,CounterSatisfiable
SEU/SEU471^1.p,E,GaveUp,10.1,CounterSatisfiable
SEU/SEU472^1.p,E,Theorem,0.0,Theorem
SEU/SEU472^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU472^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU472^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU473^1.p,E,Theorem,5.0,Theorem
SEU/SEU471^1.p,Vampire,Timeout,10.2,CounterSatisfiable
SEU/SEU471^1.p,Leo-II,Timeout,10.1,CounterSatisfiable
SEU/SEU471^1.p,Leo-III,Timeout,10.6,CounterSatisfiable
SEU/SEU474^1.p,E,Theorem,0.0,Theorem
SEU/SEU474^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU474^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU474^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU473^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU473^1.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU475^1.p,E,GaveUp,9.1,Theorem
SEU/SEU475^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU475^1.p,Leo-II,Unknown,10.0,Theorem
SEU/SEU476^1.p,E,GaveUp,9.0,Theorem
SEU/SEU476^1.p,Vampire,NoAnswer,9.7,Theorem
SEU/SEU473^1.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU477^1.p,E,Theorem,0.0,Theorem
SEU/SEU476^1.p,Leo-II,Unknown,10.1,Theorem
SEU/SEU477^1.p,Vampire,Theorem,8.3,Theorem
SEU/SEU476^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU475^1.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU477^1.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU478^1.p,E,GaveUp,10.0,Theorem
SEU/SEU478^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU479^1.p,E,GaveUp,2.0,Theorem
SEU/SEU478^1.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU477^1.p,Leo-III,Timeout,19.1,Theorem
SEU/SEU478^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU480^1.p,E,GaveUp,2.0,Theorem
SEU/SEU479^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU479^1.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU479^1.p,Leo-III,Timeout,13.0,Theorem
SEU/SEU480^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU480^1.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU481^1.p,Leo-II,Theorem,1.1,Theorem
SEU/SEU481^1.p,E,GaveUp,10.1,Theorem
SEU/SEU481^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU481^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU482^1.p,E,GaveUp,10.1,Theorem
SEU/SEU482^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU482^1.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU480^1.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU483^1.p,E,GaveUp,10.0,Theorem
SEU/SEU483^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU484^1.p,E,Theorem,0.0,Theorem
SEU/SEU484^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU484^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU484^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU483^1.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU482^1.p,Leo-III,Timeout,23.6,Theorem
SEU/SEU485^1.p,E,GaveUp,10.1,Theorem
SEU/SEU485^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU486^1.p,E,Theorem,5.2,Theorem
SEU/SEU485^1.p,Leo-II,Unknown,10.6,Theorem
SEU/SEU485^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU483^1.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU486^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU486^1.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU486^1.p,Leo-III,Timeout,11.3,Theorem
SEU/SEU487^1.p,E,GaveUp,10.1,Theorem
SEU/SEU487^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU488^1.p,E,Theorem,5.2,Theorem
SEU/SEU487^1.p,Leo-III,Timeout,12.1,Theorem
SEU/SEU487^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU488^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU488^1.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU488^1.p,Leo-III,Timeout,10.7,Theorem
SEU/SEU489^1.p,E,GaveUp,10.1,CounterSatisfiable
SEU/SEU489^1.p,Vampire,Timeout,10.1,CounterSatisfiable
SEU/SEU490^1.p,E,Theorem,5.1,Theorem
SEU/SEU490^1.p,Leo-II,Theorem,0.9,Theorem
SEU/SEU489^1.p,Leo-II,Unknown,9.9,CounterSatisfiable
SEU/SEU489^1.p,Leo-III,Timeout,10.3,CounterSatisfiable
SEU/SEU490^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU491^1.p,E,GaveUp,10.1,Theorem
SEU/SEU490^1.p,Leo-III,Timeout,11.4,Theorem
SEU/SEU492^1.p,E,Theorem,0.0,Theorem
SEU/SEU492^1.p,Vampire,Theorem,0.4,Theorem
SEU/SEU492^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU491^1.p,Vampire,NoAnswer,9.8,Theorem
SEU/SEU493^1.p,E,Theorem,0.0,Theorem
SEU/SEU493^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU493^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU493^1.p,Leo-III,Theorem,1.2,Theorem
SEU/SEU494^1.p,E,Theorem,0.0,Theorem
SEU/SEU494^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU494^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU494^1.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU495^1.p,E,Theorem,0.0,Theorem
SEU/SEU495^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU495^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU495^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU496^1.p,E,Theorem,0.0,Theorem
SEU/SEU491^1.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU496^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU492^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU497^1.p,E,Theorem,0.0,Theorem
SEU/SEU497^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU497^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU497^1.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU498^1.p,E,Theorem,0.0,Theorem
SEU/SEU498^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU498^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU498^1.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU499^1.p,E,Theorem,0.0,Theorem
SEU/SEU499^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU499^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU499^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU499^2.p,E,Theorem,0.0,Theorem
SEU/SEU499^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU499^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU499^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU500^1.p,E,Theorem,0.0,Theorem
SEU/SEU500^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU496^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU500^1.p,Leo-II,Theorem,3.1,Theorem
SEU/SEU500^2.p,E,Theorem,0.0,Theorem
SEU/SEU500^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU500^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU500^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU501^1.p,E,Theorem,0.0,Theorem
SEU/SEU501^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU501^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU501^1.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU501^2.p,E,Theorem,0.0,Theorem
SEU/SEU501^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU501^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU500^1.p,Leo-III,Theorem,2.8,Theorem
SEU/SEU502^1.p,E,Theorem,0.0,Theorem
SEU/SEU501^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU502^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU502^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU502^2.p,E,Theorem,0.0,Theorem
SEU/SEU502^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU502^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU502^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU503^1.p,E,Theorem,0.0,Theorem
SEU/SEU502^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU503^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU503^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU503^2.p,E,Theorem,0.0,Theorem
SEU/SEU503^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU503^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU503^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU504^1.p,E,Theorem,0.0,Theorem
SEU/SEU504^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU503^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU504^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU504^2.p,E,Theorem,0.0,Theorem
SEU/SEU504^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU504^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU504^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU505^1.p,E,Theorem,0.0,Theorem
SEU/SEU504^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU505^1.p,Leo-II,Theorem,0.7,Theorem
SEU/SEU505^1.p,Vampire,Theorem,1.2,Theorem
SEU/SEU505^2.p,E,Theorem,0.0,Theorem
SEU/SEU505^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU505^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU505^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU506^1.p,E,Theorem,0.0,Theorem
SEU/SEU506^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU506^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU506^1.p,Leo-III,Theorem,2.6,Theorem
SEU/SEU506^2.p,E,Theorem,0.0,Theorem
SEU/SEU506^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU506^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU506^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU507^1.p,E,Theorem,0.0,Theorem
SEU/SEU507^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU507^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU505^1.p,Leo-III,Theorem,4.9,Theorem
SEU/SEU508^1.p,E,Theorem,0.0,Theorem
SEU/SEU508^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU507^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU508^1.p,Leo-III,Theorem,2.6,Theorem
SEU/SEU508^2.p,E,Theorem,0.0,Theorem
SEU/SEU508^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU491^1.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU508^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU509^1.p,E,Theorem,0.0,Theorem
SEU/SEU509^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU509^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU509^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU509^2.p,E,Theorem,0.0,Theorem
SEU/SEU509^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU509^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU509^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU510^1.p,E,Theorem,0.0,Theorem
SEU/SEU510^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU508^2.p,Leo-II,Theorem,3.2,Theorem
SEU/SEU508^1.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU510^2.p,E,Theorem,0.0,Theorem
SEU/SEU510^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU510^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU510^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU511^1.p,E,Theorem,0.0,Theorem
SEU/SEU511^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU511^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU496^1.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU511^2.p,E,Theorem,0.0,Theorem
SEU/SEU511^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU511^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU511^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU512^1.p,E,Theorem,0.0,Theorem
SEU/SEU512^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU512^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU511^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU512^2.p,E,Theorem,0.0,Theorem
SEU/SEU512^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU512^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU512^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU513^1.p,E,Theorem,0.0,Theorem
SEU/SEU513^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU513^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU512^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU513^2.p,E,Theorem,0.0,Theorem
SEU/SEU513^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU513^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU513^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU514^1.p,E,Theorem,0.0,Theorem
SEU/SEU514^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU513^1.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU514^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU514^2.p,E,Theorem,0.0,Theorem
SEU/SEU514^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU514^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU514^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU515^1.p,E,Theorem,0.0,Theorem
SEU/SEU515^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU515^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU514^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU515^2.p,E,Theorem,0.0,Theorem
SEU/SEU515^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU515^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU515^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU516^1.p,E,Theorem,0.0,Theorem
SEU/SEU516^1.p,Vampire,Theorem,0.4,Theorem
SEU/SEU516^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU515^1.p,Leo-III,Theorem,1.8,Theorem
SEU/SEU516^1.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU516^2.p,E,Theorem,0.0,Theorem
SEU/SEU516^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU516^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU516^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU510^1.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU510^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU517^1.p,E,GaveUp,10.1,Theorem
SEU/SEU517^2.p,E,Theorem,0.0,Theorem
SEU/SEU517^2.p,Vampire,Theorem,0.2,Theorem
SEU/SEU517^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU517^1.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU518^1.p,E,Theorem,0.0,Theorem
SEU/SEU517^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU518^1.p,Leo-II,Theorem,0.4,Theorem
SEU/SEU517^2.p,Leo-III,Theorem,1.7,Theorem
SEU/SEU518^2.p,E,Theorem,0.0,Theorem
SEU/SEU518^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU518^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU518^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU519^1.p,E,Theorem,0.0,Theorem
SEU/SEU519^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU519^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU518^1.p,Leo-III,Theorem,1.9,Theorem
SEU/SEU519^2.p,E,Theorem,0.0,Theorem
SEU/SEU519^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU519^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU519^1.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU520^1.p,E,Theorem,0.0,Theorem
SEU/SEU520^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU519^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU520^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU521^1.p,E,Theorem,0.0,Theorem
SEU/SEU521^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU521^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU520^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU521^2.p,E,Theorem,0.0,Theorem
SEU/SEU521^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU521^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU521^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU522^1.p,E,Theorem,0.0,Theorem
SEU/SEU522^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU522^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU517^2.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU522^2.p,E,Theorem,0.0,Theorem
SEU/SEU522^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU522^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU522^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU523^1.p,E,Theorem,0.0,Theorem
SEU/SEU518^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU523^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU521^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU523^2.p,E,Theorem,0.0,Theorem
SEU/SEU523^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU523^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU523^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU522^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU524^1.p,E,Theorem,0.3,Theorem
SEU/SEU523^1.p,Leo-III,Theorem,8.0,Theorem
SEU/SEU523^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU524^2.p,E,Theorem,0.0,Theorem
SEU/SEU524^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU524^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU524^2.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU525^1.p,E,Theorem,0.0,Theorem
SEU/SEU525^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU525^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU524^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU525^2.p,E,Theorem,0.0,Theorem
SEU/SEU525^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU525^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU524^1.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU526^1.p,E,Theorem,0.0,Theorem
SEU/SEU526^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU525^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU526^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU526^2.p,E,Theorem,0.0,Theorem
SEU/SEU526^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU526^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU526^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU527^1.p,E,Theorem,0.0,Theorem
SEU/SEU526^1.p,Leo-III,Theorem,3.4,Theorem
SEU/SEU527^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU524^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU527^2.p,E,Theorem,0.0,Theorem
SEU/SEU527^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU527^1.p,Vampire,Theorem,3.0,Theorem
SEU/SEU527^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU528^1.p,E,Theorem,0.0,Theorem
SEU/SEU528^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU528^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU527^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU528^2.p,E,Theorem,0.0,Theorem
SEU/SEU528^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU528^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU528^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU529^1.p,E,Theorem,0.0,Theorem
SEU/SEU529^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU527^1.p,Leo-III,Theorem,1.6,Theorem
SEU/SEU529^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU529^2.p,E,Theorem,0.0,Theorem
SEU/SEU529^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU529^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU528^1.p,Leo-III,Theorem,1.5,Theorem
SEU/SEU530^1.p,E,Theorem,0.0,Theorem
SEU/SEU530^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU530^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU529^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU530^2.p,E,Theorem,0.0,Theorem
SEU/SEU530^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU530^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU525^1.p,Leo-III,Theorem,9.2,Theorem
SEU/SEU531^1.p,E,Theorem,0.0,Theorem
SEU/SEU529^1.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU531^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU530^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU531^2.p,E,Theorem,0.0,Theorem
SEU/SEU531^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU531^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU530^1.p,Leo-III,Theorem,1.6,Theorem
SEU/SEU532^1.p,E,Theorem,0.0,Theorem
SEU/SEU531^2.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU532^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU532^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU532^2.p,E,Theorem,0.0,Theorem
SEU/SEU532^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU532^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU532^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU533^1.p,E,Theorem,0.0,Theorem
SEU/SEU532^1.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU533^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU531^1.p,Leo-III,Theorem,3.7,Theorem
SEU/SEU533^2.p,E,Theorem,0.0,Theorem
SEU/SEU533^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU533^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU533^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU534^1.p,E,Theorem,0.0,Theorem
SEU/SEU534^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU533^1.p,Leo-III,Theorem,2.3,Theorem
SEU/SEU534^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU534^2.p,E,Theorem,0.0,Theorem
SEU/SEU534^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU534^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU534^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU535^1.p,E,Theorem,0.0,Theorem
SEU/SEU533^1.p,Vampire,Theorem,4.0,Theorem
SEU/SEU531^1.p,Vampire,Theorem,6.1,Theorem
SEU/SEU535^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU535^2.p,E,Theorem,0.0,Theorem
SEU/SEU535^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU535^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU535^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU536^1.p,E,Theorem,0.0,Theorem
SEU/SEU536^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU536^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU535^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU536^2.p,E,Theorem,0.0,Theorem
SEU/SEU536^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU536^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU535^1.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU537^1.p,E,Theorem,0.0,Theorem
SEU/SEU537^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU537^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU536^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU537^2.p,E,Theorem,0.0,Theorem
SEU/SEU537^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU537^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU536^1.p,Leo-III,Theorem,1.1,Theorem
SEU/SEU538^1.p,E,Theorem,0.0,Theorem
SEU/SEU537^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU538^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU538^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU538^2.p,E,Theorem,0.0,Theorem
SEU/SEU538^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU538^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU537^1.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU539^1.p,E,Theorem,0.0,Theorem
SEU/SEU539^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU539^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU538^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU539^2.p,E,Theorem,0.0,Theorem
SEU/SEU539^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU539^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU538^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU540^1.p,E,Theorem,0.0,Theorem
SEU/SEU540^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU539^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU540^1.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU540^2.p,E,Theorem,0.0,Theorem
SEU/SEU540^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU540^2.p,Leo-II,Theorem,3.1,Theorem
SEU/SEU540^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU541^1.p,E,Theorem,0.0,Theorem
SEU/SEU541^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU541^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU541^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU541^2.p,E,Theorem,0.0,Theorem
SEU/SEU541^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU541^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU541^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU542^1.p,E,Theorem,0.0,Theorem
SEU/SEU542^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU542^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU542^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU543^1.p,E,Theorem,0.0,Theorem
SEU/SEU543^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU543^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU534^1.p,Leo-II,Unknown,10.5,Theorem
SEU/SEU544^1.p,E,Theorem,0.0,Theorem
SEU/SEU544^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU544^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU544^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU543^1.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU544^2.p,E,Theorem,0.0,Theorem
SEU/SEU544^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU544^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU545^1.p,E,Theorem,0.0,Theorem
SEU/SEU545^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU545^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU544^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU545^2.p,E,Theorem,0.0,Theorem
SEU/SEU545^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU545^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU545^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU546^1.p,E,Theorem,0.0,Theorem
SEU/SEU546^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU546^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU539^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU546^2.p,E,Theorem,0.0,Theorem
SEU/SEU546^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU546^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU546^1.p,Leo-III,Theorem,1.7,Theorem
SEU/SEU547^1.p,E,Theorem,0.0,Theorem
SEU/SEU547^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU546^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU540^1.p,Leo-II,Unknown,10.7,Theorem
SEU/SEU547^2.p,E,Theorem,0.0,Theorem
SEU/SEU547^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU547^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU547^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU548^1.p,E,Theorem,0.0,Theorem
SEU/SEU548^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU548^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU547^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU548^2.p,E,Theorem,0.0,Theorem
SEU/SEU548^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU548^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU547^1.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU549^1.p,E,Theorem,0.0,Theorem
SEU/SEU549^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU549^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU548^1.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU548^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU549^2.p,E,Theorem,0.0,Theorem
SEU/SEU549^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU549^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU549^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU550^1.p,Vampire,Theorem,0.4,Theorem
SEU/SEU549^1.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU550^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU550^2.p,E,Theorem,0.0,Theorem
SEU/SEU550^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU550^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU550^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU551^1.p,E,Theorem,0.0,Theorem
SEU/SEU551^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU551^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU551^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU551^2.p,E,Theorem,0.0,Theorem
SEU/SEU551^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU551^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU551^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU551^3.p,E,Theorem,0.0,Theorem
SEU/SEU551^3.p,Vampire,Theorem,0.0,Theorem
SEU/SEU551^3.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU551^3.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU552^1.p,E,Theorem,0.0,Theorem
SEU/SEU552^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU552^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU552^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU552^2.p,E,Theorem,0.0,Theorem
SEU/SEU552^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU552^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU552^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU553^1.p,E,Theorem,0.0,Theorem
SEU/SEU553^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU553^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU553^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU553^2.p,E,Theorem,0.0,Theorem
SEU/SEU553^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU553^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU553^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU554^1.p,E,Theorem,0.0,Theorem
SEU/SEU554^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU554^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU550^1.p,E,Theorem,6.2,Theorem
SEU/SEU555^1.p,E,Theorem,0.0,Theorem
SEU/SEU555^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU545^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU555^1.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU556^1.p,E,Theorem,0.0,Theorem
SEU/SEU556^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU556^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU554^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU555^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU557^1.p,E,Theorem,0.0,Theorem
SEU/SEU557^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU556^1.p,Leo-III,Theorem,1.0,Theorem
SEU/SEU557^2.p,E,Theorem,0.0,Theorem
SEU/SEU557^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU557^1.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU557^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU557^2.p,Leo-II,Theorem,1.0,Theorem
SEU/SEU557^1.p,Leo-II,Theorem,2.2,Theorem
SEU/SEU550^1.p,Leo-II,Unknown,10.0,Theorem
SEU/SEU558^1.p,E,GaveUp,10.1,Theorem
SEU/SEU558^2.p,E,Theorem,0.0,Theorem
SEU/SEU558^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU558^1.p,Leo-II,Unknown,10.7,Theorem
SEU/SEU558^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU559^1.p,E,Theorem,0.0,Theorem
SEU/SEU559^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU559^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU559^1.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU559^2.p,E,Theorem,0.0,Theorem
SEU/SEU559^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU559^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU559^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU560^1.p,E,Theorem,0.0,Theorem
SEU/SEU560^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU560^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU560^1.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU560^2.p,E,Theorem,0.0,Theorem
SEU/SEU560^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU560^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU560^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU561^1.p,E,Theorem,0.0,Theorem
SEU/SEU561^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU561^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU561^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU561^2.p,E,Theorem,0.0,Theorem
SEU/SEU561^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU561^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU561^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU562^1.p,E,Theorem,0.0,Theorem
SEU/SEU562^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU562^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU562^1.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU562^2.p,E,Theorem,0.0,Theorem
SEU/SEU562^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU562^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU562^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU563^1.p,E,Theorem,0.0,Theorem
SEU/SEU563^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU563^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU563^1.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU563^2.p,E,Theorem,0.0,Theorem
SEU/SEU563^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU563^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU563^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU564^1.p,E,Theorem,0.0,Theorem
SEU/SEU564^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU564^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU558^2.p,Vampire,Timeout,10.0,Theorem
SEU/SEU564^2.p,E,Theorem,0.0,Theorem
SEU/SEU564^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU564^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU564^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU565^1.p,E,Theorem,0.0,Theorem
SEU/SEU565^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU558^2.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU565^1.p,Leo-II,Theorem,0.4,Theorem
SEU/SEU565^2.p,E,Theorem,0.0,Theorem
SEU/SEU565^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU565^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU558^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU566^1.p,E,Theorem,0.0,Theorem
SEU/SEU565^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU566^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU566^1.p,Leo-II,Theorem,0.4,Theorem
SEU/SEU566^2.p,E,Theorem,0.0,Theorem
SEU/SEU566^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU566^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU564^1.p,Leo-III,Theorem,3.3,Theorem
SEU/SEU566^2.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU567^1.p,E,Theorem,0.0,Theorem
SEU/SEU567^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU567^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU567^2.p,E,Theorem,0.0,Theorem
SEU/SEU567^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU567^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU567^2.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU568^1.p,E,Theorem,0.0,Theorem
SEU/SEU568^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU568^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU567^1.p,Leo-III,Theorem,1.3,Theorem
SEU/SEU568^2.p,E,Theorem,0.0,Theorem
SEU/SEU568^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU568^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU568^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU569^1.p,E,Theorem,0.0,Theorem
SEU/SEU569^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU568^1.p,Leo-III,Theorem,1.2,Theorem
SEU/SEU569^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU569^2.p,E,Theorem,0.0,Theorem
SEU/SEU569^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU569^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU569^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU569^1.p,Leo-III,Theorem,1.1,Theorem
SEU/SEU570^1.p,E,Theorem,2.4,Theorem
SEU/SEU565^1.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU566^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU570^2.p,E,Theorem,0.0,Theorem
SEU/SEU570^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU570^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU570^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU571^1.p,E,Theorem,0.1,Theorem
SEU/SEU570^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU571^1.p,Leo-II,Theorem,0.6,Theorem
SEU/SEU570^1.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU571^2.p,E,Theorem,0.0,Theorem
SEU/SEU571^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU571^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU571^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU572^1.p,E,Theorem,0.3,Theorem
SEU/SEU570^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU571^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU571^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU572^2.p,E,Theorem,0.0,Theorem
SEU/SEU572^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU572^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU572^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU572^1.p,Vampire,Theorem,9.0,Theorem
SEU/SEU573^1.p,E,Theorem,1.1,Theorem
SEU/SEU572^1.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU572^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU573^2.p,E,Theorem,0.0,Theorem
SEU/SEU573^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU573^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU573^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU574^1.p,E,Theorem,1.5,Theorem
SEU/SEU573^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU573^1.p,Leo-II,Unknown,10.1,Theorem
SEU/SEU573^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU574^2.p,E,Theorem,0.0,Theorem
SEU/SEU574^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU574^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU574^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU575^1.p,E,Theorem,0.0,Theorem
SEU/SEU575^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU575^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU574^2.p,Leo-III,Theorem,4.0,Theorem
SEU/SEU575^2.p,E,Theorem,0.0,Theorem
SEU/SEU575^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU575^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU575^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU576^1.p,E,Theorem,0.0,Theorem
SEU/SEU576^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU576^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU574^1.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU576^2.p,E,Theorem,0.0,Theorem
SEU/SEU576^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU576^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU574^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU577^1.p,E,Theorem,0.0,Theorem
SEU/SEU576^2.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU575^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU576^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU577^2.p,E,Theorem,0.0,Theorem
SEU/SEU577^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU577^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU577^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU578^1.p,E,Theorem,0.0,Theorem
SEU/SEU578^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU578^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU577^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU578^2.p,E,Theorem,0.0,Theorem
SEU/SEU578^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU578^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU578^1.p,Leo-III,Theorem,2.0,Theorem
SEU/SEU578^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU577^1.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU579^1.p,E,Theorem,1.6,Theorem
SEU/SEU577^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU579^2.p,E,Theorem,0.0,Theorem
SEU/SEU579^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU579^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU579^1.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU580^1.p,E,Theorem,0.2,Theorem
SEU/SEU579^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU579^2.p,Leo-III,Theorem,3.3,Theorem
SEU/SEU579^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU580^2.p,E,Theorem,0.0,Theorem
SEU/SEU580^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU580^2.p,Leo-II,Theorem,4.1,Theorem
SEU/SEU580^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU581^1.p,E,Theorem,0.0,Theorem
SEU/SEU580^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU580^1.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU580^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU581^2.p,E,Theorem,0.0,Theorem
SEU/SEU581^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU581^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU581^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU582^1.p,E,Theorem,6.1,Theorem
SEU/SEU581^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU581^1.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU581^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU582^2.p,E,Theorem,0.0,Theorem
SEU/SEU582^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU582^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU582^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU583^1.p,E,Theorem,0.0,Theorem
SEU/SEU583^1.p,Vampire,Theorem,1.5,Theorem
SEU/SEU583^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU583^1.p,Leo-III,Theorem,1.5,Theorem
SEU/SEU584^1.p,E,Theorem,0.1,Theorem
SEU/SEU582^1.p,Vampire,Theorem,7.2,Theorem
SEU/SEU582^1.p,Leo-II,Theorem,8.3,Theorem
SEU/SEU582^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU584^2.p,E,Theorem,0.0,Theorem
SEU/SEU584^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU584^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU584^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU584^1.p,Vampire,Theorem,8.6,Theorem
SEU/SEU584^1.p,Leo-II,Unknown,10.6,Theorem
SEU/SEU584^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU585^1.p,E,GaveUp,10.1,Theorem
SEU/SEU585^2.p,E,Theorem,0.0,Theorem
SEU/SEU585^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU585^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU585^2.p,Leo-III,Theorem,1.2,Theorem
SEU/SEU586^1.p,E,Theorem,0.0,Theorem
SEU/SEU585^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU586^1.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU585^1.p,Leo-II,Unknown,10.7,Theorem
SEU/SEU586^2.p,E,Theorem,0.0,Theorem
SEU/SEU586^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU586^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU586^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU587^1.p,E,Theorem,0.2,Theorem
SEU/SEU585^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU586^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU586^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU587^2.p,E,Theorem,0.0,Theorem
SEU/SEU587^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU587^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU587^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU588^1.p,E,Theorem,0.2,Theorem
SEU/SEU587^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU587^1.p,Leo-II,Unknown,10.6,Theorem
SEU/SEU587^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU588^2.p,E,Theorem,0.0,Theorem
SEU/SEU588^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU588^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU588^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU588^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU589^1.p,E,Theorem,3.1,Theorem
SEU/SEU588^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU588^1.p,Leo-II,Unknown,10.7,Theorem
SEU/SEU589^2.p,E,Theorem,0.0,Theorem
SEU/SEU589^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU589^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU589^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU589^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU589^1.p,Leo-II,Unknown,10.9,Theorem
SEU/SEU590^1.p,E,Theorem,7.4,Theorem
SEU/SEU589^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU590^2.p,E,Theorem,0.0,Theorem
SEU/SEU590^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU590^1.p,Leo-III,Timeout,10.4,Theorem
SEU/SEU590^1.p,Leo-II,Timeout,10.8,Theorem
SEU/SEU591^1.p,E,Theorem,0.0,Theorem
SEU/SEU590^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU591^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU590^2.p,Leo-II,Theorem,4.1,Theorem
SEU/SEU591^2.p,E,Theorem,0.0,Theorem
SEU/SEU591^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU591^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU590^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU592^1.p,E,Theorem,0.0,Theorem
SEU/SEU591^1.p,Leo-III,Theorem,1.4,Theorem
SEU/SEU591^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU592^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU592^2.p,E,Theorem,0.0,Theorem
SEU/SEU592^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU592^1.p,Leo-III,Theorem,1.3,Theorem
SEU/SEU592^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU593^1.p,E,Theorem,0.2,Theorem
SEU/SEU592^2.p,Leo-II,Theorem,3.0,Theorem
SEU/SEU591^1.p,Leo-II,Timeout,10.8,Theorem
SEU/SEU592^1.p,Leo-II,Unknown,10.8,Theorem
SEU/SEU593^2.p,E,Theorem,0.0,Theorem
SEU/SEU593^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU593^1.p,Leo-II,Unknown,11.0,Theorem
SEU/SEU593^2.p,Leo-III,Theorem,4.3,Theorem
SEU/SEU594^1.p,E,Theorem,0.0,Theorem
SEU/SEU594^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU593^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU593^2.p,Leo-II,Theorem,8.1,Theorem
SEU/SEU594^2.p,E,Theorem,0.0,Theorem
SEU/SEU594^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU594^1.p,Leo-III,Theorem,1.2,Theorem
SEU/SEU593^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU595^1.p,E,Theorem,0.0,Theorem
SEU/SEU594^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU595^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU594^2.p,Leo-II,Theorem,4.1,Theorem
SEU/SEU595^2.p,E,Theorem,0.0,Theorem
SEU/SEU595^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU595^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU595^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU596^1.p,E,Theorem,0.2,Theorem
SEU/SEU594^1.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU595^1.p,Leo-II,Timeout,10.0,Theorem
SEU/SEU595^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU596^2.p,E,Theorem,0.0,Theorem
SEU/SEU596^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU596^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU596^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU597^1.p,E,Theorem,0.2,Theorem
SEU/SEU596^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU596^1.p,Leo-II,Unknown,10.0,Theorem
SEU/SEU596^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU597^2.p,E,Theorem,0.0,Theorem
SEU/SEU597^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU597^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU597^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU598^1.p,E,Theorem,0.2,Theorem
SEU/SEU597^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU597^1.p,Leo-II,Unknown,10.1,Theorem
SEU/SEU597^1.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU598^2.p,E,Theorem,0.0,Theorem
SEU/SEU598^2.p,Vampire,Theorem,2.6,Theorem
SEU/SEU598^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU598^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU599^1.p,E,Theorem,0.0,Theorem
SEU/SEU598^1.p,Leo-II,Unknown,10.1,Theorem
SEU/SEU599^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU599^1.p,Leo-II,Theorem,0.3,Theorem
SEU/SEU599^2.p,E,Theorem,0.0,Theorem
SEU/SEU599^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU599^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU599^2.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU598^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU598^2.p,Leo-III,Theorem,4.2,Theorem
SEU/SEU599^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU600^1.p,E,GaveUp,10.3,Theorem
SEU/SEU600^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU600^1.p,Leo-II,Timeout,10.2,Theorem
SEU/SEU600^2.p,E,Theorem,6.1,Theorem
SEU/SEU600^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU601^1.p,E,Theorem,2.0,Theorem
SEU/SEU600^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU600^2.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU600^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU601^2.p,E,Theorem,0.0,Theorem
SEU/SEU601^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU601^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU601^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU602^1.p,E,Theorem,0.0,Theorem
SEU/SEU602^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU601^1.p,Leo-III,Theorem,7.5,Theorem
SEU/SEU601^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU602^2.p,E,Theorem,0.0,Theorem
SEU/SEU602^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU602^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU602^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU603^1.p,E,Theorem,0.0,Theorem
SEU/SEU603^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU601^1.p,Leo-II,Timeout,10.3,Theorem
SEU/SEU602^1.p,Leo-II,Timeout,10.6,Theorem
SEU/SEU603^2.p,E,Theorem,0.0,Theorem
SEU/SEU603^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU603^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU603^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU604^1.p,E,Theorem,0.2,Theorem
SEU/SEU602^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU603^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU603^1.p,Leo-II,Timeout,10.5,Theorem
SEU/SEU604^2.p,E,Theorem,0.0,Theorem
SEU/SEU604^2.p,Vampire,Theorem,1.5,Theorem
SEU/SEU604^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU604^2.p,Leo-III,Theorem,1.0,Theorem
SEU/SEU605^1.p,E,Theorem,1.8,Theorem
SEU/SEU604^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU605^1.p,Leo-II,Theorem,0.3,Theorem
SEU/SEU604^1.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU605^2.p,E,Theorem,0.0,Theorem
SEU/SEU605^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU605^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU605^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU604^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU606^1.p,E,Theorem,1.8,Theorem
SEU/SEU606^1.p,Leo-II,Theorem,0.3,Theorem
SEU/SEU605^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU606^2.p,E,Theorem,0.0,Theorem
SEU/SEU606^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU606^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU606^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU607^1.p,E,Theorem,0.0,Theorem
SEU/SEU607^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU607^1.p,Leo-II,Theorem,0.3,Theorem
SEU/SEU605^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU607^2.p,E,Theorem,0.0,Theorem
SEU/SEU607^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU607^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU607^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU608^1.p,E,Theorem,0.0,Theorem
SEU/SEU608^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU608^1.p,Leo-II,Theorem,0.3,Theorem
SEU/SEU608^1.p,Leo-III,Theorem,1.1,Theorem
SEU/SEU608^2.p,E,Theorem,0.0,Theorem
SEU/SEU608^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU608^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU608^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU609^1.p,E,Theorem,0.3,Theorem
SEU/SEU606^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU606^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU607^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU609^2.p,E,Theorem,0.0,Theorem
SEU/SEU609^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU609^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU609^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU610^1.p,E,Theorem,1.7,Theorem
SEU/SEU609^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU609^1.p,Leo-II,Unknown,10.7,Theorem
SEU/SEU609^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU610^2.p,E,Theorem,0.0,Theorem
SEU/SEU610^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU610^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU610^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU610^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU611^1.p,Vampire,Theorem,0.5,Theorem
SEU/SEU610^1.p,Leo-II,Unknown,10.8,Theorem
SEU/SEU610^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU611^2.p,E,Theorem,0.0,Theorem
SEU/SEU611^1.p,E,Theorem,9.2,Theorem
SEU/SEU611^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU611^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU612^1.p,E,Theorem,2.0,Theorem
SEU/SEU611^1.p,Leo-II,Timeout,10.1,Theorem
SEU/SEU611^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU611^2.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU612^2.p,E,Theorem,0.0,Theorem
SEU/SEU612^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU612^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU612^2.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU613^1.p,E,Theorem,1.8,Theorem
SEU/SEU612^1.p,Leo-II,Timeout,10.2,Theorem
SEU/SEU612^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU612^2.p,Leo-II,Unknown,10.1,Theorem
SEU/SEU613^2.p,E,Theorem,0.0,Theorem
SEU/SEU613^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU613^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU613^2.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU614^1.p,E,Theorem,0.1,Theorem
SEU/SEU613^1.p,Leo-II,Timeout,10.3,Theorem
SEU/SEU614^1.p,Leo-II,Theorem,0.3,Theorem
SEU/SEU613^2.p,Leo-II,Unknown,10.1,Theorem
SEU/SEU614^2.p,E,Theorem,0.0,Theorem
SEU/SEU614^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU614^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU613^1.p,Leo-III,Timeout,11.4,Theorem
SEU/SEU615^1.p,E,Theorem,0.0,Theorem
SEU/SEU614^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU615^1.p,Leo-II,Theorem,0.4,Theorem
SEU/SEU614^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU615^2.p,E,Theorem,0.0,Theorem
SEU/SEU615^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU615^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU615^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU616^1.p,E,Theorem,0.0,Theorem
SEU/SEU614^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU616^1.p,Leo-II,Theorem,0.3,Theorem
SEU/SEU616^1.p,Vampire,Theorem,3.9,Theorem
SEU/SEU617^1.p,E,Theorem,0.0,Theorem
SEU/SEU615^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU615^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU616^1.p,Leo-III,Theorem,4.6,Theorem
SEU/SEU617^2.p,E,Theorem,0.0,Theorem
SEU/SEU617^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU617^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU617^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU618^1.p,E,Theorem,1.6,Theorem
SEU/SEU617^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU617^1.p,Leo-II,Timeout,10.4,Theorem
SEU/SEU617^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU618^2.p,E,Theorem,0.0,Theorem
SEU/SEU618^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU618^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU618^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU618^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU619^1.p,E,Theorem,8.1,Theorem
SEU/SEU618^1.p,Leo-II,Timeout,10.5,Theorem
SEU/SEU618^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU619^2.p,E,Theorem,0.0,Theorem
SEU/SEU619^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU619^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU619^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU620^1.p,E,Theorem,0.3,Theorem
SEU/SEU619^1.p,Vampire,Theorem,9.7,Theorem
SEU/SEU619^1.p,Leo-II,Theorem,9.8,Theorem
SEU/SEU620^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU620^2.p,E,Theorem,0.0,Theorem
SEU/SEU620^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU620^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU619^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU620^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU620^1.p,Vampire,Theorem,9.6,Theorem
SEU/SEU620^1.p,Leo-II,Theorem,10.0,Theorem
SEU/SEU621^1.p,E,GaveUp,10.1,Theorem
SEU/SEU621^2.p,E,Theorem,0.0,Theorem
SEU/SEU621^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU621^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU621^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU622^1.p,E,Theorem,0.0,Theorem
SEU/SEU621^1.p,Leo-II,Timeout,10.0,Theorem
SEU/SEU621^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU622^1.p,Leo-II,Theorem,0.5,Theorem
SEU/SEU622^2.p,E,Theorem,0.0,Theorem
SEU/SEU622^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU622^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU622^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU623^1.p,E,Theorem,0.0,Theorem
SEU/SEU621^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU623^1.p,Leo-II,Theorem,0.5,Theorem
SEU/SEU623^1.p,Leo-III,Theorem,3.7,Theorem
SEU/SEU623^2.p,E,Theorem,0.0,Theorem
SEU/SEU623^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU623^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU623^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU624^1.p,E,Theorem,0.0,Theorem
SEU/SEU624^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU624^1.p,Leo-II,Theorem,0.4,Theorem
SEU/SEU622^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU622^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU623^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU624^1.p,Leo-III,Theorem,2.3,Theorem
SEU/SEU625^1.p,E,GaveUp,10.1,Theorem
SEU/SEU625^2.p,E,Theorem,0.0,Theorem
SEU/SEU625^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU625^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU625^2.p,Vampire,Theorem,0.8,Theorem
SEU/SEU626^1.p,E,Theorem,0.0,Theorem
SEU/SEU625^2.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU625^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU625^1.p,Leo-II,Unknown,10.5,Theorem
SEU/SEU626^2.p,E,Theorem,0.0,Theorem
SEU/SEU626^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU626^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU626^1.p,Leo-II,Theorem,0.6,Theorem
SEU/SEU626^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU626^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU626^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU627^1.p,E,GaveUp,10.1,Theorem
SEU/SEU627^2.p,E,Theorem,0.0,Theorem
SEU/SEU627^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU627^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU627^2.p,Leo-II,Theorem,7.2,Theorem
SEU/SEU628^1.p,E,Theorem,0.0,Theorem
SEU/SEU627^1.p,Leo-II,Unknown,10.0,Theorem
SEU/SEU628^1.p,Leo-II,Theorem,0.6,Theorem
SEU/SEU627^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU628^2.p,E,Theorem,0.0,Theorem
SEU/SEU628^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU628^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU628^2.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU629^1.p,E,Theorem,0.0,Theorem
SEU/SEU628^1.p,Vampire,NoAnswer,9.9,Theorem
SEU/SEU629^1.p,Leo-II,Theorem,0.5,Theorem
SEU/SEU629^1.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU629^2.p,E,Theorem,0.0,Theorem
SEU/SEU629^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU629^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU629^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU628^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU627^2.p,Leo-III,Timeout,19.8,Theorem
SEU/SEU629^1.p,Vampire,Theorem,9.9,Theorem
SEU/SEU630^1.p,E,GaveUp,10.1,Theorem
SEU/SEU630^2.p,E,Theorem,0.0,Theorem
SEU/SEU630^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU630^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU630^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU630^1.p,Leo-II,Unknown,10.5,Theorem
SEU/SEU630^2.p,Leo-III,Theorem,2.5,Theorem
SEU/SEU631^1.p,E,Theorem,6.3,Theorem
SEU/SEU630^2.p,Leo-II,Unknown,10.7,Theorem
SEU/SEU631^2.p,E,Theorem,0.0,Theorem
SEU/SEU631^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU631^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU631^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU631^1.p,Leo-II,Unknown,10.9,Theorem
SEU/SEU631^1.p,Leo-III,Timeout,10.7,Theorem
SEU/SEU631^2.p,Leo-II,Theorem,8.8,Theorem
SEU/SEU632^1.p,E,GaveUp,10.1,Theorem
SEU/SEU632^2.p,E,Theorem,0.0,Theorem
SEU/SEU632^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU632^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU632^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU633^1.p,E,Theorem,0.0,Theorem
SEU/SEU632^1.p,Leo-II,Unknown,10.6,Theorem
SEU/SEU632^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU633^1.p,Leo-III,Theorem,2.2,Theorem
SEU/SEU633^2.p,E,Theorem,0.0,Theorem
SEU/SEU633^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU633^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU633^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU632^2.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU633^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU633^1.p,Leo-II,Timeout,10.7,Theorem
SEU/SEU634^1.p,E,GaveUp,10.1,Theorem
SEU/SEU634^2.p,E,Theorem,0.0,Theorem
SEU/SEU634^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU634^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU634^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU635^1.p,E,Theorem,0.0,Theorem
SEU/SEU634^2.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU634^1.p,Leo-II,Unknown,11.7,Theorem
SEU/SEU634^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU635^2.p,E,Theorem,0.0,Theorem
SEU/SEU635^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU635^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU635^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU636^1.p,E,Theorem,0.0,Theorem
SEU/SEU636^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU636^1.p,Leo-II,Theorem,0.6,Theorem
SEU/SEU635^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU636^2.p,E,Theorem,0.0,Theorem
SEU/SEU636^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU636^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU636^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU635^1.p,Leo-II,Timeout,10.7,Theorem
SEU/SEU635^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU636^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU637^1.p,E,GaveUp,10.1,Theorem
SEU/SEU637^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU637^1.p,Leo-II,Timeout,11.3,Theorem
SEU/SEU637^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU637^2.p,E,GaveUp,10.1,Theorem
SEU/SEU638^1.p,E,Theorem,0.1,Theorem
SEU/SEU637^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU637^2.p,Leo-II,Unknown,10.1,Theorem
SEU/SEU637^2.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU638^2.p,E,Theorem,0.0,Theorem
SEU/SEU638^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU638^2.p,Leo-II,Theorem,1.2,Theorem
SEU/SEU638^1.p,Vampire,Theorem,9.4,Theorem
SEU/SEU638^1.p,Leo-II,Unknown,11.5,Theorem
SEU/SEU638^1.p,Leo-III,Timeout,10.6,Theorem
SEU/SEU639^1.p,E,GaveUp,10.1,Theorem
SEU/SEU639^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU638^2.p,Leo-III,Timeout,12.9,Theorem
SEU/SEU639^2.p,E,Theorem,3.2,Theorem
SEU/SEU639^1.p,Leo-II,Unknown,11.8,Theorem
SEU/SEU639^1.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU639^2.p,Vampire,NoAnswer,9.9,Theorem
SEU/SEU639^2.p,Leo-II,Unknown,10.1,Theorem
SEU/SEU639^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU640^1.p,E,GaveUp,10.1,Theorem
SEU/SEU640^2.p,E,Theorem,0.0,Theorem
SEU/SEU640^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU640^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU640^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU641^1.p,E,Theorem,0.0,Theorem
SEU/SEU641^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU641^1.p,Leo-II,Theorem,0.5,Theorem
SEU/SEU640^1.p,Leo-II,Unknown,12.2,Theorem
SEU/SEU641^2.p,E,Theorem,0.0,Theorem
SEU/SEU641^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU641^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU641^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU641^1.p,Leo-III,Theorem,1.3,Theorem
SEU/SEU642^1.p,E,Theorem,0.7,Theorem
SEU/SEU642^1.p,Leo-II,Theorem,0.8,Theorem
SEU/SEU640^2.p,Vampire,Timeout,10.0,Theorem
SEU/SEU642^2.p,E,Theorem,0.0,Theorem
SEU/SEU642^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU642^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU642^2.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU640^2.p,Leo-II,Unknown,10.5,Theorem
SEU/SEU642^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU642^1.p,Leo-III,Timeout,10.9,Theorem
SEU/SEU643^1.p,E,GaveUp,10.1,Theorem
SEU/SEU643^2.p,E,Theorem,0.0,Theorem
SEU/SEU643^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU643^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU643^1.p,Leo-II,Unknown,12.9,Theorem
SEU/SEU644^1.p,E,Theorem,0.0,Theorem
SEU/SEU643^2.p,Vampire,Timeout,10.2,Theorem
SEU/SEU644^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU644^1.p,Leo-II,Theorem,0.9,Theorem
SEU/SEU644^2.p,E,Theorem,0.0,Theorem
SEU/SEU644^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU644^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU644^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU644^1.p,Leo-III,Theorem,1.7,Theorem
SEU/SEU643^2.p,Leo-II,Unknown,10.9,Theorem
SEU/SEU643^2.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU645^1.p,E,GaveUp,10.1,Theorem
SEU/SEU645^2.p,E,Theorem,0.0,Theorem
SEU/SEU645^2.p,Vampire,Theorem,0.2,Theorem
SEU/SEU645^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU645^1.p,Leo-II,Unknown,13.4,Theorem
SEU/SEU645^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU645^2.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU645^2.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU646^1.p,E,GaveUp,10.1,Theorem
SEU/SEU646^2.p,E,Theorem,0.0,Theorem
SEU/SEU646^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU646^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU646^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU647^1.p,E,Theorem,0.0,Theorem
SEU/SEU647^1.p,Vampire,Theorem,0.4,Theorem
SEU/SEU647^1.p,Leo-II,Theorem,0.6,Theorem
SEU/SEU646^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU647^2.p,E,Theorem,0.0,Theorem
SEU/SEU647^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU647^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU647^2.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU648^1.p,E,Theorem,0.0,Theorem
SEU/SEU648^1.p,Vampire,Theorem,0.5,Theorem
SEU/SEU648^1.p,Leo-II,Theorem,0.6,Theorem
SEU/SEU646^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU648^2.p,E,Theorem,0.0,Theorem
SEU/SEU648^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU648^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU648^1.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU648^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU646^1.p,Leo-II,Unknown,13.5,Theorem
SEU/SEU647^1.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU649^1.p,E,GaveUp,10.1,Theorem
SEU/SEU649^2.p,E,Theorem,0.0,Theorem
SEU/SEU649^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU649^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU649^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU649^2.p,Vampire,Theorem,5.8,Theorem
SEU/SEU650^1.p,E,Theorem,0.9,Theorem
SEU/SEU649^1.p,Leo-II,Unknown,14.1,Theorem
SEU/SEU650^1.p,Vampire,Theorem,1.2,Theorem
SEU/SEU650^2.p,E,Theorem,0.0,Theorem
SEU/SEU650^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU650^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU650^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU650^1.p,Leo-II,Theorem,0.9,Theorem
SEU/SEU651^1.p,E,Theorem,0.7,Theorem
SEU/SEU651^1.p,Leo-II,Theorem,1.1,Theorem
SEU/SEU649^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU651^2.p,E,Theorem,0.0,Theorem
SEU/SEU651^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU651^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU651^2.p,Leo-III,Theorem,3.1,Theorem
SEU/SEU652^1.p,E,Theorem,0.0,Theorem
SEU/SEU652^1.p,Vampire,Theorem,0.6,Theorem
SEU/SEU652^1.p,Leo-II,Theorem,1.0,Theorem
SEU/SEU650^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU652^2.p,E,Theorem,0.0,Theorem
SEU/SEU652^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU652^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU651^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU652^2.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU653^1.p,E,Theorem,1.0,Theorem
SEU/SEU653^1.p,Leo-II,Theorem,1.3,Theorem
SEU/SEU651^1.p,Leo-III,Timeout,10.7,Theorem
SEU/SEU653^2.p,E,Theorem,0.0,Theorem
SEU/SEU653^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU653^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU652^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU654^1.p,E,Theorem,0.1,Theorem
SEU/SEU653^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU654^1.p,Leo-II,Theorem,1.0,Theorem
SEU/SEU654^1.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU653^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU654^2.p,E,Theorem,0.0,Theorem
SEU/SEU654^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU654^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU653^1.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU654^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU654^1.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU655^1.p,E,GaveUp,10.1,Theorem
SEU/SEU655^2.p,E,Theorem,0.0,Theorem
SEU/SEU655^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU655^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU655^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU655^2.p,Vampire,NoAnswer,9.9,Theorem
SEU/SEU655^2.p,Leo-II,Unknown,11.2,Theorem
SEU/SEU655^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU656^1.p,E,GaveUp,10.1,Theorem
SEU/SEU656^2.p,E,Theorem,0.0,Theorem
SEU/SEU656^2.p,Vampire,Theorem,0.7,Theorem
SEU/SEU656^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU656^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU657^1.p,E,Theorem,0.0,Theorem
SEU/SEU656^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU656^2.p,Leo-II,Unknown,10.5,Theorem
SEU/SEU657^1.p,Leo-II,Theorem,1.0,Theorem
SEU/SEU657^2.p,E,Theorem,0.0,Theorem
SEU/SEU657^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU657^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU657^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU656^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU657^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU657^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU658^1.p,E,GaveUp,10.1,Theorem
SEU/SEU658^2.p,E,Theorem,0.0,Theorem
SEU/SEU658^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU658^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU658^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU659^1.p,E,Theorem,0.0,Theorem
SEU/SEU659^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU659^1.p,Leo-II,Theorem,0.7,Theorem
SEU/SEU658^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU659^2.p,E,Theorem,0.0,Theorem
SEU/SEU659^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU659^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU659^2.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU660^1.p,E,Theorem,0.0,Theorem
SEU/SEU660^1.p,Vampire,Theorem,0.4,Theorem
SEU/SEU660^1.p,Leo-II,Theorem,0.7,Theorem
SEU/SEU658^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU660^2.p,E,Theorem,0.0,Theorem
SEU/SEU660^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU660^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU660^2.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU661^1.p,E,Theorem,0.0,Theorem
SEU/SEU661^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU661^1.p,Leo-II,Theorem,0.7,Theorem
SEU/SEU661^1.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU661^2.p,E,Theorem,0.0,Theorem
SEU/SEU661^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU661^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU661^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU662^1.p,E,Theorem,0.0,Theorem
SEU/SEU662^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU659^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU658^1.p,Leo-II,Unknown,14.8,Theorem
SEU/SEU662^2.p,E,Theorem,0.0,Theorem
SEU/SEU662^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU662^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU662^1.p,Leo-II,Theorem,0.7,Theorem
SEU/SEU663^1.p,E,Theorem,0.0,Theorem
SEU/SEU662^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU663^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU663^1.p,Leo-II,Theorem,0.7,Theorem
SEU/SEU663^2.p,E,Theorem,0.0,Theorem
SEU/SEU663^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU663^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU663^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU664^1.p,E,Theorem,0.0,Theorem
SEU/SEU664^1.p,Vampire,Theorem,0.4,Theorem
SEU/SEU660^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU664^1.p,Leo-II,Theorem,1.1,Theorem
SEU/SEU664^2.p,E,Theorem,0.0,Theorem
SEU/SEU664^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU664^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU664^2.p,Leo-III,Theorem,2.7,Theorem
SEU/SEU665^1.p,E,Theorem,0.1,Theorem
SEU/SEU662^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU663^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU664^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU665^2.p,E,Theorem,0.0,Theorem
SEU/SEU665^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU665^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU665^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU666^1.p,E,Theorem,0.0,Theorem
SEU/SEU666^1.p,Vampire,Theorem,0.7,Theorem
SEU/SEU665^2.p,Leo-II,Unknown,10.5,Theorem
SEU/SEU665^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU666^2.p,E,Theorem,0.0,Theorem
SEU/SEU666^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU665^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU666^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU667^1.p,E,Theorem,0.0,Theorem
SEU/SEU667^1.p,Vampire,Theorem,0.7,Theorem
SEU/SEU666^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU667^1.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU667^2.p,E,Theorem,0.0,Theorem
SEU/SEU666^2.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU666^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU667^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU667^2.p,Leo-II,Theorem,4.8,Theorem
SEU/SEU667^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU667^2.p,Vampire,NoAnswer,9.5,Theorem
SEU/SEU668^1.p,E,GaveUp,10.1,Theorem
SEU/SEU668^2.p,E,Theorem,0.0,Theorem
SEU/SEU668^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU668^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU668^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU669^1.p,E,Theorem,0.0,Theorem
SEU/SEU669^1.p,Vampire,Theorem,1.2,Theorem
SEU/SEU668^2.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU668^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU669^2.p,E,Theorem,0.0,Theorem
SEU/SEU669^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU668^2.p,Leo-III,Timeout,12.7,Theorem
SEU/SEU669^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU670^1.p,E,Theorem,0.0,Theorem
SEU/SEU670^1.p,Vampire,Theorem,1.2,Theorem
SEU/SEU669^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU669^2.p,Leo-II,Timeout,10.1,Theorem
SEU/SEU670^2.p,E,Theorem,0.0,Theorem
SEU/SEU670^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU669^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU670^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU671^1.p,E,Theorem,0.0,Theorem
SEU/SEU670^1.p,Leo-III,Theorem,6.6,Theorem
SEU/SEU670^2.p,Leo-II,Timeout,10.1,Theorem
SEU/SEU670^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU671^2.p,E,Theorem,0.0,Theorem
SEU/SEU671^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU671^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU671^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU672^1.p,E,Theorem,0.0,Theorem
SEU/SEU671^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU671^2.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU671^2.p,Leo-III,Timeout,13.7,Theorem
SEU/SEU672^2.p,E,Theorem,0.0,Theorem
SEU/SEU672^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU672^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU672^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU673^1.p,E,Theorem,0.1,Theorem
SEU/SEU672^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU672^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU672^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU673^2.p,E,Theorem,0.0,Theorem
SEU/SEU673^2.p,Vampire,Theorem,0.2,Theorem
SEU/SEU673^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU673^2.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU674^1.p,E,Theorem,2.4,Theorem
SEU/SEU673^1.p,Leo-III,Timeout,10.4,Theorem
SEU/SEU673^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU674^1.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU674^2.p,E,Theorem,0.0,Theorem
SEU/SEU673^2.p,Leo-II,Unknown,10.5,Theorem
SEU/SEU674^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU674^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU675^1.p,E,Theorem,0.2,Theorem
SEU/SEU674^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU674^2.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU674^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU675^2.p,E,Theorem,0.0,Theorem
SEU/SEU675^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU675^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU675^2.p,Leo-III,Theorem,1.2,Theorem
SEU/SEU675^1.p,Leo-III,Timeout,11.0,Theorem
SEU/SEU675^2.p,Leo-II,Unknown,10.7,Theorem
SEU/SEU675^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU676^1.p,E,GaveUp,10.1,Theorem
SEU/SEU676^2.p,E,Theorem,0.0,Theorem
SEU/SEU676^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU676^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU676^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU676^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU676^2.p,Leo-II,Unknown,10.5,Theorem
SEU/SEU677^1.p,E,Theorem,7.8,Theorem
SEU/SEU676^2.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU677^2.p,E,Theorem,0.0,Theorem
SEU/SEU677^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU677^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU677^2.p,Leo-III,Theorem,1.2,Theorem
SEU/SEU677^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU677^2.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU677^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU678^1.p,E,GaveUp,10.1,Theorem
SEU/SEU678^2.p,E,Theorem,0.0,Theorem
SEU/SEU678^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU678^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU678^2.p,Vampire,Timeout,10.2,Theorem
SEU/SEU678^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU678^2.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU679^1.p,E,GaveUp,10.1,Theorem
SEU/SEU678^2.p,Leo-III,Timeout,11.9,Theorem
SEU/SEU679^1.p,Leo-III,Theorem,1.0,Theorem
SEU/SEU679^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU679^2.p,E,Theorem,5.2,Theorem
SEU/SEU679^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU679^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU679^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU679^2.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU680^1.p,E,GaveUp,10.1,Theorem
SEU/SEU680^2.p,E,Theorem,0.0,Theorem
SEU/SEU680^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU680^1.p,Leo-III,Timeout,10.4,Theorem
SEU/SEU680^2.p,Vampire,NoAnswer,9.9,Theorem
SEU/SEU680^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU681^1.p,E,Theorem,1.1,Theorem
SEU/SEU680^2.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU680^2.p,Leo-III,Timeout,10.8,Theorem
SEU/SEU681^2.p,E,Theorem,0.0,Theorem
SEU/SEU681^2.p,Vampire,Theorem,1.0,Theorem
SEU/SEU681^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU681^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU681^2.p,Leo-III,Theorem,1.6,Theorem
SEU/SEU682^1.p,E,Theorem,1.1,Theorem
SEU/SEU681^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU681^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU682^2.p,E,Theorem,0.0,Theorem
SEU/SEU682^1.p,Leo-III,Theorem,1.0,Theorem
SEU/SEU682^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU682^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU683^1.p,E,Theorem,2.6,Theorem
SEU/SEU682^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU682^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU682^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU683^2.p,E,Theorem,0.0,Theorem
SEU/SEU683^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU683^2.p,Leo-II,Theorem,0.3,Theorem
SEU/SEU683^2.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU683^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU684^1.p,E,Theorem,2.5,Theorem
SEU/SEU683^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU683^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU684^2.p,E,Theorem,0.0,Theorem
SEU/SEU684^2.p,Vampire,Theorem,0.2,Theorem
SEU/SEU684^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU684^2.p,Leo-III,Theorem,1.7,Theorem
SEU/SEU684^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU684^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU684^2.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU685^1.p,E,GaveUp,10.1,Theorem
SEU/SEU685^2.p,E,Theorem,0.0,Theorem
SEU/SEU685^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU685^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU685^2.p,Leo-III,Theorem,1.2,Theorem
SEU/SEU685^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU685^2.p,Vampire,Timeout,10.0,Theorem
SEU/SEU685^2.p,Leo-II,Unknown,10.8,Theorem
SEU/SEU686^1.p,E,GaveUp,10.1,Theorem
SEU/SEU686^2.p,E,Theorem,0.0,Theorem
SEU/SEU686^1.p,Vampire,NoAnswer,9.9,Theorem
SEU/SEU686^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU686^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU686^2.p,Vampire,Timeout,10.2,Theorem
SEU/SEU686^2.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU687^1.p,E,GaveUp,10.1,Theorem
SEU/SEU686^2.p,Leo-III,Timeout,11.4,Theorem
SEU/SEU687^2.p,E,Theorem,0.0,Theorem
SEU/SEU687^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU687^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU687^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU687^2.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU687^2.p,Leo-II,Unknown,10.8,Theorem
SEU/SEU687^2.p,Leo-III,Timeout,10.7,Theorem
SEU/SEU688^1.p,E,GaveUp,10.1,Theorem
SEU/SEU688^2.p,E,Theorem,0.0,Theorem
SEU/SEU688^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU688^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU688^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU688^2.p,Vampire,Timeout,10.2,Theorem
SEU/SEU688^2.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU688^2.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU689^1.p,E,GaveUp,10.1,Theorem
SEU/SEU689^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU689^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU689^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU689^2.p,E,Theorem,9.1,Theorem
SEU/SEU689^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU689^2.p,Leo-II,Unknown,10.1,Theorem
SEU/SEU689^2.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU690^1.p,E,GaveUp,10.1,Theorem
SEU/SEU690^2.p,E,Theorem,0.0,Theorem
SEU/SEU690^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU690^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU690^1.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU690^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU690^2.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU691^1.p,E,GaveUp,10.3,Theorem
SEU/SEU690^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU691^2.p,E,Theorem,0.2,Theorem
SEU/SEU691^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU691^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU691^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU692^1.p,E,Theorem,0.2,Theorem
SEU/SEU691^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU691^2.p,Leo-II,Unknown,10.8,Theorem
SEU/SEU692^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU692^2.p,E,Theorem,0.0,Theorem
SEU/SEU692^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU692^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU692^2.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU693^1.p,E,Theorem,0.0,Theorem
SEU/SEU693^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU693^1.p,Leo-II,Theorem,1.0,Theorem
SEU/SEU693^1.p,Leo-III,Theorem,1.1,Theorem
SEU/SEU693^2.p,E,Theorem,0.0,Theorem
SEU/SEU693^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU693^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU693^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU694^1.p,E,Theorem,0.0,Theorem
SEU/SEU694^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU694^1.p,Leo-II,Theorem,1.0,Theorem
SEU/SEU694^1.p,Leo-III,Theorem,1.1,Theorem
SEU/SEU694^2.p,E,Theorem,0.0,Theorem
SEU/SEU694^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU694^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU694^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU692^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU692^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU695^1.p,E,GaveUp,10.1,Theorem
SEU/SEU695^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU695^2.p,E,Theorem,0.0,Theorem
SEU/SEU691^2.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU695^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU695^2.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU695^2.p,Vampire,NoAnswer,9.8,Theorem
SEU/SEU695^1.p,Leo-III,Timeout,10.9,Theorem
SEU/SEU695^2.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU696^1.p,E,GaveUp,10.1,Theorem
SEU/SEU696^2.p,E,Theorem,0.0,Theorem
SEU/SEU696^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU696^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU696^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU697^1.p,E,Theorem,0.0,Theorem
SEU/SEU697^1.p,Vampire,Theorem,0.1,Theorem
SEU/SEU697^1.p,Leo-II,Theorem,1.0,Theorem
SEU/SEU696^2.p,Vampire,Timeout,10.2,Theorem
SEU/SEU697^2.p,E,Theorem,0.0,Theorem
SEU/SEU697^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU697^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU697^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU697^1.p,Leo-III,Theorem,1.1,Theorem
SEU/SEU696^2.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU698^1.p,E,Theorem,7.7,Theorem
SEU/SEU696^2.p,Leo-III,Timeout,13.0,Theorem
SEU/SEU699^1.p,E,Theorem,0.1,Theorem
SEU/SEU698^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU698^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU699^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU699^2.p,E,Theorem,0.3,Theorem
SEU/SEU698^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU699^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU699^1.p,Leo-III,Timeout,10.4,Theorem
SEU/SEU700^1.p,E,Theorem,0.3,Theorem
SEU/SEU699^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU699^2.p,Leo-II,Unknown,10.5,Theorem
SEU/SEU700^1.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU700^2.p,E,Theorem,0.0,Theorem
SEU/SEU700^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU700^2.p,Leo-II,Theorem,0.3,Theorem
SEU/SEU700^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU700^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU700^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU699^2.p,Leo-III,Timeout,20.3,Theorem
SEU/SEU701^1.p,E,GaveUp,10.1,Theorem
SEU/SEU701^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU701^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU701^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU701^2.p,E,GaveUp,10.1,Theorem
SEU/SEU701^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU702^1.p,E,Theorem,0.3,Theorem
SEU/SEU701^2.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU702^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU702^2.p,E,Theorem,0.0,Theorem
SEU/SEU702^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU701^2.p,Leo-III,Timeout,11.0,Theorem
SEU/SEU702^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU702^2.p,Leo-II,Theorem,4.2,Theorem
SEU/SEU702^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU702^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU703^1.p,E,GaveUp,10.1,Theorem
SEU/SEU703^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU703^1.p,Leo-III,Timeout,10.8,Theorem
SEU/SEU703^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU703^2.p,E,GaveUp,10.1,Theorem
SEU/SEU703^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU703^2.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU704^1.p,E,GaveUp,10.1,Theorem
SEU/SEU703^2.p,Leo-III,Timeout,13.0,Theorem
SEU/SEU704^2.p,E,Theorem,0.0,Theorem
SEU/SEU704^2.p,Vampire,Theorem,0.7,Theorem
SEU/SEU704^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU704^2.p,Leo-III,Theorem,1.0,Theorem
SEU/SEU704^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU704^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU705^1.p,E,GaveUp,10.1,Theorem
SEU/SEU704^2.p,Leo-II,Timeout,13.1,Theorem
SEU/SEU705^2.p,E,Theorem,0.0,Theorem
SEU/SEU705^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU705^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU705^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU706^1.p,E,Theorem,0.2,Theorem
SEU/SEU706^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU705^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU705^2.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU706^2.p,E,Theorem,0.0,Theorem
SEU/SEU706^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU706^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU706^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU707^1.p,E,Theorem,1.9,Theorem
SEU/SEU706^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU706^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU707^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU707^2.p,E,Theorem,0.1,Theorem
SEU/SEU707^2.p,Vampire,Theorem,0.2,Theorem
SEU/SEU705^2.p,Leo-III,Timeout,23.1,Theorem
SEU/SEU707^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU707^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU707^2.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU707^2.p,Leo-III,Timeout,13.0,Theorem
SEU/SEU708^1.p,E,GaveUp,10.1,Theorem
SEU/SEU708^2.p,E,Theorem,0.0,Theorem
SEU/SEU708^2.p,Vampire,Theorem,0.3,Theorem
SEU/SEU708^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU708^2.p,Leo-III,Theorem,2.1,Theorem
SEU/SEU709^1.p,E,Theorem,0.1,Theorem
SEU/SEU709^1.p,Vampire,Theorem,0.5,Theorem
SEU/SEU709^1.p,Leo-II,Theorem,2.0,Theorem
SEU/SEU708^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU709^2.p,E,Theorem,0.0,Theorem
SEU/SEU709^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU709^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU709^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU710^1.p,E,Theorem,0.6,Theorem
SEU/SEU708^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU708^2.p,Leo-II,Unknown,10.5,Theorem
SEU/SEU709^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU710^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU711^1.p,E,Theorem,5.3,Theorem
SEU/SEU710^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU710^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU711^2.p,E,Theorem,0.0,Theorem
SEU/SEU711^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU711^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU711^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU712^1.p,E,Theorem,0.1,Theorem
SEU/SEU711^2.p,Vampire,Timeout,10.2,Theorem
SEU/SEU711^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU711^2.p,Leo-III,Theorem,8.0,Theorem
SEU/SEU712^2.p,E,Theorem,0.0,Theorem
SEU/SEU712^1.p,Leo-II,Theorem,2.1,Theorem
SEU/SEU712^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU712^2.p,Leo-III,Theorem,1.0,Theorem
SEU/SEU713^1.p,E,Theorem,2.1,Theorem
SEU/SEU712^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU712^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU712^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU713^2.p,E,Theorem,0.0,Theorem
SEU/SEU713^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU713^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU713^2.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU714^1.p,E,Theorem,0.1,Theorem
SEU/SEU713^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU713^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU713^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU714^2.p,E,Theorem,0.0,Theorem
SEU/SEU714^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU714^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU714^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU714^1.p,Leo-II,Theorem,1.4,Theorem
SEU/SEU714^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU715^1.p,E,Theorem,4.7,Theorem
SEU/SEU714^1.p,Leo-III,Timeout,10.7,Theorem
SEU/SEU715^2.p,E,Theorem,0.0,Theorem
SEU/SEU715^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU715^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU715^1.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU716^1.p,E,Theorem,0.5,Theorem
SEU/SEU715^2.p,Leo-III,Theorem,5.2,Theorem
SEU/SEU715^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU715^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU716^2.p,E,Theorem,0.0,Theorem
SEU/SEU716^1.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU716^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU716^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU717^1.p,E,Theorem,0.5,Theorem
SEU/SEU716^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU716^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU716^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU717^2.p,E,Theorem,0.0,Theorem
SEU/SEU717^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU717^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU717^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU718^1.p,E,Theorem,0.2,Theorem
SEU/SEU718^1.p,Vampire,Theorem,1.7,Theorem
SEU/SEU717^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU717^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU718^2.p,E,Theorem,0.0,Theorem
SEU/SEU718^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU718^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU718^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU719^1.p,E,Theorem,0.1,Theorem
SEU/SEU719^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU719^1.p,Leo-II,Theorem,1.3,Theorem
SEU/SEU719^1.p,Leo-III,Theorem,2.1,Theorem
SEU/SEU719^2.p,E,Theorem,0.0,Theorem
SEU/SEU719^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU719^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU719^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU720^1.p,E,Theorem,0.1,Theorem
SEU/SEU717^2.p,Leo-III,Timeout,18.7,Theorem
SEU/SEU718^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU720^1.p,Leo-II,Theorem,1.4,Theorem
SEU/SEU720^2.p,E,Theorem,0.0,Theorem
SEU/SEU720^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU720^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU720^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU721^1.p,E,Theorem,0.1,Theorem
SEU/SEU721^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU721^1.p,Leo-II,Theorem,1.4,Theorem
SEU/SEU718^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU721^2.p,E,Theorem,0.0,Theorem
SEU/SEU721^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU721^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU721^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU722^1.p,E,Theorem,0.1,Theorem
SEU/SEU722^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU722^1.p,Leo-II,Theorem,1.4,Theorem
SEU/SEU720^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU722^2.p,E,Theorem,0.0,Theorem
SEU/SEU722^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU722^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU722^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU723^1.p,E,Theorem,0.5,Theorem
SEU/SEU720^1.p,Leo-III,Timeout,10.6,Theorem
SEU/SEU721^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU722^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU723^2.p,E,Theorem,0.0,Theorem
SEU/SEU723^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU723^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU723^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU724^1.p,E,Theorem,0.2,Theorem
SEU/SEU724^1.p,Vampire,Theorem,2.0,Theorem
SEU/SEU723^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU723^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU724^2.p,E,Theorem,0.0,Theorem
SEU/SEU724^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU724^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU724^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU723^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU724^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU724^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU725^1.p,E,GaveUp,10.1,Theorem
SEU/SEU725^2.p,E,Theorem,0.0,Theorem
SEU/SEU725^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU725^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU725^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU725^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU725^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU726^1.p,E,Theorem,0.9,Theorem
SEU/SEU725^2.p,Leo-III,Timeout,11.5,Theorem
SEU/SEU726^2.p,E,Theorem,0.0,Theorem
SEU/SEU726^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU726^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU726^1.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU727^1.p,E,Theorem,0.2,Theorem
SEU/SEU726^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU727^1.p,Vampire,Theorem,2.4,Theorem
SEU/SEU726^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU727^2.p,E,Theorem,0.0,Theorem
SEU/SEU727^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU727^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU727^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU728^1.p,E,Theorem,0.2,Theorem
SEU/SEU728^1.p,Vampire,Theorem,2.4,Theorem
SEU/SEU727^1.p,Leo-III,Timeout,10.4,Theorem
SEU/SEU727^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU728^2.p,E,Theorem,0.0,Theorem
SEU/SEU728^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU728^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU728^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU729^1.p,E,Theorem,4.2,Theorem
SEU/SEU728^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU728^1.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU726^2.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU729^2.p,E,Theorem,0.0,Theorem
SEU/SEU729^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU729^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU729^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU729^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU730^1.p,E,Theorem,4.1,Theorem
SEU/SEU729^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU729^2.p,Leo-III,Timeout,13.5,Theorem
SEU/SEU730^2.p,E,Theorem,0.0,Theorem
SEU/SEU730^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU730^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU730^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU730^1.p,Leo-III,Timeout,10.8,Theorem
SEU/SEU731^1.p,E,Theorem,5.1,Theorem
SEU/SEU730^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU731^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU731^2.p,E,Theorem,0.0,Theorem
SEU/SEU730^2.p,Leo-III,Timeout,18.4,Theorem
SEU/SEU731^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU731^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU732^1.p,E,Theorem,0.2,Theorem
SEU/SEU732^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU731^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU731^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU732^2.p,E,Theorem,0.0,Theorem
SEU/SEU732^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU732^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU732^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU733^1.p,E,Theorem,0.2,Theorem
SEU/SEU731^2.p,Leo-III,Timeout,13.0,Theorem
SEU/SEU732^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU732^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU733^2.p,E,Theorem,0.0,Theorem
SEU/SEU733^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU733^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU733^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU734^1.p,E,Theorem,0.2,Theorem
SEU/SEU733^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU733^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU734^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU734^2.p,E,Theorem,0.0,Theorem
SEU/SEU734^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU734^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU733^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU735^1.p,E,Theorem,0.2,Theorem
SEU/SEU734^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU734^1.p,Leo-III,Timeout,10.6,Theorem
SEU/SEU735^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU735^2.p,E,Theorem,0.0,Theorem
SEU/SEU735^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU735^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU735^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU736^1.p,E,Theorem,0.2,Theorem
SEU/SEU735^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU735^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU736^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU736^2.p,E,Theorem,0.0,Theorem
SEU/SEU736^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU736^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU736^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU734^2.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU736^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU736^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU737^1.p,E,GaveUp,10.1,Theorem
SEU/SEU737^2.p,E,Theorem,0.0,Theorem
SEU/SEU737^2.p,Vampire,Theorem,5.4,Theorem
SEU/SEU737^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU737^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU738^1.p,E,Theorem,0.1,Theorem
SEU/SEU737^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU738^1.p,Leo-II,Theorem,1.6,Theorem
SEU/SEU737^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU738^2.p,E,Theorem,0.0,Theorem
SEU/SEU738^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU738^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU738^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU739^1.p,E,Theorem,0.1,Theorem
SEU/SEU738^1.p,Leo-III,Theorem,3.8,Theorem
SEU/SEU737^2.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU739^1.p,Leo-II,Theorem,1.6,Theorem
SEU/SEU739^2.p,E,Theorem,0.0,Theorem
SEU/SEU739^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU739^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU739^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU740^1.p,E,Theorem,0.2,Theorem
SEU/SEU738^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU739^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU739^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU740^2.p,E,Theorem,0.0,Theorem
SEU/SEU740^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU740^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU740^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU741^1.p,E,Theorem,0.2,Theorem
SEU/SEU740^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU740^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU740^1.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU741^2.p,E,Theorem,0.0,Theorem
SEU/SEU741^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU741^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU741^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU742^1.p,E,Theorem,0.2,Theorem
SEU/SEU741^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU742^1.p,Vampire,Theorem,3.6,Theorem
SEU/SEU741^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU742^2.p,E,Theorem,0.0,Theorem
SEU/SEU742^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU742^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU741^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU743^1.p,E,Theorem,2.5,Theorem
SEU/SEU742^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU742^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU742^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU743^2.p,E,Theorem,0.2,Theorem
SEU/SEU743^1.p,Vampire,NoAnswer,9.9,Theorem
SEU/SEU743^2.p,Leo-II,Theorem,1.4,Theorem
SEU/SEU743^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU744^1.p,E,Theorem,0.2,Theorem
SEU/SEU743^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU743^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU744^1.p,Vampire,Theorem,3.4,Theorem
SEU/SEU744^2.p,E,Theorem,0.0,Theorem
SEU/SEU744^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU744^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU744^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU745^1.p,E,Theorem,0.2,Theorem
SEU/SEU743^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU744^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU745^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU745^2.p,E,Theorem,0.0,Theorem
SEU/SEU745^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU745^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU745^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU746^1.p,E,Theorem,0.1,Theorem
SEU/SEU744^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU746^1.p,Leo-II,Theorem,1.8,Theorem
SEU/SEU745^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU746^2.p,E,Theorem,0.0,Theorem
SEU/SEU746^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU746^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU746^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU747^1.p,E,Theorem,0.1,Theorem
SEU/SEU745^1.p,Leo-III,Timeout,10.6,Theorem
SEU/SEU746^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU747^1.p,Leo-II,Theorem,1.8,Theorem
SEU/SEU747^2.p,E,Theorem,0.0,Theorem
SEU/SEU747^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU747^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU747^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU748^1.p,E,Theorem,0.1,Theorem
SEU/SEU746^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU748^1.p,Vampire,Theorem,2.2,Theorem
SEU/SEU748^1.p,Leo-II,Theorem,1.9,Theorem
SEU/SEU747^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU749^1.p,E,Theorem,2.2,Theorem
SEU/SEU747^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU748^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU749^2.p,E,Theorem,0.0,Theorem
SEU/SEU749^2.p,Vampire,Theorem,0.5,Theorem
SEU/SEU749^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU749^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU750^1.p,E,Theorem,0.2,Theorem
SEU/SEU749^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU749^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU749^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU750^2.p,E,Theorem,0.0,Theorem
SEU/SEU750^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU750^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU750^2.p,Leo-III,Theorem,1.0,Theorem
SEU/SEU751^1.p,E,Theorem,0.2,Theorem
SEU/SEU750^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU751^1.p,Vampire,Theorem,3.7,Theorem
SEU/SEU750^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU751^2.p,E,Theorem,0.0,Theorem
SEU/SEU751^2.p,Vampire,Theorem,0.2,Theorem
SEU/SEU751^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU750^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU752^1.p,E,Theorem,1.5,Theorem
SEU/SEU751^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU751^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU751^2.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU752^2.p,E,Theorem,0.0,Theorem
SEU/SEU752^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU752^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU752^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU752^2.p,Leo-III,Theorem,4.7,Theorem
SEU/SEU752^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU752^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU753^1.p,E,GaveUp,10.1,Theorem
SEU/SEU753^2.p,E,Theorem,0.0,Theorem
SEU/SEU753^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU753^2.p,Vampire,Theorem,0.6,Theorem
SEU/SEU753^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU754^1.p,E,Theorem,0.2,Theorem
SEU/SEU753^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU753^2.p,Leo-II,Unknown,10.7,Theorem
SEU/SEU753^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU754^2.p,E,Theorem,0.0,Theorem
SEU/SEU754^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU754^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU754^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU755^1.p,E,Theorem,0.2,Theorem
SEU/SEU754^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU754^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU754^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU755^2.p,E,Theorem,0.0,Theorem
SEU/SEU755^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU755^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU755^2.p,Leo-III,Theorem,1.1,Theorem
SEU/SEU756^1.p,E,Theorem,0.2,Theorem
SEU/SEU755^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU755^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU756^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU756^2.p,E,Theorem,0.0,Theorem
SEU/SEU756^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU756^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU755^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU756^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU756^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU756^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU757^1.p,E,GaveUp,10.2,Theorem
SEU/SEU757^2.p,E,Theorem,0.0,Theorem
SEU/SEU757^1.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU757^2.p,Vampire,Theorem,0.6,Theorem
SEU/SEU757^1.p,Leo-III,Timeout,10.4,Theorem
SEU/SEU758^1.p,E,Theorem,0.2,Theorem
SEU/SEU757^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU757^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU757^2.p,Leo-II,Unknown,10.7,Theorem
SEU/SEU758^2.p,E,Theorem,0.0,Theorem
SEU/SEU758^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU758^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU758^1.p,Vampire,Theorem,4.0,Theorem
SEU/SEU758^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU759^1.p,E,Theorem,0.2,Theorem
SEU/SEU758^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU759^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU759^2.p,E,Theorem,0.0,Theorem
SEU/SEU759^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU759^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU759^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU760^1.p,E,Theorem,0.2,Theorem
SEU/SEU758^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU759^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU759^1.p,Leo-III,Timeout,11.0,Theorem
SEU/SEU760^2.p,E,Theorem,0.0,Theorem
SEU/SEU760^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU760^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU760^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU761^1.p,E,Theorem,0.1,Theorem
SEU/SEU760^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU761^1.p,Leo-II,Theorem,2.1,Theorem
SEU/SEU760^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU761^2.p,E,Theorem,0.0,Theorem
SEU/SEU760^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU761^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU761^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU762^1.p,E,Theorem,0.2,Theorem
SEU/SEU761^1.p,Leo-III,Timeout,10.8,Theorem
SEU/SEU761^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU762^1.p,Vampire,Theorem,5.6,Theorem
SEU/SEU762^2.p,E,Theorem,0.0,Theorem
SEU/SEU762^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU762^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU761^2.p,Leo-III,Timeout,12.2,Theorem
SEU/SEU763^1.p,E,Theorem,0.1,Theorem
SEU/SEU762^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU762^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU763^1.p,Leo-II,Theorem,2.5,Theorem
SEU/SEU764^1.p,E,Theorem,0.4,Theorem
SEU/SEU762^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU763^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU763^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU764^2.p,E,Theorem,0.0,Theorem
SEU/SEU764^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU764^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU764^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU764^2.p,Leo-III,Theorem,2.0,Theorem
SEU/SEU765^1.p,E,Theorem,2.4,Theorem
SEU/SEU764^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU764^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU766^1.p,E,Theorem,0.1,Theorem
SEU/SEU766^1.p,Vampire,Theorem,1.9,Theorem
SEU/SEU766^1.p,Leo-II,Theorem,2.3,Theorem
SEU/SEU765^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU767^1.p,E,Theorem,0.1,Theorem
SEU/SEU765^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU767^1.p,Leo-II,Theorem,2.7,Theorem
SEU/SEU765^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU768^1.p,E,Theorem,0.3,Theorem
SEU/SEU766^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU767^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU767^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU768^2.p,E,Theorem,0.0,Theorem
SEU/SEU768^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU768^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU768^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU769^1.p,E,Theorem,0.3,Theorem
SEU/SEU769^1.p,Vampire,Theorem,1.4,Theorem
SEU/SEU768^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU768^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU769^2.p,E,Theorem,0.0,Theorem
SEU/SEU769^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU769^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU769^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU768^2.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU769^1.p,Leo-III,Timeout,10.7,Theorem
SEU/SEU770^1.p,E,GaveUp,10.2,Theorem
SEU/SEU770^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU770^2.p,E,Theorem,0.1,Theorem
SEU/SEU769^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU770^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU770^2.p,Vampire,Timeout,10.2,Theorem
SEU/SEU771^1.p,E,Theorem,0.1,Theorem
SEU/SEU771^1.p,Vampire,Theorem,0.2,Theorem
SEU/SEU770^2.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU770^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU771^2.p,E,Theorem,0.0,Theorem
SEU/SEU771^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU771^2.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU771^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU772^1.p,E,Theorem,0.1,Theorem
SEU/SEU770^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU771^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU772^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU771^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU772^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU773^1.p,E,GaveUp,10.2,Theorem
SEU/SEU772^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU773^2.p,E,Theorem,0.0,Theorem
SEU/SEU773^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU773^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU773^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU773^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU774^1.p,E,GaveUp,10.2,Theorem
SEU/SEU773^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU774^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU774^2.p,E,Theorem,0.0,Theorem
SEU/SEU774^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU774^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU774^1.p,Leo-III,Timeout,10.5,Theorem
SEU/SEU775^1.p,E,Theorem,0.4,Theorem
SEU/SEU775^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU774^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU773^2.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU775^2.p,E,Theorem,0.0,Theorem
SEU/SEU775^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU775^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU775^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU774^2.p,Leo-III,Timeout,10.9,Theorem
SEU/SEU775^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU775^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU776^1.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU776^2.p,E,Theorem,0.0,Theorem
SEU/SEU776^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU776^1.p,E,GaveUp,10.1,Theorem
SEU/SEU776^2.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU776^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU777^1.p,E,Theorem,1.6,Theorem
SEU/SEU777^1.p,Vampire,Theorem,2.0,Theorem
SEU/SEU776^1.p,Leo-III,Timeout,10.6,Theorem
SEU/SEU777^2.p,E,Theorem,0.0,Theorem
SEU/SEU777^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU777^2.p,Leo-II,Theorem,0.3,Theorem
SEU/SEU777^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU778^1.p,E,Theorem,0.3,Theorem
SEU/SEU778^1.p,Vampire,Theorem,0.4,Theorem
SEU/SEU776^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU777^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU778^2.p,E,Theorem,0.0,Theorem
SEU/SEU778^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU777^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU778^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU778^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU778^2.p,Leo-II,Timeout,10.1,Theorem
SEU/SEU778^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU779^1.p,E,GaveUp,10.1,Theorem
SEU/SEU779^2.p,E,Theorem,0.0,Theorem
SEU/SEU779^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU779^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU779^2.p,Leo-III,Theorem,1.8,Theorem
SEU/SEU779^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU779^2.p,Leo-II,Theorem,7.3,Theorem
SEU/SEU779^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU780^1.p,E,GaveUp,10.1,Theorem
SEU/SEU780^2.p,E,Theorem,0.0,Theorem
SEU/SEU780^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU780^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU780^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU781^1.p,E,Theorem,2.3,Theorem
SEU/SEU780^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU780^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU780^2.p,Leo-II,Theorem,8.1,Theorem
SEU/SEU781^2.p,E,Theorem,0.0,Theorem
SEU/SEU781^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU781^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU781^2.p,Leo-III,Theorem,1.1,Theorem
SEU/SEU782^1.p,E,Theorem,4.1,Theorem
SEU/SEU781^1.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU781^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU781^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU782^2.p,E,Theorem,0.0,Theorem
SEU/SEU782^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU782^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU782^2.p,Leo-III,Theorem,1.5,Theorem
SEU/SEU783^1.p,E,Theorem,0.1,Theorem
SEU/SEU782^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU782^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU782^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU783^2.p,E,Theorem,0.0,Theorem
SEU/SEU783^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU783^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU783^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU784^1.p,E,Theorem,0.1,Theorem
SEU/SEU783^1.p,Leo-II,Theorem,4.8,Theorem
SEU/SEU783^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU783^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU784^2.p,E,Theorem,0.0,Theorem
SEU/SEU784^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU784^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU784^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU785^1.p,E,Theorem,0.2,Theorem
SEU/SEU784^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU784^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU785^1.p,Vampire,Theorem,5.5,Theorem
SEU/SEU785^2.p,E,Theorem,0.0,Theorem
SEU/SEU785^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU785^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU784^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU786^1.p,E,Theorem,0.1,Theorem
SEU/SEU785^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU785^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU785^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU786^2.p,E,Theorem,0.0,Theorem
SEU/SEU786^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU786^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU786^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU787^1.p,E,Theorem,0.1,Theorem
SEU/SEU786^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU786^1.p,Leo-II,Theorem,2.4,Theorem
SEU/SEU787^1.p,Leo-II,Theorem,2.6,Theorem
SEU/SEU787^2.p,E,Theorem,0.0,Theorem
SEU/SEU787^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU787^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU787^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU787^1.p,Leo-III,Theorem,3.8,Theorem
SEU/SEU786^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU788^1.p,E,Theorem,6.3,Theorem
SEU/SEU787^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU788^2.p,E,Theorem,0.8,Theorem
SEU/SEU788^1.p,Vampire,NoAnswer,9.9,Theorem
SEU/SEU788^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU788^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU788^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU788^2.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU788^2.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU789^1.p,E,GaveUp,10.2,Theorem
SEU/SEU789^2.p,E,Theorem,0.0,Theorem
SEU/SEU789^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU789^2.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU789^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU789^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU789^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU789^2.p,Leo-III,Timeout,13.7,Theorem
SEU/SEU790^1.p,E,GaveUp,10.1,Theorem
SEU/SEU790^1.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU790^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU790^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU790^2.p,E,GaveUp,10.1,Theorem
SEU/SEU790^2.p,Vampire,NoAnswer,9.9,Theorem
SEU/SEU790^2.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU791^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU791^1.p,E,GaveUp,10.2,Theorem
SEU/SEU791^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU791^2.p,E,GaveUp,10.1,Theorem
SEU/SEU791^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU790^2.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU792^1.p,E,Theorem,1.8,Theorem
SEU/SEU791^2.p,Vampire,Timeout,10.2,Theorem
SEU/SEU791^2.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU791^2.p,Leo-III,Timeout,10.9,Theorem
SEU/SEU792^2.p,E,Theorem,0.0,Theorem
SEU/SEU792^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU792^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU792^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU792^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU792^2.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU792^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU793^1.p,E,GaveUp,10.1,Theorem
SEU/SEU793^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU793^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU793^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU793^2.p,Leo-III,Theorem,1.1,Theorem
SEU/SEU793^2.p,E,GaveUp,10.1,Theorem
SEU/SEU793^2.p,Vampire,Timeout,10.0,Theorem
SEU/SEU793^2.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU794^1.p,E,GaveUp,10.1,Theorem
SEU/SEU794^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU794^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU794^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU794^2.p,E,GaveUp,10.1,Theorem
SEU/SEU794^2.p,Vampire,Timeout,10.2,Theorem
SEU/SEU794^2.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU794^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU795^1.p,E,GaveUp,10.2,Theorem
SEU/SEU795^1.p,Vampire,NoAnswer,9.9,Theorem
SEU/SEU795^2.p,E,Theorem,2.9,Theorem
SEU/SEU795^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU795^2.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU796^1.p,E,Theorem,0.1,Theorem
SEU/SEU795^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU795^2.p,Leo-II,Unknown,10.3,Theorem
SEU/SEU795^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU796^2.p,E,Theorem,0.0,Theorem
SEU/SEU796^2.p,Vampire,Theorem,2.1,Theorem
SEU/SEU796^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU796^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU797^1.p,E,Theorem,0.3,Theorem
SEU/SEU796^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU796^2.p,Leo-II,Theorem,4.1,Theorem
SEU/SEU796^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU797^2.p,E,Theorem,0.0,Theorem
SEU/SEU797^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU797^2.p,Leo-II,Theorem,3.1,Theorem
SEU/SEU797^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU797^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU797^1.p,Leo-III,Timeout,10.4,Theorem
SEU/SEU797^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU798^1.p,E,Theorem,7.9,Theorem
SEU/SEU798^2.p,E,Theorem,0.0,Theorem
SEU/SEU798^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU798^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU798^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU799^1.p,E,Theorem,0.6,Theorem
SEU/SEU799^1.p,Vampire,Theorem,0.6,Theorem
SEU/SEU798^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU798^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU799^2.p,E,Theorem,0.0,Theorem
SEU/SEU799^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU799^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU799^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU798^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU800^1.p,E,Theorem,0.4,Theorem
SEU/SEU800^1.p,Vampire,Theorem,0.7,Theorem
SEU/SEU799^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU800^2.p,E,Theorem,0.0,Theorem
SEU/SEU800^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU800^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU800^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU801^1.p,E,Theorem,0.6,Theorem
SEU/SEU799^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU801^1.p,Vampire,Theorem,4.5,Theorem
SEU/SEU800^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU801^2.p,E,Theorem,0.0,Theorem
SEU/SEU801^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU800^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU801^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU802^1.p,E,Theorem,0.4,Theorem
SEU/SEU801^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU801^2.p,Leo-II,Timeout,10.0,Theorem
SEU/SEU801^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU802^2.p,E,Theorem,0.0,Theorem
SEU/SEU802^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU802^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU802^2.p,Leo-III,Theorem,1.6,Theorem
SEU/SEU803^1.p,E,Theorem,0.1,Theorem
SEU/SEU802^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU802^2.p,Leo-II,Unknown,10.5,Theorem
SEU/SEU802^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU803^2.p,E,Theorem,0.0,Theorem
SEU/SEU803^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU803^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU803^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU803^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU803^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU804^1.p,E,GaveUp,10.2,Theorem
SEU/SEU803^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU804^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU804^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU804^2.p,E,GaveUp,10.1,Theorem
SEU/SEU804^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU804^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU805^1.p,E,Theorem,5.7,Theorem
SEU/SEU804^2.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU804^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU805^2.p,E,Theorem,0.0,Theorem
SEU/SEU805^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU805^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU805^2.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU805^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU806^1.p,E,Theorem,2.6,Theorem
SEU/SEU805^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU805^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU806^2.p,E,Theorem,0.0,Theorem
SEU/SEU806^2.p,Vampire,Theorem,0.4,Theorem
SEU/SEU806^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU806^1.p,Vampire,Timeout,10.0,Theorem
SEU/SEU806^2.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU806^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU806^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU807^1.p,E,GaveUp,10.2,Theorem
SEU/SEU807^2.p,E,Theorem,0.0,Theorem
SEU/SEU807^1.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU807^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU807^2.p,Leo-III,Theorem,2.0,Theorem
SEU/SEU808^1.p,E,Theorem,0.1,Theorem
SEU/SEU807^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU808^1.p,Leo-II,Theorem,2.7,Theorem
SEU/SEU807^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU808^2.p,E,Theorem,0.0,Theorem
SEU/SEU808^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU808^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU808^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU809^1.p,E,Theorem,0.1,Theorem
SEU/SEU807^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU808^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU809^1.p,Leo-II,Theorem,2.7,Theorem
SEU/SEU809^2.p,E,Theorem,0.0,Theorem
SEU/SEU809^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU809^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU809^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU810^1.p,E,Theorem,0.1,Theorem
SEU/SEU810^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU809^1.p,Leo-III,Theorem,2.3,Theorem
SEU/SEU810^1.p,Leo-II,Theorem,2.7,Theorem
SEU/SEU810^2.p,E,Theorem,0.0,Theorem
SEU/SEU810^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU810^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU810^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU810^1.p,Leo-III,Theorem,3.6,Theorem
SEU/SEU811^1.p,E,Theorem,1.1,Theorem
SEU/SEU808^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU809^1.p,Vampire,NoAnswer,9.9,Theorem
SEU/SEU811^2.p,E,Theorem,0.0,Theorem
SEU/SEU811^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU811^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU811^2.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU812^1.p,E,Theorem,0.1,Theorem
SEU/SEU812^1.p,Vampire,Theorem,0.3,Theorem
SEU/SEU812^1.p,Leo-II,Theorem,2.8,Theorem
SEU/SEU812^1.p,Leo-III,Theorem,2.3,Theorem
SEU/SEU812^2.p,E,Theorem,0.0,Theorem
SEU/SEU812^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU812^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU812^2.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU813^1.p,E,Theorem,0.3,Theorem
SEU/SEU811^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU811^1.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU813^1.p,Vampire,Theorem,5.0,Theorem
SEU/SEU813^2.p,E,Theorem,0.0,Theorem
SEU/SEU813^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU813^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU813^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU814^1.p,E,Theorem,0.5,Theorem
SEU/SEU811^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU814^1.p,Vampire,Theorem,5.4,Theorem
SEU/SEU813^1.p,Leo-III,Timeout,11.0,Theorem
SEU/SEU814^2.p,E,Theorem,0.0,Theorem
SEU/SEU814^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU814^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU814^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU813^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU814^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU814^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU815^1.p,E,GaveUp,10.2,Theorem
SEU/SEU815^2.p,E,Theorem,0.0,Theorem
SEU/SEU815^1.p,Vampire,Timeout,10.1,Theorem
SEU/SEU815^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU815^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU816^1.p,E,Theorem,0.3,Theorem
SEU/SEU815^2.p,Vampire,Timeout,10.1,Theorem
SEU/SEU815^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU815^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU816^2.p,E,Theorem,0.0,Theorem
SEU/SEU816^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU816^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU816^1.p,Vampire,Theorem,4.9,Theorem
SEU/SEU817^1.p,E,Theorem,0.9,Theorem
SEU/SEU816^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU817^1.p,Vampire,Timeout,10.4,Theorem
SEU/SEU816^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU817^2.p,E,Theorem,0.0,Theorem
SEU/SEU817^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU817^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU817^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU818^1.p,E,Theorem,0.3,Theorem
SEU/SEU817^1.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU818^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU817^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU818^2.p,E,Theorem,0.0,Theorem
SEU/SEU818^2.p,Vampire,Theorem,0.2,Theorem
SEU/SEU818^2.p,Leo-II,Theorem,0.4,Theorem
SEU/SEU818^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU819^1.p,E,Theorem,2.2,Theorem
SEU/SEU816^2.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU818^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU818^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU819^2.p,E,Theorem,0.0,Theorem
SEU/SEU819^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU819^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU819^2.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU820^1.p,E,Theorem,0.4,Theorem
SEU/SEU819^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU819^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU819^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU820^2.p,E,GaveUp,0.0,Theorem
SEU/SEU820^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU820^2.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU820^2.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU821^1.p,E,Theorem,0.1,Theorem
SEU/SEU820^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU820^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU820^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU821^2.p,E,Theorem,0.0,Theorem
SEU/SEU821^2.p,Vampire,Theorem,0.0,Theorem
SEU/SEU821^2.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU821^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU822^1.p,E,Theorem,0.1,Theorem
SEU/SEU821^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU821^1.p,Leo-III,Theorem,4.0,Theorem
SEU/SEU822^1.p,Leo-III,Theorem,4.2,Theorem
SEU/SEU822^2.p,E,Theorem,0.0,Theorem
SEU/SEU822^2.p,Vampire,Theorem,0.1,Theorem
SEU/SEU822^2.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU822^2.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU823^1.p,E,Theorem,0.1,Theorem
SEU/SEU821^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU822^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU823^1.p,Leo-III,Theorem,5.3,Theorem
SEU/SEU823^2.p,E,Theorem,0.9,Theorem
SEU/SEU822^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU823^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU823^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU823^2.p,Vampire,Timeout,10.2,Theorem
SEU/SEU823^2.p,Leo-II,Timeout,10.6,Theorem
SEU/SEU823^2.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU824^1.p,E,GaveUp,10.2,Theorem
SEU/SEU824^1.p,Vampire,Timeout,10.2,Theorem
SEU/SEU824^1.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU824^2.p,E,Theorem,6.1,Theorem
SEU/SEU824^1.p,Leo-II,Timeout,15.0,Theorem
SEU/SEU824^2.p,Vampire,NoAnswer,8.8,Theorem
SEU/SEU824^2.p,Leo-II,Unknown,10.0,Theorem
SEU/SEU824^2.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU824^3.p,E,GaveUp,10.1,CounterSatisfiable
SEU/SEU824^3.p,Vampire,Timeout,10.3,CounterSatisfiable
SEU/SEU824^3.p,Leo-II,Timeout,10.0,CounterSatisfiable
SEU/SEU824^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEU/SEU825^3.p,E,GaveUp,10.1,CounterSatisfiable
SEU/SEU826^1.p,E,Theorem,0.0,Theorem
SEU/SEU826^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU826^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU826^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU827^1.p,E,Theorem,0.0,Theorem
SEU/SEU827^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU827^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU827^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU828^1.p,E,Theorem,0.0,Theorem
SEU/SEU828^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU828^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU828^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU829^1.p,E,Theorem,0.0,Theorem
SEU/SEU829^1.p,Vampire,Theorem,0.0,Theorem
SEU/SEU829^1.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU829^1.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU831^5.p,E,Theorem,0.0,Theorem
SEU/SEU831^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU831^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU831^5.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU832^5.p,E,Theorem,0.0,Theorem
SEU/SEU832^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU832^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU832^5.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU833^5.p,E,Theorem,0.0,Theorem
SEU/SEU833^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU833^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU833^5.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU834^5.p,E,Theorem,0.0,Theorem
SEU/SEU834^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU834^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU834^5.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU836^5.p,E,Theorem,0.0,Theorem
SEU/SEU836^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU836^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU825^3.p,Vampire,Timeout,10.1,CounterSatisfiable
SEU/SEU839^5.p,E,Theorem,0.0,Theorem
SEU/SEU839^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU839^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU836^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU841^5.p,E,Theorem,0.0,Theorem
SEU/SEU841^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU841^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU839^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU842^5.p,E,Theorem,0.0,Theorem
SEU/SEU842^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU842^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU841^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU843^5.p,E,Theorem,0.0,Theorem
SEU/SEU843^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU843^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU842^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU844^5.p,E,Theorem,0.0,Theorem
SEU/SEU844^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU844^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU843^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU845^5.p,E,Theorem,0.0,Theorem
SEU/SEU845^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU845^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU844^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU846^5.p,E,Theorem,0.0,Theorem
SEU/SEU846^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU846^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU845^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU847^5.p,E,Theorem,0.0,Theorem
SEU/SEU847^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU847^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU846^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU848^5.p,E,Theorem,0.0,Theorem
SEU/SEU848^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU848^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU847^5.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU849^5.p,E,Theorem,0.0,Theorem
SEU/SEU849^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU849^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU825^3.p,Leo-II,Unknown,10.1,CounterSatisfiable
SEU/SEU850^5.p,E,Theorem,0.0,Theorem
SEU/SEU850^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU850^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU848^5.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU851^5.p,E,Theorem,0.0,Theorem
SEU/SEU851^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU851^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU849^5.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU852^5.p,E,Theorem,0.0,Theorem
SEU/SEU850^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU852^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU852^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU853^5.p,E,Theorem,0.0,Theorem
SEU/SEU853^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU853^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU851^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU854^5.p,E,Theorem,0.0,Theorem
SEU/SEU854^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU854^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU852^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU855^5.p,E,Theorem,0.0,Theorem
SEU/SEU853^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU855^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU855^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU856^5.p,E,Theorem,0.0,Theorem
SEU/SEU856^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU856^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU854^5.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU857^5.p,E,Theorem,0.1,Theorem
SEU/SEU825^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEU/SEU857^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU857^5.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU858^5.p,E,Theorem,0.0,Theorem
SEU/SEU858^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU858^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU855^5.p,Leo-III,Theorem,1.1,Theorem
SEU/SEU859^5.p,E,Theorem,0.0,Theorem
SEU/SEU856^5.p,Leo-III,Theorem,1.2,Theorem
SEU/SEU858^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU857^5.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU859^5.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU859^5.p,Vampire,Theorem,2.5,Theorem
SEU/SEU859^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU860^5.p,E,GaveUp,10.0,Theorem
SEU/SEU861^5.p,E,Theorem,0.1,Theorem
SEU/SEU860^5.p,Vampire,Timeout,10.0,Theorem
SEU/SEU861^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU860^5.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU861^5.p,Vampire,Timeout,10.2,Theorem
SEU/SEU861^5.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU862^5.p,E,GaveUp,10.1,Unknown
SEU/SEU860^5.p,Leo-III,Timeout,13.2,Theorem
SEU/SEU862^5.p,Vampire,NoAnswer,10.0,Unknown
SEU/SEU862^5.p,Leo-II,Timeout,9.9,Unknown
SEU/SEU862^5.p,Leo-III,Timeout,10.1,Unknown
SEU/SEU863^5.p,E,GaveUp,10.0,Theorem
SEU/SEU864^5.p,E,Theorem,6.0,Theorem
SEU/SEU864^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU863^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU863^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU864^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU864^5.p,Leo-II,Theorem,2.0,Theorem
SEU/SEU865^5.p,E,GaveUp,10.0,Theorem
SEU/SEU865^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU865^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU863^5.p,Leo-III,Timeout,20.3,Theorem
SEU/SEU866^5.p,E,GaveUp,8.0,Theorem
SEU/SEU865^5.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU866^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU866^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU866^5.p,Leo-III,Timeout,11.0,Theorem
SEU/SEU867^5.p,E,GaveUp,10.0,Theorem
SEU/SEU867^5.p,Vampire,Timeout,10.0,Theorem
SEU/SEU867^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU867^5.p,Leo-III,Timeout,10.8,Theorem
SEU/SEU868^5.p,Vampire,NoAnswer,9.7,Theorem
SEU/SEU868^5.p,E,GaveUp,10.0,Theorem
SEU/SEU868^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU868^5.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU869^5.p,E,GaveUp,10.1,Theorem
SEU/SEU869^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU869^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU871^5.p,E,GaveUp,10.0,Unknown
SEU/SEU871^5.p,Vampire,NoAnswer,10.0,Unknown
SEU/SEU869^5.p,Leo-III,Timeout,11.2,Theorem
SEU/SEU871^5.p,Leo-II,Timeout,10.6,Unknown
SEU/SEU872^5.p,E,GaveUp,10.1,Theorem
SEU/SEU872^5.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU872^5.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU871^5.p,Leo-III,Timeout,13.6,Unknown
SEU/SEU873^5.p,E,GaveUp,10.1,Unknown
SEU/SEU873^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU872^5.p,Leo-III,Timeout,11.7,Theorem
SEU/SEU874^5.p,Vampire,Theorem,0.3,Theorem
SEU/SEU873^5.p,Leo-II,Unknown,10.4,Unknown
SEU/SEU874^5.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU873^5.p,Leo-III,Timeout,10.1,Unknown
SEU/SEU874^5.p,E,GaveUp,10.1,Theorem
SEU/SEU874^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU875^5.p,E,GaveUp,10.0,Theorem
SEU/SEU875^5.p,Vampire,Theorem,4.5,Theorem
SEU/SEU875^5.p,Leo-II,Unknown,10.2,Theorem
SEU/SEU876^5.p,E,Theorem,9.4,Theorem
SEU/SEU876^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU876^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU876^5.p,Leo-III,Timeout,10.8,Theorem
SEU/SEU877^5.p,E,GaveUp,10.1,Theorem
SEU/SEU877^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU875^5.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU877^5.p,Leo-II,Unknown,13.5,Theorem
SEU/SEU878^5.p,E,GaveUp,10.0,Theorem
SEU/SEU878^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU878^5.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU879^5.p,E,GaveUp,10.0,Theorem
SEU/SEU878^5.p,Leo-III,Timeout,13.2,Theorem
SEU/SEU877^5.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU879^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU879^5.p,Leo-II,Unknown,10.6,Theorem
SEU/SEU879^5.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU880^5.p,E,GaveUp,10.1,CounterSatisfiable
SEU/SEU880^5.p,Vampire,NoAnswer,9.9,CounterSatisfiable
SEU/SEU880^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SEU/SEU881^5.p,E,GaveUp,10.6,Theorem
SEU/SEU881^5.p,Vampire,Timeout,10.0,Theorem
SEU/SEU882^5.p,E,Theorem,0.0,Theorem
SEU/SEU882^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU882^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU882^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU883^5.p,E,Theorem,0.0,Theorem
SEU/SEU883^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU883^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU883^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU884^5.p,E,Theorem,0.0,Theorem
SEU/SEU884^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU884^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU884^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU885^5.p,E,Theorem,0.0,Theorem
SEU/SEU885^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU885^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU885^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU886^5.p,E,Theorem,0.0,Theorem
SEU/SEU886^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU886^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU886^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU887^5.p,E,Theorem,0.0,Theorem
SEU/SEU887^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU887^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU887^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU888^5.p,E,Theorem,0.0,Theorem
SEU/SEU888^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU888^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU888^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU889^5.p,E,Theorem,0.0,Theorem
SEU/SEU889^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU889^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU881^5.p,Leo-II,Unknown,10.1,Theorem
SEU/SEU890^5.p,E,Theorem,0.0,Theorem
SEU/SEU890^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU890^5.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU889^5.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU891^5.p,E,Theorem,0.0,Theorem
SEU/SEU891^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU891^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU890^5.p,Leo-III,Theorem,1.1,Theorem
SEU/SEU891^5.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU892^5.p,Vampire,NoAnswer,0.1,Theorem
SEU/SEU892^5.p,E,GaveUp,3.2,Theorem
SEU/SEU892^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU893^5.p,E,Theorem,0.0,Theorem
SEU/SEU893^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU893^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU893^5.p,Leo-III,Theorem,0.8,Theorem
SEU/SEU894^5.p,E,Theorem,0.0,Theorem
SEU/SEU894^5.p,Vampire,Theorem,0.2,Theorem
SEU/SEU894^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU880^5.p,Leo-III,Timeout,30.3,CounterSatisfiable
SEU/SEU895^5.p,E,Theorem,0.0,Theorem
SEU/SEU895^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU895^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU894^5.p,Leo-III,Theorem,1.0,Theorem
SEU/SEU896^5.p,E,Theorem,0.0,Theorem
SEU/SEU896^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU896^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU896^5.p,Leo-III,Theorem,0.9,Theorem
SEU/SEU895^5.p,Leo-III,Theorem,1.9,Theorem
SEU/SEU897^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU897^5.p,Leo-II,Theorem,1.5,Theorem
SEU/SEU897^5.p,Leo-III,Theorem,1.7,Theorem
SEU/SEU898^5.p,E,Theorem,0.0,Theorem
SEU/SEU898^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU898^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU898^5.p,Leo-III,Theorem,1.0,Theorem
SEU/SEU899^5.p,E,Theorem,0.0,Theorem
SEU/SEU899^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU899^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU899^5.p,Leo-III,Theorem,1.9,Theorem
SEU/SEU901^5.p,E,Theorem,0.0,Theorem
SEU/SEU901^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU901^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU901^5.p,Leo-III,Theorem,1.4,Theorem
SEU/SEU902^5.p,E,Theorem,0.0,Theorem
SEU/SEU902^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU902^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU881^5.p,Leo-III,Timeout,30.1,Theorem
SEU/SEU903^5.p,E,Theorem,0.0,Theorem
SEU/SEU903^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU903^5.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU902^5.p,Leo-III,Theorem,1.5,Theorem
SEU/SEU904^5.p,E,Theorem,0.0,Theorem
SEU/SEU897^5.p,E,Theorem,10.1,Theorem
SEU/SEU904^5.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU903^5.p,Leo-III,Theorem,1.2,Theorem
SEU/SEU905^5.p,E,Theorem,0.0,Theorem
SEU/SEU892^5.p,Leo-III,Timeout,25.0,Theorem
SEU/SEU905^5.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU904^5.p,Leo-III,Theorem,7.1,Theorem
SEU/SEU906^5.p,E,GaveUp,2.0,Theorem
SEU/SEU904^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU905^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU906^5.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU907^5.p,E,GaveUp,0.3,Theorem
SEU/SEU907^5.p,Vampire,NoAnswer,0.2,Theorem
SEU/SEU905^5.p,Leo-III,Theorem,7.0,Theorem
SEU/SEU906^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU908^5.p,E,Theorem,0.0,Theorem
SEU/SEU908^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU908^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU908^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU906^5.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU909^5.p,E,Theorem,1.4,Theorem
SEU/SEU907^5.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU907^5.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU909^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU909^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU910^5.p,E,GaveUp,10.0,Theorem
SEU/SEU910^5.p,Vampire,Timeout,10.0,Theorem
SEU/SEU910^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU910^5.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU911^5.p,E,GaveUp,10.0,CounterSatisfiable
SEU/SEU911^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SEU/SEU909^5.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU911^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
SEU/SEU912^5.p,E,GaveUp,10.0,Theorem
SEU/SEU912^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU912^5.p,Leo-II,Timeout,11.1,Theorem
SEU/SEU913^5.p,E,GaveUp,10.1,Unknown
SEU/SEU913^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU911^5.p,Leo-III,Timeout,30.0,CounterSatisfiable
SEU/SEU913^5.p,Leo-II,Timeout,10.0,Unknown
SEU/SEU914^5.p,E,GaveUp,10.0,Theorem
SEU/SEU912^5.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU914^5.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU914^5.p,Leo-II,Timeout,10.1,Theorem
SEU/SEU915^5.p,E,GaveUp,10.0,Theorem
SEU/SEU913^5.p,Leo-III,Timeout,30.0,Unknown
SEU/SEU915^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU915^5.p,Leo-II,Timeout,10.1,Theorem
SEU/SEU915^5.p,Leo-III,Timeout,12.3,Theorem
SEU/SEU916^5.p,E,GaveUp,10.0,Theorem
SEU/SEU914^5.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU917^5.p,E,Theorem,0.0,Theorem
SEU/SEU917^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU917^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU917^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU916^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU916^5.p,Leo-II,Unknown,10.1,Theorem
SEU/SEU918^5.p,Leo-II,Theorem,2.0,Theorem
SEU/SEU918^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU919^5.p,E,Theorem,0.0,Theorem
SEU/SEU919^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU919^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU919^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU920^5.p,E,Theorem,0.0,Theorem
SEU/SEU920^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU920^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU920^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU921^5.p,E,Theorem,0.0,Theorem
SEU/SEU921^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU921^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU921^5.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU922^5.p,E,Theorem,0.0,Theorem
SEU/SEU922^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU922^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU922^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU923^5.p,E,Theorem,0.0,Theorem
SEU/SEU923^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU923^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU923^5.p,Leo-III,Theorem,0.3,Theorem
SEU/SEU924^5.p,E,Theorem,0.0,Theorem
SEU/SEU924^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU924^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU924^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU925^5.p,E,Theorem,0.0,Theorem
SEU/SEU925^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU925^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU925^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU926^5.p,E,Theorem,0.0,Theorem
SEU/SEU926^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU926^5.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU926^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU927^5.p,E,Theorem,0.0,Theorem
SEU/SEU927^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU927^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU927^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU928^5.p,E,Theorem,0.0,Theorem
SEU/SEU928^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU928^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU918^5.p,E,GaveUp,10.1,Theorem
SEU/SEU929^5.p,E,GaveUp,0.1,Theorem
SEU/SEU928^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU918^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU929^5.p,Vampire,NoAnswer,0.2,Theorem
SEU/SEU930^5.p,E,Theorem,0.0,Theorem
SEU/SEU930^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU930^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU930^5.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU931^5.p,E,Theorem,0.0,Theorem
SEU/SEU931^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU931^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU931^5.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU932^5.p,E,Theorem,0.0,Theorem
SEU/SEU932^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU932^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU932^5.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU933^5.p,E,Theorem,0.1,Theorem
SEU/SEU933^5.p,Vampire,Theorem,0.3,Theorem
SEU/SEU929^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU929^5.p,Leo-III,Timeout,10.2,Theorem
SEU/SEU934^5.p,E,Theorem,0.0,Theorem
SEU/SEU934^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU934^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU934^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU935^5.p,E,Theorem,0.0,Theorem
SEU/SEU935^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU935^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU935^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU936^5.p,E,Theorem,0.0,Theorem
SEU/SEU936^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU936^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU936^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU937^5.p,E,Theorem,0.0,Theorem
SEU/SEU937^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU937^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU937^5.p,Leo-III,Theorem,0.5,Theorem
SEU/SEU933^5.p,Leo-III,Theorem,2.4,Theorem
SEU/SEU933^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU938^5.p,E,Theorem,6.0,Theorem
SEU/SEU916^5.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU939^5.p,E,GaveUp,3.0,Theorem
SEU/SEU938^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU938^5.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU938^5.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU940^5.p,E,GaveUp,0.0,Theorem
SEU/SEU940^5.p,Vampire,Theorem,0.2,Theorem
SEU/SEU939^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU939^5.p,Leo-II,Timeout,10.9,Theorem
SEU/SEU941^5.p,E,Theorem,0.0,Theorem
SEU/SEU941^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU941^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU941^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU942^5.p,E,GaveUp,0.3,Theorem
SEU/SEU942^5.p,Vampire,NoAnswer,0.2,Theorem
SEU/SEU939^5.p,Leo-III,Timeout,13.0,Theorem
SEU/SEU940^5.p,Leo-II,Timeout,10.4,Theorem
SEU/SEU943^5.p,E,GaveUp,0.3,Theorem
SEU/SEU943^5.p,Vampire,NoAnswer,0.2,Theorem
SEU/SEU940^5.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU942^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU944^5.p,E,GaveUp,0.2,Theorem
SEU/SEU944^5.p,Vampire,NoAnswer,0.2,Theorem
SEU/SEU942^5.p,Leo-III,Timeout,10.4,Theorem
SEU/SEU943^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU945^5.p,E,Theorem,0.0,Theorem
SEU/SEU945^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU945^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU943^5.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU946^5.p,E,GaveUp,0.3,Theorem
SEU/SEU946^5.p,Vampire,NoAnswer,0.2,Theorem
SEU/SEU944^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU944^5.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU946^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU947^5.p,Vampire,NoAnswer,0.2,Theorem
SEU/SEU947^5.p,E,GaveUp,8.1,Theorem
SEU/SEU946^5.p,Leo-III,Timeout,10.4,Theorem
SEU/SEU948^5.p,E,Theorem,6.0,Theorem
SEU/SEU947^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU947^5.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU948^5.p,Leo-III,Theorem,3.0,Theorem
SEU/SEU945^5.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU949^5.p,Vampire,NoAnswer,0.0,Theorem
SEU/SEU948^5.p,Vampire,Timeout,10.0,Theorem
SEU/SEU948^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU950^5.p,E,Theorem,0.0,Theorem
SEU/SEU949^5.p,E,GaveUp,6.0,Theorem
SEU/SEU949^5.p,Leo-II,Timeout,10.6,Theorem
SEU/SEU950^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU951^5.p,E,Theorem,0.0,Theorem
SEU/SEU950^5.p,Leo-II,Unknown,9.9,Theorem
SEU/SEU951^5.p,Vampire,Timeout,10.2,Theorem
SEU/SEU951^5.p,Leo-II,Timeout,10.4,Theorem
SEU/SEU953^5.p,E,Theorem,0.0,Theorem
SEU/SEU953^5.p,Vampire,NoAnswer,0.0,Theorem
SEU/SEU951^5.p,Leo-III,Theorem,1.7,Theorem
SEU/SEU953^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU954^5.p,E,GaveUp,0.0,Unknown
SEU/SEU954^5.p,Vampire,NoAnswer,0.0,Unknown
SEU/SEU949^5.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU953^5.p,Leo-II,Timeout,10.0,Theorem
SEU/SEU954^5.p,Leo-II,Unknown,10.8,Unknown
SEU/SEU955^5.p,E,GaveUp,5.0,Theorem
SEU/SEU950^5.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU954^5.p,Leo-III,Timeout,11.0,Unknown
SEU/SEU956^5.p,E,Theorem,0.0,Theorem
SEU/SEU956^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU956^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU956^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU957^5.p,E,Theorem,0.0,Theorem
SEU/SEU957^5.p,Vampire,Theorem,0.5,Theorem
SEU/SEU957^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU957^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU955^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU958^5.p,E,GaveUp,5.0,Unknown
SEU/SEU955^5.p,Leo-II,Unknown,10.4,Theorem
SEU/SEU955^5.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU959^5.p,E,GaveUp,3.1,Unknown
SEU/SEU959^5.p,Vampire,NoAnswer,1.1,Unknown
SEU/SEU958^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU958^5.p,Leo-II,Unknown,10.2,Unknown
SEU/SEU958^5.p,Leo-III,Timeout,10.1,Unknown
SEU/SEU959^5.p,Leo-II,Timeout,10.0,Unknown
SEU/SEU960^5.p,E,Theorem,6.0,Theorem
SEU/SEU959^5.p,Leo-III,Timeout,10.2,Unknown
SEU/SEU961^5.p,E,Theorem,0.0,Theorem
SEU/SEU961^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU961^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU961^5.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU960^5.p,Leo-III,Theorem,2.6,Theorem
SEU/SEU960^5.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU960^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU963^5.p,E,GaveUp,10.0,Unknown
SEU/SEU963^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU963^5.p,Leo-II,Timeout,9.9,Unknown
SEU/SEU963^5.p,Leo-III,Timeout,10.4,Unknown
SEU/SEU965^5.p,E,GaveUp,10.1,Unknown
SEU/SEU965^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU965^5.p,Leo-II,Timeout,9.9,Unknown
SEU/SEU965^5.p,Leo-III,Timeout,10.5,Unknown
SEU/SEU966^5.p,E,GaveUp,10.0,CounterSatisfiable
SEU/SEU967^5.p,E,Theorem,0.0,Theorem
SEU/SEU967^5.p,Vampire,Theorem,0.0,Theorem
SEU/SEU967^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU966^5.p,Vampire,NoAnswer,9.7,CounterSatisfiable
SEU/SEU967^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU966^5.p,Leo-II,Unknown,10.3,CounterSatisfiable
SEU/SEU968^5.p,E,Theorem,6.0,Theorem
SEU/SEU968^5.p,Leo-III,Theorem,2.9,Theorem
SEU/SEU969^5.p,E,Theorem,0.0,Theorem
SEU/SEU968^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU968^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU969^5.p,Leo-III,Theorem,3.6,Theorem
SEU/SEU970^5.p,E,Theorem,0.0,Theorem
SEU/SEU970^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU970^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU970^5.p,Leo-III,Theorem,0.7,Theorem
SEU/SEU969^5.p,Vampire,NoAnswer,10.0,Theorem
SEU/SEU969^5.p,Leo-II,Timeout,9.9,Theorem
SEU/SEU971^5.p,E,GaveUp,10.0,Unknown
SEU/SEU966^5.p,Leo-III,Timeout,30.0,CounterSatisfiable
SEU/SEU971^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU971^5.p,Leo-II,Unknown,10.2,Unknown
SEU/SEU972^5.p,E,GaveUp,3.2,Theorem
SEU/SEU971^5.p,Leo-III,Timeout,10.2,Unknown
SEU/SEU972^5.p,Vampire,Timeout,10.2,Theorem
SEU/SEU973^5.p,E,GaveUp,3.3,Unknown
SEU/SEU972^5.p,Leo-II,Unknown,10.8,Theorem
SEU/SEU972^5.p,Leo-III,Timeout,10.3,Theorem
SEU/SEU974^5.p,E,Theorem,0.0,Theorem
SEU/SEU973^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU973^5.p,Leo-II,Unknown,10.9,Unknown
SEU/SEU974^5.p,Leo-II,Theorem,2.1,Theorem
SEU/SEU975^5.p,E,Theorem,0.0,Theorem
SEU/SEU974^5.p,Vampire,NoAnswer,9.9,Theorem
SEU/SEU975^5.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU973^5.p,Leo-III,Timeout,12.0,Unknown
SEU/SEU976^5.p,E,GaveUp,3.3,Unknown
SEU/SEU974^5.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU975^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU975^5.p,Leo-III,Timeout,10.1,Theorem
SEU/SEU976^5.p,Vampire,Timeout,10.2,Unknown
SEU/SEU977^5.p,E,GaveUp,10.1,Unknown
SEU/SEU976^5.p,Leo-II,Unknown,10.8,Unknown
SEU/SEU976^5.p,Leo-III,Timeout,11.9,Unknown
SEU/SEU977^5.p,Vampire,NoAnswer,9.9,Unknown
SEU/SEU977^5.p,Leo-III,Timeout,10.1,Unknown
SEU/SEU977^5.p,Leo-II,Unknown,10.1,Unknown
SEU/SEU978^5.p,E,GaveUp,10.1,Unknown
SEU/SEU978^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU978^5.p,Leo-III,Timeout,10.1,Unknown
SEU/SEU978^5.p,Leo-II,Unknown,10.2,Unknown
SEU/SEU979^5.p,E,GaveUp,10.1,Unknown
SEU/SEU979^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU979^5.p,Leo-II,Unknown,10.1,Unknown
SEU/SEU979^5.p,Leo-III,Timeout,10.2,Unknown
SEU/SEU980^6.p,E,GaveUp,10.1,Unknown
SEU/SEU980^6.p,Vampire,Timeout,10.1,Unknown
SEU/SEU980^6.p,Leo-II,Unknown,10.2,Unknown
SEU/SEU980^6.p,Leo-III,Timeout,10.1,Unknown
SEU/SEU982^5.p,E,GaveUp,10.1,Unknown
SEU/SEU982^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU982^5.p,Leo-II,Unknown,10.2,Unknown
SEU/SEU983^5.p,E,GaveUp,10.1,Unknown
SEU/SEU982^5.p,Leo-III,Timeout,11.7,Unknown
SEU/SEU983^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU984^5.p,E,GaveUp,7.1,Unknown
SEU/SEU983^5.p,Leo-II,Unknown,9.9,Unknown
SEU/SEU983^5.p,Leo-III,Timeout,10.2,Unknown
SEU/SEU984^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU984^5.p,Leo-II,Timeout,9.9,Unknown
SEU/SEU984^5.p,Leo-III,Timeout,11.3,Unknown
SEU/SEU985^5.p,E,GaveUp,10.1,Unknown
SEU/SEU985^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU985^5.p,Leo-II,Timeout,9.9,Unknown
SEU/SEU986^5.p,E,GaveUp,10.1,Unknown
SEU/SEU985^5.p,Leo-III,Timeout,10.6,Unknown
SEU/SEU987^5.p,E,GaveUp,2.0,Theorem
SEU/SEU986^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU986^5.p,Leo-II,Timeout,9.9,Unknown
SEU/SEU987^5.p,Vampire,Timeout,10.1,Theorem
SEU/SEU987^5.p,Leo-II,Timeout,10.3,Theorem
SEU/SEU986^5.p,Leo-III,Timeout,15.8,Unknown
SEU/SEU988^5.p,E,GaveUp,10.0,Unknown
SEU/SEU988^5.p,Vampire,Timeout,10.0,Unknown
SEU/SEU989^5.p,E,GaveUp,0.1,Unknown
SEU/SEU988^5.p,Leo-II,Timeout,9.9,Unknown
SEU/SEU989^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU989^5.p,Leo-II,Timeout,10.0,Unknown
SEU/SEU987^5.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU990^5.p,E,GaveUp,5.0,Unknown
SEU/SEU990^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU990^5.p,Leo-II,Timeout,10.7,Unknown
SEU/SEU988^5.p,Leo-III,Timeout,30.0,Unknown
SEU/SEU989^5.p,Leo-III,Timeout,20.4,Unknown
SEU/SEU991^5.p,E,GaveUp,3.0,Unknown
SEU/SEU991^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU991^5.p,Leo-II,Unknown,10.2,Unknown
SEU/SEU992^5.p,E,GaveUp,3.0,Theorem
SEU/SEU992^5.p,Vampire,NoAnswer,9.8,Theorem
SEU/SEU992^5.p,Leo-II,Unknown,10.9,Theorem
SEU/SEU993^5.p,E,GaveUp,0.2,Unknown
SEU/SEU990^5.p,Leo-III,Timeout,30.0,Unknown
SEU/SEU991^5.p,Leo-III,Timeout,30.0,Unknown
SEU/SEU993^5.p,Vampire,Timeout,10.1,Unknown
SEU/SEU993^5.p,Leo-II,Unknown,10.2,Unknown
SEU/SEU994^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SEU/SEU994^5.p,E,GaveUp,4.0,CounterSatisfiable
SEU/SEU994^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SEU/SEU995^5.p,E,GaveUp,0.0,Theorem
SEU/SEU994^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEU/SEU995^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU995^5.p,Leo-III,Theorem,0.4,Theorem
SEU/SEU996^5.p,E,Theorem,0.0,Theorem
SEU/SEU996^5.p,Vampire,Theorem,0.2,Theorem
SEU/SEU996^5.p,Leo-II,Theorem,0.0,Theorem
SEU/SEU996^5.p,Leo-III,Theorem,0.6,Theorem
SEU/SEU997^5.p,E,Theorem,0.0,Theorem
SEU/SEU997^5.p,Vampire,Theorem,0.1,Theorem
SEU/SEU997^5.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU993^5.p,Leo-III,Timeout,18.4,Unknown
SEU/SEU998^5.p,E,Theorem,0.0,Theorem
SEU/SEU998^5.p,Vampire,Theorem,0.3,Theorem
SEU/SEU998^5.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU992^5.p,Leo-III,Timeout,30.0,Theorem
SEU/SEU999^5.p,E,Theorem,0.0,Theorem
SEU/SEU999^5.p,Vampire,Theorem,0.2,Theorem
SEU/SEU999^5.p,Leo-II,Theorem,0.2,Theorem
SEU/SEU999^5.p,Leo-III,Theorem,2.2,Theorem
SEV/SEV000^5.p,E,Theorem,0.1,Theorem
SEV/SEV000^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV000^5.p,Leo-II,Theorem,0.1,Theorem
SEU/SEU995^5.p,Vampire,Timeout,10.2,Theorem
SEU/SEU998^5.p,Leo-III,Theorem,7.5,Theorem
SEV/SEV001^5.p,E,Theorem,6.5,Theorem
SEV/SEV001^5.p,Leo-II,Theorem,0.2,Theorem
SEV/SEV001^5.p,Vampire,Theorem,4.4,Theorem
SEV/SEV002^5.p,E,Theorem,0.0,Theorem
SEV/SEV002^5.p,Vampire,Theorem,2.4,Theorem
SEV/SEV002^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV000^5.p,Leo-III,Timeout,10.3,Theorem
SEV/SEV001^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV002^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV003^5.p,E,GaveUp,10.3,Theorem
SEU/SEU997^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV003^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV003^5.p,Leo-II,Unknown,10.0,Theorem
SEV/SEV004^5.p,E,GaveUp,10.1,Theorem
SEV/SEV004^5.p,Vampire,Timeout,10.2,Theorem
SEV/SEV004^5.p,Leo-II,Unknown,10.6,Theorem
SEV/SEV005^5.p,E,GaveUp,13.2,Theorem
SEV/SEV003^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV005^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV006^5.p,E,Theorem,0.0,Theorem
SEV/SEV006^5.p,Vampire,Theorem,0.8,Theorem
SEV/SEV006^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV005^5.p,Leo-II,Timeout,10.7,Theorem
SEV/SEV004^5.p,Leo-III,Timeout,30.1,Theorem
SEV/SEV007^5.p,E,GaveUp,11.9,Unknown
SEV/SEV007^5.p,Vampire,Timeout,10.2,Unknown
SEV/SEV006^5.p,Leo-III,Timeout,24.0,Theorem
SEV/SEV008^5.p,E,Theorem,0.0,Theorem
SEV/SEV005^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV008^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV007^5.p,Leo-II,Unknown,10.5,Unknown
SEV/SEV009^5.p,E,Theorem,0.0,Theorem
SEV/SEV008^5.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV009^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV009^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV010^5.p,E,Theorem,0.2,Theorem
SEV/SEV008^5.p,Leo-III,Timeout,15.3,Theorem
SEV/SEV010^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV010^5.p,Leo-II,Theorem,7.9,Theorem
SEV/SEV011^5.p,E,Theorem,0.1,Theorem
SEV/SEV007^5.p,Leo-III,Timeout,30.1,Unknown
SEV/SEV011^5.p,Leo-II,Theorem,0.2,Theorem
SEV/SEV010^5.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV012^5.p,E,Theorem,0.0,Theorem
SEV/SEV012^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV012^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV011^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV013^5.p,E,Theorem,0.0,Theorem
SEV/SEV013^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV013^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV012^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV014^5.p,E,Theorem,0.0,Theorem
SEV/SEV014^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV014^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV013^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV015^5.p,E,Theorem,0.0,Theorem
SEV/SEV015^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV015^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV014^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV015^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV011^5.p,Leo-III,Timeout,10.4,Theorem
SEV/SEV016^5.p,E,Theorem,1.2,Theorem
SEV/SEV009^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV017^5.p,E,Theorem,0.0,Theorem
SEV/SEV017^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV017^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV017^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV018^5.p,E,Theorem,0.1,Theorem
SEV/SEV016^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV016^5.p,Leo-II,Unknown,10.1,Theorem
SEV/SEV016^5.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV019^5.p,E,Theorem,0.0,Theorem
SEV/SEV019^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV019^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV018^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV019^5.p,Leo-III,Theorem,4.8,Theorem
SEV/SEV018^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV020^5.p,E,GaveUp,10.2,CounterSatisfiable
SEV/SEV020^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SEV/SEV020^5.p,Leo-II,Unknown,9.9,CounterSatisfiable
SEV/SEV021^5.p,E,GaveUp,10.1,Theorem
SEV/SEV021^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV018^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV021^6.p,E,Theorem,0.3,Theorem
SEV/SEV021^5.p,Leo-II,Timeout,10.1,Theorem
SEV/SEV021^6.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV020^5.p,Leo-III,Timeout,30.0,CounterSatisfiable
SEV/SEV021^6.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV021^6.p,Leo-III,Timeout,10.7,Theorem
SEV/SEV021^7.p,E,GaveUp,10.1,Theorem
SEV/SEV021^7.p,Vampire,Timeout,10.1,Theorem
SEV/SEV022^5.p,E,GaveUp,2.1,Unknown
SEV/SEV021^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV021^7.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV021^7.p,Leo-III,Timeout,10.7,Theorem
SEV/SEV023^5.p,E,Theorem,0.0,Theorem
SEV/SEV022^5.p,Vampire,NoAnswer,10.0,Unknown
SEV/SEV022^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV023^5.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV023^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV024^5.p,E,GaveUp,10.1,Theorem
SEV/SEV024^5.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV022^5.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV024^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV025^5.p,E,Theorem,5.3,Unknown
SEV/SEV023^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV025^5.p,Vampire,Timeout,10.2,Unknown
SEV/SEV025^5.p,Leo-II,Unknown,10.7,Unknown
SEV/SEV026^5.p,E,GaveUp,10.1,Unknown
SEV/SEV026^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV024^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV027^5.p,E,Theorem,2.4,Theorem
SEV/SEV026^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV025^5.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV027^5.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV028^5.p,E,Theorem,0.0,Theorem
SEV/SEV027^5.p,Leo-II,Unknown,9.9,Theorem
SEV/SEV028^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV027^5.p,Leo-III,Timeout,10.6,Theorem
SEV/SEV028^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV029^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SEV/SEV028^5.p,Leo-III,Timeout,13.3,Theorem
SEV/SEV026^5.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV029^5.p,E,GaveUp,10.1,CounterSatisfiable
SEV/SEV029^5.p,Leo-II,Unknown,9.9,CounterSatisfiable
SEV/SEV029^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV030^5.p,E,GaveUp,10.1,Unknown
SEV/SEV031^5.p,E,Theorem,0.0,Theorem
SEV/SEV030^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV031^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV030^5.p,Leo-II,Unknown,10.6,Unknown
SEV/SEV031^5.p,Leo-III,Theorem,0.8,Theorem
SEV/SEV031^5.p,Vampire,Theorem,7.1,Theorem
SEV/SEV030^5.p,Leo-III,Timeout,10.7,Unknown
SEV/SEV032^5.p,E,GaveUp,10.1,Theorem
SEV/SEV032^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV033^5.p,E,Theorem,0.2,Unknown
SEV/SEV032^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV032^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV034^5.p,E,Theorem,0.0,Theorem
SEV/SEV034^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV034^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV034^5.p,Leo-III,Theorem,0.9,Theorem
SEV/SEV033^5.p,Leo-II,Unknown,9.9,Unknown
SEV/SEV033^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV033^5.p,Leo-III,Timeout,10.1,Unknown
SEV/SEV035^5.p,E,GaveUp,10.1,Unknown
SEV/SEV035^5.p,Vampire,Timeout,10.0,Unknown
SEV/SEV035^5.p,Leo-II,Timeout,10.9,Unknown
SEV/SEV037^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV037^5.p,Vampire,Theorem,1.5,Theorem
SEV/SEV037^5.p,Leo-III,Theorem,0.9,Theorem
SEV/SEV035^5.p,Leo-III,Timeout,10.3,Unknown
SEV/SEV037^5.p,E,GaveUp,10.0,Theorem
SEV/SEV038^5.p,E,GaveUp,9.4,Unknown
SEV/SEV038^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV038^5.p,Leo-II,Timeout,15.0,Unknown
SEV/SEV039^5.p,E,GaveUp,8.0,Unknown
SEV/SEV039^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV040^5.p,E,Theorem,0.4,Theorem
SEV/SEV039^5.p,Leo-III,Timeout,10.3,Unknown
SEV/SEV040^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV039^5.p,Leo-II,Unknown,11.9,Unknown
SEV/SEV040^5.p,Leo-III,Theorem,2.1,Theorem
SEV/SEV040^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV041^5.p,Leo-II,Theorem,0.2,Theorem
SEV/SEV038^5.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV041^5.p,E,GaveUp,10.1,Theorem
SEV/SEV041^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV042^5.p,E,GaveUp,5.7,Theorem
SEV/SEV041^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV043^5.p,E,Theorem,0.0,Theorem
SEV/SEV043^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV043^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV043^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV044^5.p,E,Theorem,0.0,Theorem
SEV/SEV042^5.p,Vampire,Timeout,10.2,Theorem
SEV/SEV044^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV044^5.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV045^5.p,E,Theorem,0.0,Theorem
SEV/SEV045^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV045^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV042^5.p,Leo-II,Unknown,10.3,Theorem
SEV/SEV045^5.p,Leo-III,Theorem,0.7,Theorem
SEV/SEV046^5.p,E,Theorem,1.0,Theorem
SEV/SEV046^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV044^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV047^5.p,E,Theorem,0.0,Theorem
SEV/SEV046^5.p,Leo-III,Theorem,1.0,Theorem
SEV/SEV047^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV047^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV048^5.p,E,Theorem,0.0,Theorem
SEV/SEV048^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV048^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV047^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV049^5.p,E,Theorem,0.0,Theorem
SEV/SEV049^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV049^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV048^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV049^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV050^5.p,E,GaveUp,3.0,Theorem
SEV/SEV046^5.p,Vampire,Theorem,6.3,Theorem
SEV/SEV050^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV051^5.p,E,Theorem,0.0,Theorem
SEV/SEV051^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV051^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV051^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV052^5.p,E,Theorem,0.0,Theorem
SEV/SEV052^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV052^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV052^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV053^5.p,E,Theorem,0.0,Theorem
SEV/SEV053^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV053^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV053^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV054^5.p,E,Theorem,0.0,Theorem
SEV/SEV054^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV050^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV054^5.p,Leo-II,Theorem,1.0,Theorem
SEV/SEV055^5.p,E,Theorem,0.0,Theorem
SEV/SEV055^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV054^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV055^5.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV056^5.p,E,Theorem,0.0,Theorem
SEV/SEV056^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV055^5.p,Leo-II,Theorem,1.0,Theorem
SEV/SEV056^5.p,Leo-II,Theorem,0.5,Theorem
SEV/SEV057^5.p,E,Theorem,0.0,Theorem
SEV/SEV056^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV057^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV057^5.p,Leo-III,Theorem,0.9,Theorem
SEV/SEV058^5.p,E,Theorem,0.0,Theorem
SEV/SEV042^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV058^5.p,Leo-II,Theorem,0.2,Theorem
SEV/SEV058^5.p,Leo-III,Theorem,0.8,Theorem
SEV/SEV059^5.p,E,Theorem,0.0,Theorem
SEV/SEV059^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV059^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV059^5.p,Leo-III,Theorem,1.1,Theorem
SEV/SEV060^5.p,E,Theorem,0.0,Theorem
SEV/SEV060^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV060^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV060^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV061^5.p,E,Theorem,0.0,Theorem
SEV/SEV061^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV061^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV061^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV062^5.p,E,Theorem,0.0,Theorem
SEV/SEV058^5.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV062^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV057^5.p,Leo-II,Timeout,11.1,Theorem
SEV/SEV063^5.p,E,Theorem,0.0,Theorem
SEV/SEV062^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV063^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV050^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV064^5.p,E,Theorem,0.1,Theorem
SEV/SEV064^5.p,Vampire,Theorem,0.6,Theorem
SEV/SEV063^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV062^5.p,Leo-III,Timeout,10.5,Theorem
SEV/SEV065^5.p,E,Theorem,0.0,Theorem
SEV/SEV065^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV065^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV065^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV066^5.p,E,Theorem,0.1,Theorem
SEV/SEV066^5.p,Vampire,Theorem,0.3,Theorem
SEV/SEV063^5.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV064^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV067^5.p,E,Theorem,0.0,Theorem
SEV/SEV067^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV067^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV067^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV066^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV068^5.p,E,GaveUp,10.0,Theorem
SEV/SEV068^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV068^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV064^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV066^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV069^6.p,E,GaveUp,10.0,Theorem
SEV/SEV069^6.p,Vampire,Timeout,10.1,Theorem
SEV/SEV070^5.p,E,Theorem,0.0,Theorem
SEV/SEV070^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV070^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV070^5.p,Leo-III,Theorem,0.9,Theorem
SEV/SEV069^6.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV071^5.p,E,GaveUp,8.1,Theorem
SEV/SEV068^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV071^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV072^5.p,E,GaveUp,2.1,Theorem
SEV/SEV071^5.p,Leo-II,Unknown,10.1,Theorem
SEV/SEV072^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV069^6.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV072^5.p,Leo-II,Timeout,10.5,Theorem
SEV/SEV074^5.p,E,Theorem,0.0,Theorem
SEV/SEV072^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV074^5.p,Vampire,NoAnswer,9.3,Theorem
SEV/SEV074^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV071^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV075^5.p,E,GaveUp,10.0,Theorem
SEV/SEV075^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV076^5.p,E,Theorem,0.0,Theorem
SEV/SEV076^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV076^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV076^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV079^5.p,E,Theorem,0.0,Theorem
SEV/SEV079^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV079^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV079^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV080^5.p,E,Theorem,0.0,Theorem
SEV/SEV080^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV075^5.p,Leo-II,Unknown,10.4,Theorem
SEV/SEV075^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV081^5.p,E,Theorem,0.0,Theorem
SEV/SEV081^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV081^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV081^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV082^5.p,E,Theorem,0.0,Theorem
SEV/SEV082^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV082^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV082^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV083^5.p,E,Theorem,0.0,Theorem
SEV/SEV083^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV083^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV083^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV084^5.p,E,Theorem,0.0,Theorem
SEV/SEV084^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV084^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV084^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV085^5.p,E,Theorem,0.0,Theorem
SEV/SEV085^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV080^5.p,Leo-II,Timeout,10.9,Theorem
SEV/SEV080^5.p,Leo-III,Timeout,10.5,Theorem
SEV/SEV086^5.p,E,Theorem,0.0,Theorem
SEV/SEV086^5.p,Vampire,Theorem,0.2,Theorem
SEV/SEV086^5.p,Leo-II,Theorem,0.4,Theorem
SEV/SEV085^5.p,Leo-III,Theorem,2.4,Theorem
SEV/SEV087^5.p,E,Theorem,0.2,Theorem
SEV/SEV087^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV087^5.p,Leo-II,Theorem,0.5,Theorem
SEV/SEV087^5.p,Leo-III,Theorem,0.9,Theorem
SEV/SEV088^5.p,E,Theorem,0.0,Theorem
SEV/SEV088^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV088^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV086^5.p,Leo-III,Theorem,3.9,Theorem
SEV/SEV089^5.p,E,Theorem,0.1,Theorem
SEV/SEV088^5.p,Leo-III,Theorem,1.2,Theorem
SEV/SEV089^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV074^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV085^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV090^5.p,E,Theorem,6.0,Unknown
SEV/SEV089^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV089^5.p,Leo-III,Timeout,11.4,Theorem
SEV/SEV091^5.p,E,Theorem,0.0,Theorem
SEV/SEV091^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV091^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV091^5.p,Leo-III,Theorem,0.8,Theorem
SEV/SEV090^5.p,Vampire,NoAnswer,9.8,Unknown
SEV/SEV092^5.p,E,GaveUp,2.1,Unknown
SEV/SEV090^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV090^5.p,Leo-III,Timeout,10.1,Unknown
SEV/SEV092^5.p,Vampire,NoAnswer,9.8,Unknown
SEV/SEV092^5.p,Leo-II,Unknown,10.3,Unknown
SEV/SEV092^5.p,Leo-III,Timeout,10.2,Unknown
SEV/SEV093^5.p,E,GaveUp,10.1,Theorem
SEV/SEV094^5.p,E,Theorem,0.1,Theorem
SEV/SEV094^5.p,Vampire,Theorem,0.4,Theorem
SEV/SEV094^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV093^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV095^5.p,E,Theorem,0.1,Theorem
SEV/SEV093^5.p,Leo-II,Unknown,10.6,Theorem
SEV/SEV093^5.p,Leo-III,Timeout,10.4,Theorem
SEV/SEV094^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV096^5.p,E,Theorem,0.0,Theorem
SEV/SEV096^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV096^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV096^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV097^5.p,E,Theorem,0.0,Theorem
SEV/SEV097^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV097^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV097^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV095^5.p,Vampire,NoAnswer,9.7,Theorem
SEV/SEV098^5.p,E,GaveUp,3.3,CounterSatisfiable
SEV/SEV095^5.p,Leo-II,Unknown,10.3,Theorem
SEV/SEV098^5.p,Vampire,NoAnswer,9.7,CounterSatisfiable
SEV/SEV098^5.p,Leo-II,Timeout,10.8,CounterSatisfiable
SEV/SEV098^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
SEV/SEV099^5.p,E,GaveUp,10.0,Unknown
SEV/SEV099^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV100^5.p,E,Theorem,0.1,Theorem
SEV/SEV100^5.p,Vampire,Theorem,0.3,Theorem
SEV/SEV099^5.p,Leo-II,Timeout,10.6,Unknown
SEV/SEV095^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV101^5.p,E,Theorem,0.1,Theorem
SEV/SEV101^5.p,Vampire,Theorem,0.3,Theorem
SEV/SEV100^5.p,Leo-II,Unknown,10.1,Theorem
SEV/SEV101^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV102^5.p,E,GaveUp,10.1,Theorem
SEV/SEV099^5.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV100^5.p,Leo-III,Timeout,29.9,Theorem
SEV/SEV102^5.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV103^5.p,E,GaveUp,0.2,Unknown
SEV/SEV102^5.p,Leo-II,Unknown,10.3,Theorem
SEV/SEV101^5.p,Leo-III,Timeout,29.9,Theorem
SEV/SEV102^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV104^5.p,E,Theorem,0.0,Theorem
SEV/SEV104^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV104^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV103^5.p,Vampire,Timeout,10.2,Unknown
SEV/SEV105^5.p,E,GaveUp,0.0,Unknown
SEV/SEV103^5.p,Leo-II,Unknown,10.2,Unknown
SEV/SEV105^5.p,Vampire,Timeout,10.2,Unknown
SEV/SEV103^5.p,Leo-III,Timeout,17.7,Unknown
SEV/SEV105^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV105^5.p,Leo-III,Timeout,10.1,Unknown
SEV/SEV106^5.p,E,GaveUp,10.1,Theorem
SEV/SEV106^5.p,Vampire,NoAnswer,9.8,Theorem
SEV/SEV107^5.p,E,Theorem,0.0,Theorem
SEV/SEV107^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV107^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV104^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV106^5.p,Leo-II,Unknown,10.8,Theorem
SEV/SEV106^5.p,Leo-III,Timeout,10.6,Theorem
SEV/SEV108^5.p,Leo-II,Theorem,1.5,Theorem
SEV/SEV108^5.p,E,GaveUp,10.1,Theorem
SEV/SEV109^5.p,E,Theorem,0.0,Theorem
SEV/SEV108^5.p,Vampire,Timeout,10.2,Theorem
SEV/SEV109^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV108^5.p,Leo-III,Timeout,10.7,Theorem
SEV/SEV109^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV109^5.p,Leo-III,Timeout,12.9,Theorem
SEV/SEV107^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV113^5.p,E,GaveUp,10.0,Theorem
SEV/SEV113^5.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV113^5.p,Leo-II,Timeout,10.1,Theorem
SEV/SEV114^5.p,E,GaveUp,10.0,Unknown
SEV/SEV114^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV114^5.p,Leo-II,Unknown,10.8,Unknown
SEV/SEV115^5.p,E,GaveUp,9.1,Unknown
SEV/SEV115^5.p,Vampire,NoAnswer,10.0,Unknown
SEV/SEV113^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV116^5.p,E,Theorem,0.0,Theorem
SEV/SEV114^5.p,Leo-III,Timeout,18.5,Unknown
SEV/SEV116^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV115^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV117^5.p,E,GaveUp,1.1,Unknown
SEV/SEV116^5.p,Leo-III,Theorem,8.1,Theorem
SEV/SEV115^5.p,Leo-III,Timeout,10.7,Unknown
SEV/SEV116^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV117^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV117^5.p,Leo-II,Unknown,10.6,Unknown
SEV/SEV118^5.p,E,GaveUp,10.0,Unknown
SEV/SEV117^5.p,Leo-III,Timeout,12.5,Unknown
SEV/SEV118^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV119^5.p,E,Theorem,6.9,Theorem
SEV/SEV118^5.p,Leo-II,Unknown,9.9,Unknown
SEV/SEV118^5.p,Leo-III,Timeout,10.4,Unknown
SEV/SEV120^5.p,E,Theorem,0.0,Theorem
SEV/SEV120^5.p,Vampire,Theorem,0.6,Theorem
SEV/SEV120^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV119^5.p,Vampire,Timeout,10.0,Theorem
SEV/SEV121^5.p,E,Theorem,0.0,Theorem
SEV/SEV121^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV121^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV121^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV122^5.p,E,Theorem,0.0,Theorem
SEV/SEV122^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV122^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV122^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV123^5.p,E,Theorem,0.0,Theorem
SEV/SEV119^5.p,Leo-II,Unknown,9.9,Theorem
SEV/SEV123^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV119^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV123^5.p,Vampire,Timeout,10.0,Theorem
SEV/SEV124^5.p,Vampire,Theorem,0.3,Theorem
SEV/SEV124^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV124^5.p,E,GaveUp,10.0,Theorem
SEV/SEV123^5.p,Leo-III,Timeout,15.4,Theorem
SEV/SEV125^5.p,E,GaveUp,9.9,Theorem
SEV/SEV124^5.p,Leo-III,Timeout,15.4,Theorem
SEV/SEV120^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV126^5.p,E,Theorem,0.0,Theorem
SEV/SEV126^5.p,Vampire,Theorem,2.5,Theorem
SEV/SEV126^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV125^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV127^5.p,E,Theorem,0.0,Theorem
SEV/SEV126^5.p,Leo-III,Theorem,1.1,Theorem
SEV/SEV127^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV125^5.p,Leo-II,Unknown,10.2,Theorem
SEV/SEV127^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV127^5.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV128^5.p,E,GaveUp,10.0,Theorem
SEV/SEV128^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV129^5.p,E,Theorem,0.0,Theorem
SEV/SEV128^5.p,Leo-II,Unknown,10.3,Theorem
SEV/SEV129^5.p,Leo-II,Theorem,0.2,Theorem
SEV/SEV125^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV129^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV130^5.p,E,GaveUp,8.1,Theorem
SEV/SEV130^5.p,Vampire,Timeout,10.0,Theorem
SEV/SEV130^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV131^5.p,E,Theorem,0.0,Theorem
SEV/SEV131^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV131^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV131^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV128^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV132^5.p,E,GaveUp,6.0,Unknown
SEV/SEV129^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV132^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV132^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV132^5.p,Leo-III,Timeout,10.2,Unknown
SEV/SEV133^5.p,E,GaveUp,10.1,Unknown
SEV/SEV133^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV134^5.p,E,Theorem,0.0,Theorem
SEV/SEV134^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV134^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV134^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV135^5.p,E,Theorem,0.0,Theorem
SEV/SEV135^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV135^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV130^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV136^5.p,E,Theorem,0.0,Theorem
SEV/SEV135^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV136^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV133^5.p,Leo-II,Unknown,10.1,Unknown
SEV/SEV137^5.p,E,Theorem,0.0,Theorem
SEV/SEV137^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV137^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV133^5.p,Leo-III,Timeout,10.1,Unknown
SEV/SEV136^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV138^5.p,Vampire,Theorem,0.3,Theorem
SEV/SEV138^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV138^5.p,E,Theorem,6.1,Theorem
SEV/SEV140^5.p,E,Theorem,0.0,Theorem
SEV/SEV136^5.p,Leo-III,Timeout,11.1,Theorem
SEV/SEV137^5.p,Leo-III,Timeout,10.6,Theorem
SEV/SEV140^5.p,Leo-II,Theorem,0.6,Theorem
SEV/SEV140^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV140^5.p,Leo-III,Timeout,10.4,Theorem
SEV/SEV141^5.p,E,GaveUp,10.1,Theorem
SEV/SEV141^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV141^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV138^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV143^5.p,E,GaveUp,10.0,Theorem
SEV/SEV143^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV141^5.p,Leo-III,Timeout,22.5,Theorem
SEV/SEV143^5.p,Leo-II,Unknown,10.5,Theorem
SEV/SEV143^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV144^5.p,E,GaveUp,10.0,Theorem
SEV/SEV144^5.p,Vampire,NoAnswer,8.8,Theorem
SEV/SEV146^5.p,E,Theorem,6.1,Theorem
SEV/SEV146^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV144^5.p,Leo-II,Unknown,10.1,Theorem
SEV/SEV144^5.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV146^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV148^5.p,E,Theorem,6.1,Theorem
SEV/SEV146^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV149^5.p,E,Theorem,0.0,Theorem
SEV/SEV149^5.p,Vampire,Theorem,2.3,Theorem
SEV/SEV149^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV148^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV148^5.p,Leo-II,Unknown,10.9,Theorem
SEV/SEV148^5.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV150^5.p,E,GaveUp,8.2,Theorem
SEV/SEV149^5.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV150^5.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV150^5.p,Leo-II,Unknown,9.9,Theorem
SEV/SEV152^5.p,E,GaveUp,10.0,Theorem
SEV/SEV152^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV150^5.p,Leo-III,Timeout,16.3,Theorem
SEV/SEV152^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV153^5.p,E,Theorem,6.4,Theorem
SEV/SEV152^5.p,Leo-II,Timeout,15.0,Theorem
SEV/SEV153^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV154^5.p,E,Theorem,6.2,Theorem
SEV/SEV153^5.p,Leo-II,Unknown,9.9,Theorem
SEV/SEV153^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV154^5.p,Vampire,Timeout,10.2,Theorem
SEV/SEV155^5.p,E,Theorem,6.3,Theorem
SEV/SEV154^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV154^5.p,Leo-II,Timeout,15.0,Theorem
SEV/SEV155^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV156^5.p,E,Theorem,6.2,Theorem
SEV/SEV155^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV155^5.p,Leo-II,Timeout,15.0,Theorem
SEV/SEV156^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV157^5.p,E,Theorem,6.1,Theorem
SEV/SEV156^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV156^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV158^5.p,E,Theorem,0.0,Theorem
SEV/SEV158^5.p,Vampire,Theorem,0.2,Theorem
SEV/SEV158^5.p,Leo-II,Theorem,0.5,Theorem
SEV/SEV158^5.p,Leo-III,Theorem,3.6,Theorem
SEV/SEV159^5.p,E,Theorem,0.0,Theorem
SEV/SEV159^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV159^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV159^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV160^5.p,E,Theorem,0.0,Theorem
SEV/SEV160^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV160^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV160^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV161^5.p,E,Theorem,0.0,Theorem
SEV/SEV161^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV161^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV161^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV162^5.p,E,Theorem,0.0,Theorem
SEV/SEV162^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV162^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV162^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV163^5.p,E,Theorem,0.0,Theorem
SEV/SEV163^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV163^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV157^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV164^5.p,E,Theorem,0.0,Theorem
SEV/SEV164^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV164^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV163^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV164^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV157^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV165^5.p,E,GaveUp,5.1,Theorem
SEV/SEV157^5.p,Leo-II,Timeout,15.0,Theorem
SEV/SEV166^5.p,E,Theorem,0.0,Theorem
SEV/SEV165^5.p,Leo-III,Theorem,0.9,Theorem
SEV/SEV166^5.p,Leo-II,Theorem,0.3,Theorem
SEV/SEV166^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV167^5.p,E,Theorem,0.0,Theorem
SEV/SEV165^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV167^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV167^5.p,Leo-III,Theorem,0.7,Theorem
SEV/SEV168^5.p,E,Theorem,0.0,Theorem
SEV/SEV168^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV168^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV168^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV169^5.p,E,Theorem,0.0,Theorem
SEV/SEV169^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV169^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV169^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV170^5.p,E,GaveUp,0.1,Theorem
SEV/SEV166^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV167^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV165^5.p,Leo-II,Timeout,14.9,Theorem
SEV/SEV171^5.p,E,GaveUp,0.0,Theorem
SEV/SEV171^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV170^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV170^5.p,Leo-II,Timeout,10.2,Theorem
SEV/SEV170^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV172^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV171^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV172^5.p,E,GaveUp,2.0,CounterSatisfiable
SEV/SEV173^5.p,E,GaveUp,2.1,CounterSatisfiable
SEV/SEV172^5.p,Leo-II,Unknown,10.0,CounterSatisfiable
SEV/SEV172^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV173^5.p,Vampire,NoAnswer,9.9,CounterSatisfiable
SEV/SEV173^5.p,Leo-II,Unknown,10.0,CounterSatisfiable
SEV/SEV173^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
SEV/SEV174^5.p,E,GaveUp,10.1,Theorem
SEV/SEV171^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV175^5.p,E,Theorem,0.0,Theorem
SEV/SEV175^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV175^5.p,Leo-II,Theorem,1.2,Theorem
SEV/SEV175^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV176^5.p,E,Theorem,0.0,Theorem
SEV/SEV176^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV176^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV176^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV177^5.p,E,Theorem,0.0,Theorem
SEV/SEV177^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV177^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV177^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV179^5.p,E,Theorem,0.0,Theorem
SEV/SEV179^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV179^5.p,Leo-II,Theorem,1.2,Theorem
SEV/SEV179^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV180^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV180^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV180^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV174^5.p,Vampire,Timeout,10.0,Theorem
SEV/SEV181^5.p,E,Theorem,0.0,Theorem
SEV/SEV181^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV174^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV181^5.p,Leo-III,Theorem,0.9,Theorem
SEV/SEV181^5.p,Leo-II,Theorem,2.1,Theorem
SEV/SEV180^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV182^5.p,E,GaveUp,10.1,Unknown
SEV/SEV182^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV182^5.p,Leo-II,Unknown,10.6,Unknown
SEV/SEV182^5.p,Leo-III,Timeout,10.3,Unknown
SEV/SEV183^5.p,E,GaveUp,10.1,Theorem
SEV/SEV174^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV183^5.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV183^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV184^5.p,E,GaveUp,10.1,Unknown
SEV/SEV183^5.p,Leo-II,Unknown,12.2,Theorem
SEV/SEV185^5.p,E,Theorem,0.0,Theorem
SEV/SEV185^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV185^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV185^5.p,Leo-III,Theorem,0.8,Theorem
SEV/SEV186^5.p,E,Theorem,0.0,Theorem
SEV/SEV186^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV186^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV184^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV187^5.p,E,Theorem,0.0,Theorem
SEV/SEV187^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV187^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV187^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV188^5.p,E,Theorem,0.0,Theorem
SEV/SEV188^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV188^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV188^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV189^5.p,E,Theorem,0.0,Theorem
SEV/SEV184^5.p,Leo-II,Unknown,11.4,Unknown
SEV/SEV184^5.p,Leo-III,Timeout,10.8,Unknown
SEV/SEV189^5.p,Leo-III,Theorem,1.0,Theorem
SEV/SEV190^5.p,E,Theorem,0.0,Theorem
SEV/SEV189^5.p,Vampire,Theorem,4.9,Theorem
SEV/SEV186^5.p,Leo-III,Timeout,13.6,Theorem
SEV/SEV189^5.p,Leo-II,Timeout,10.5,Theorem
SEV/SEV191^5.p,E,Theorem,0.0,Theorem
SEV/SEV191^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV191^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV191^5.p,Leo-III,Theorem,0.7,Theorem
SEV/SEV192^5.p,E,Theorem,0.0,Theorem
SEV/SEV190^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV190^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV190^5.p,Leo-III,Timeout,11.8,Theorem
SEV/SEV192^5.p,Vampire,Timeout,10.2,Theorem
SEV/SEV192^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV192^5.p,Leo-II,Unknown,10.9,Theorem
SEV/SEV193^5.p,E,GaveUp,10.1,Unknown
SEV/SEV194^5.p,E,Theorem,0.0,Theorem
SEV/SEV194^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV194^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV194^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV195^5.p,E,Theorem,0.0,Theorem
SEV/SEV195^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV193^5.p,Vampire,NoAnswer,9.9,Unknown
SEV/SEV193^5.p,Leo-III,Timeout,10.1,Unknown
SEV/SEV196^5.p,E,Theorem,0.0,Theorem
SEV/SEV196^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV196^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV193^5.p,Leo-II,Timeout,10.4,Unknown
SEV/SEV197^5.p,E,Theorem,0.0,Theorem
SEV/SEV197^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV197^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV196^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV197^5.p,Leo-III,Theorem,3.0,Theorem
SEV/SEV195^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV195^5.p,Leo-III,Theorem,9.6,Theorem
SEV/SEV198^5.p,E,GaveUp,10.2,Unknown
SEV/SEV198^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV198^5.p,Leo-II,Timeout,10.1,Unknown
SEV/SEV199^5.p,E,GaveUp,7.0,Theorem
SEV/SEV199^5.p,Vampire,Timeout,10.2,Theorem
SEV/SEV200^5.p,E,Theorem,0.0,Theorem
SEV/SEV200^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV200^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV200^5.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV199^5.p,Leo-II,Unknown,10.1,Theorem
SEV/SEV199^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV203^5.p,E,GaveUp,7.1,Theorem
SEV/SEV198^5.p,Leo-III,Timeout,24.9,Unknown
SEV/SEV203^5.p,Vampire,Timeout,10.2,Theorem
SEV/SEV203^5.p,Leo-II,Unknown,10.1,Theorem
SEV/SEV204^5.p,E,GaveUp,7.1,Theorem
SEV/SEV203^5.p,Leo-III,Timeout,11.0,Theorem
SEV/SEV204^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV204^5.p,Leo-II,Unknown,10.2,Theorem
SEV/SEV204^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV205^5.p,E,GaveUp,10.1,Unknown
SEV/SEV205^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV205^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV205^5.p,Leo-III,Timeout,10.9,Unknown
SEV/SEV206^5.p,E,GaveUp,10.0,Theorem
SEV/SEV206^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV206^5.p,Leo-II,Unknown,9.9,Theorem
SEV/SEV207^5.p,E,GaveUp,10.0,Theorem
SEV/SEV207^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV208^5.p,E,Theorem,0.0,Theorem
SEV/SEV207^5.p,Leo-II,Unknown,9.9,Theorem
SEV/SEV207^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV206^5.p,Leo-III,Timeout,22.3,Theorem
SEV/SEV208^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV208^5.p,Leo-II,Timeout,10.1,Theorem
SEV/SEV209^5.p,E,GaveUp,10.0,Unknown
SEV/SEV208^5.p,Leo-III,Timeout,11.4,Theorem
SEV/SEV210^5.p,E,Theorem,0.0,Theorem
SEV/SEV209^5.p,Vampire,NoAnswer,9.9,Unknown
SEV/SEV209^5.p,Leo-II,Unknown,10.9,Unknown
SEV/SEV210^5.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV209^5.p,Leo-III,Timeout,10.7,Unknown
SEV/SEV210^5.p,Leo-II,Unknown,10.3,Theorem
SEV/SEV210^5.p,Leo-III,Timeout,10.9,Theorem
SEV/SEV211^5.p,E,GaveUp,10.1,Unknown
SEV/SEV212^5.p,E,Theorem,0.0,Theorem
SEV/SEV211^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV211^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV211^5.p,Leo-III,Timeout,12.4,Unknown
SEV/SEV212^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV212^5.p,Leo-II,Unknown,10.5,Theorem
SEV/SEV212^5.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV213^5.p,E,GaveUp,10.1,Unknown
SEV/SEV214^5.p,E,Theorem,0.0,Theorem
SEV/SEV214^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV214^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV214^5.p,Leo-III,Theorem,0.7,Theorem
SEV/SEV213^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV213^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV215^5.p,E,GaveUp,10.0,Unknown
SEV/SEV215^5.p,Vampire,NoAnswer,10.0,Unknown
SEV/SEV215^5.p,Leo-II,Unknown,10.3,Unknown
SEV/SEV216^5.p,E,GaveUp,10.0,Unknown
SEV/SEV215^5.p,Leo-III,Timeout,11.3,Unknown
SEV/SEV216^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV213^5.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV216^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV217^5.p,E,GaveUp,10.1,Unknown
SEV/SEV216^5.p,Leo-III,Timeout,11.0,Unknown
SEV/SEV218^5.p,E,Theorem,0.0,Theorem
SEV/SEV218^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV218^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV217^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV217^5.p,Leo-II,Unknown,10.3,Unknown
SEV/SEV219^5.p,E,GaveUp,10.2,Unknown
SEV/SEV218^5.p,Leo-III,Timeout,13.3,Theorem
SEV/SEV219^5.p,Vampire,NoAnswer,9.9,Unknown
SEV/SEV220^5.p,E,Theorem,0.0,Theorem
SEV/SEV220^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV220^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV219^5.p,Leo-II,Unknown,10.1,Unknown
SEV/SEV219^5.p,Leo-III,Timeout,10.1,Unknown
SEV/SEV221^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV221^5.p,Leo-II,Theorem,0.5,Theorem
SEV/SEV221^5.p,Leo-III,Theorem,3.9,Theorem
SEV/SEV217^5.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV222^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV222^5.p,Leo-II,Theorem,0.6,Theorem
SEV/SEV221^5.p,E,GaveUp,10.0,Theorem
SEV/SEV223^5.p,E,Theorem,0.0,Theorem
SEV/SEV222^5.p,Leo-III,Theorem,1.2,Theorem
SEV/SEV223^5.p,Vampire,Theorem,3.4,Theorem
SEV/SEV222^5.p,E,GaveUp,10.0,Theorem
SEV/SEV224^5.p,E,GaveUp,0.0,Theorem
SEV/SEV220^5.p,Leo-III,Timeout,19.3,Theorem
SEV/SEV223^5.p,Leo-II,Theorem,7.1,Theorem
SEV/SEV224^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV225^5.p,E,Theorem,0.0,Theorem
SEV/SEV225^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV225^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV224^5.p,Leo-II,Timeout,10.2,Theorem
SEV/SEV225^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV224^5.p,Leo-III,Timeout,10.5,Theorem
SEV/SEV226^5.p,E,GaveUp,10.0,CounterSatisfiable
SEV/SEV226^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SEV/SEV227^5.p,E,Theorem,0.0,Theorem
SEV/SEV227^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV227^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV227^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV228^5.p,E,Theorem,0.0,Theorem
SEV/SEV228^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV228^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV226^5.p,Leo-II,Unknown,10.2,CounterSatisfiable
SEV/SEV229^5.p,E,Theorem,0.0,Theorem
SEV/SEV229^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV229^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV228^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV230^5.p,E,Theorem,0.0,Theorem
SEV/SEV230^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV230^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV230^5.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV231^5.p,E,Theorem,0.0,Theorem
SEV/SEV231^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV231^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV229^5.p,Leo-III,Theorem,1.1,Theorem
SEV/SEV232^5.p,E,Theorem,0.0,Theorem
SEV/SEV232^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV232^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV231^5.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV233^5.p,E,Theorem,0.0,Theorem
SEV/SEV232^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV233^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV233^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV233^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV223^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV226^5.p,Leo-III,Timeout,10.4,CounterSatisfiable
SEV/SEV234^5.p,E,GaveUp,10.1,Theorem
SEV/SEV235^5.p,E,Theorem,0.0,Theorem
SEV/SEV235^5.p,Vampire,Theorem,0.2,Theorem
SEV/SEV235^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV234^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV236^5.p,E,Theorem,0.0,Theorem
SEV/SEV236^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV235^5.p,Leo-III,Theorem,0.9,Theorem
SEV/SEV236^5.p,Leo-II,Theorem,0.5,Theorem
SEV/SEV236^5.p,Leo-III,Theorem,0.7,Theorem
SEV/SEV234^5.p,Leo-II,Timeout,10.1,Theorem
SEV/SEV234^5.p,Leo-III,Timeout,11.2,Theorem
SEV/SEV237^5.p,E,GaveUp,10.0,Theorem
SEV/SEV238^5.p,E,Theorem,0.0,Theorem
SEV/SEV237^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV237^5.p,Leo-II,Unknown,10.9,Theorem
SEV/SEV237^5.p,Leo-III,Timeout,11.2,Theorem
SEV/SEV239^5.p,E,Theorem,0.0,Theorem
SEV/SEV239^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV239^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV239^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV240^5.p,E,Theorem,0.0,Theorem
SEV/SEV240^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV240^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV240^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV241^5.p,E,Theorem,0.0,Theorem
SEV/SEV241^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV241^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV241^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV238^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV242^5.p,Vampire,Theorem,0.2,Theorem
SEV/SEV238^5.p,Leo-II,Timeout,10.1,Theorem
SEV/SEV242^5.p,E,Theorem,2.0,Theorem
SEV/SEV242^5.p,Leo-III,Theorem,1.8,Theorem
SEV/SEV242^5.p,Leo-II,Theorem,2.3,Theorem
SEV/SEV238^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV243^5.p,E,GaveUp,10.1,Theorem
SEV/SEV244^6.p,E,Theorem,0.0,Theorem
SEV/SEV243^5.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV243^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV243^5.p,Leo-III,Timeout,10.4,Theorem
SEV/SEV245^5.p,E,Theorem,0.0,Theorem
SEV/SEV244^6.p,Vampire,Timeout,10.2,Theorem
SEV/SEV244^6.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV244^6.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV245^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV245^5.p,Leo-II,Theorem,1.2,Theorem
SEV/SEV245^6.p,Leo-II,Theorem,1.2,Theorem
SEV/SEV245^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV246^5.p,E,Theorem,0.0,Theorem
SEV/SEV245^6.p,E,GaveUp,10.1,Theorem
SEV/SEV245^6.p,Vampire,Timeout,10.1,Theorem
SEV/SEV245^6.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV246^5.p,Vampire,Timeout,10.0,Theorem
SEV/SEV246^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV246^6.p,E,GaveUp,10.1,Theorem
SEV/SEV246^6.p,Vampire,Timeout,10.0,Theorem
SEV/SEV246^6.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV246^6.p,Leo-III,Timeout,13.4,Theorem
SEV/SEV248^5.p,E,GaveUp,10.0,Theorem
SEV/SEV248^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV246^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV248^5.p,Leo-III,Theorem,3.1,Theorem
SEV/SEV248^5.p,Leo-II,Unknown,9.9,Theorem
SEV/SEV249^5.p,E,GaveUp,10.1,Theorem
SEV/SEV249^5.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV249^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV250^5.p,E,GaveUp,8.0,Unknown
SEV/SEV250^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV250^5.p,Leo-II,Timeout,10.2,Unknown
SEV/SEV249^5.p,Leo-III,Timeout,20.7,Theorem
SEV/SEV250^5.p,Leo-III,Timeout,10.1,Unknown
SEV/SEV251^5.p,E,GaveUp,10.1,CounterSatisfiable
SEV/SEV252^5.p,E,Theorem,0.0,Theorem
SEV/SEV251^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SEV/SEV251^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
SEV/SEV251^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV252^5.p,Vampire,NoAnswer,9.8,Theorem
SEV/SEV252^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV252^5.p,Leo-III,Timeout,10.3,Theorem
SEV/SEV253^5.p,E,GaveUp,9.1,Theorem
SEV/SEV253^5.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV254^5.p,E,Theorem,4.2,Theorem
SEV/SEV253^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV253^5.p,Leo-III,Timeout,11.5,Theorem
SEV/SEV256^5.p,E,Theorem,0.0,Theorem
SEV/SEV256^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV256^5.p,Leo-II,Theorem,1.1,Theorem
SEV/SEV256^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV257^5.p,E,Theorem,0.0,Theorem
SEV/SEV257^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV257^5.p,Leo-II,Theorem,1.1,Theorem
SEV/SEV254^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV258^5.p,E,Theorem,0.0,Theorem
SEV/SEV258^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV258^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV257^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV259^5.p,E,Theorem,0.0,Theorem
SEV/SEV258^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV259^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV259^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV259^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV254^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV260^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV260^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV261^5.p,E,Theorem,0.0,Theorem
SEV/SEV254^5.p,Leo-III,Timeout,10.3,Theorem
SEV/SEV261^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV261^5.p,Leo-III,Theorem,1.9,Theorem
SEV/SEV261^5.p,Vampire,Theorem,6.9,Theorem
SEV/SEV260^5.p,E,GaveUp,10.0,Theorem
SEV/SEV260^5.p,Leo-II,Timeout,10.4,Theorem
SEV/SEV262^5.p,E,GaveUp,10.0,Theorem
SEV/SEV262^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV262^5.p,Leo-II,Timeout,10.1,Theorem
SEV/SEV262^5.p,Leo-III,Timeout,11.7,Theorem
SEV/SEV263^5.p,E,GaveUp,10.1,Unknown
SEV/SEV263^5.p,Vampire,NoAnswer,9.9,Unknown
SEV/SEV263^5.p,Leo-II,Timeout,10.2,Unknown
SEV/SEV264^5.p,E,GaveUp,8.1,Unknown
SEV/SEV263^5.p,Leo-III,Timeout,10.6,Unknown
SEV/SEV264^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV264^5.p,Leo-II,Unknown,10.8,Unknown
SEV/SEV264^5.p,Leo-III,Timeout,10.4,Unknown
SEV/SEV265^5.p,E,GaveUp,10.1,Unknown
SEV/SEV265^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV265^5.p,Leo-II,Timeout,10.0,Unknown
SEV/SEV266^5.p,E,GaveUp,10.1,Theorem
SEV/SEV265^5.p,Leo-III,Timeout,10.3,Unknown
SEV/SEV267^5.p,E,Theorem,0.0,Theorem
SEV/SEV266^5.p,Vampire,Timeout,10.0,Theorem
SEV/SEV266^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV267^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV266^5.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV267^5.p,Leo-II,Unknown,9.9,Theorem
SEV/SEV267^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV268^5.p,E,GaveUp,10.1,Unknown
SEV/SEV268^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV268^5.p,Leo-II,Unknown,10.1,Unknown
SEV/SEV268^5.p,Leo-III,Timeout,10.1,Unknown
SEV/SEV269^5.p,E,GaveUp,10.1,Unknown
SEV/SEV269^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV269^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV269^5.p,Leo-III,Timeout,10.5,Unknown
SEV/SEV270^5.p,E,GaveUp,10.1,Unknown
SEV/SEV270^5.p,Vampire,Timeout,10.2,Unknown
SEV/SEV270^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV270^5.p,Leo-III,Timeout,10.8,Unknown
SEV/SEV271^5.p,E,GaveUp,10.0,Unknown
SEV/SEV272^5.p,E,Theorem,0.0,Theorem
SEV/SEV272^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV272^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV271^5.p,Vampire,Timeout,10.2,Unknown
SEV/SEV272^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV273^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV273^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV271^5.p,Leo-II,Unknown,10.8,Unknown
SEV/SEV273^5.p,E,Theorem,6.1,Theorem
SEV/SEV273^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV274^5.p,E,GaveUp,9.0,Unknown
SEV/SEV274^5.p,Vampire,NoAnswer,10.0,Unknown
SEV/SEV274^5.p,Leo-II,Timeout,10.0,Unknown
SEV/SEV271^5.p,Leo-III,Timeout,24.2,Unknown
SEV/SEV274^5.p,Leo-III,Timeout,10.3,Unknown
SEV/SEV275^5.p,E,GaveUp,10.0,Unknown
SEV/SEV275^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV275^5.p,Leo-II,Unknown,10.1,Unknown
SEV/SEV276^5.p,E,GaveUp,10.0,Unknown
SEV/SEV275^5.p,Leo-III,Timeout,13.0,Unknown
SEV/SEV276^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV276^5.p,Leo-II,Unknown,10.4,Unknown
SEV/SEV277^5.p,E,GaveUp,10.1,Unknown
SEV/SEV276^5.p,Leo-III,Timeout,12.3,Unknown
SEV/SEV277^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV277^5.p,Leo-II,Unknown,10.4,Unknown
SEV/SEV277^5.p,Leo-III,Timeout,10.2,Unknown
SEV/SEV278^5.p,E,GaveUp,10.1,Unknown
SEV/SEV278^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV278^5.p,Leo-II,Timeout,10.0,Unknown
SEV/SEV279^5.p,E,GaveUp,10.0,Unknown
SEV/SEV279^5.p,Vampire,Timeout,10.2,Unknown
SEV/SEV279^5.p,Leo-II,Timeout,10.0,Unknown
SEV/SEV279^5.p,Leo-III,Timeout,10.1,Unknown
SEV/SEV280^5.p,E,GaveUp,10.0,Unknown
SEV/SEV280^5.p,Vampire,Timeout,10.0,Unknown
SEV/SEV278^5.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV280^5.p,Leo-II,Unknown,10.5,Unknown
SEV/SEV280^5.p,Leo-III,Timeout,11.1,Unknown
SEV/SEV281^5.p,E,GaveUp,10.1,Unknown
SEV/SEV282^5.p,E,Theorem,0.0,Theorem
SEV/SEV282^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV282^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV282^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV285^5.p,E,Theorem,0.0,Theorem
SEV/SEV285^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV285^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV285^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV286^5.p,E,Theorem,0.0,Theorem
SEV/SEV286^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV286^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV286^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV288^5.p,E,Theorem,0.0,Theorem
SEV/SEV288^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV288^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV288^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV289^5.p,E,Theorem,0.0,Theorem
SEV/SEV281^5.p,Vampire,NoAnswer,10.0,Unknown
SEV/SEV281^5.p,Leo-II,Unknown,10.5,Unknown
SEV/SEV289^5.p,Leo-III,Theorem,0.9,Theorem
SEV/SEV290^5.p,E,Theorem,0.0,Theorem
SEV/SEV290^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV290^5.p,Leo-II,Theorem,1.0,Theorem
SEV/SEV290^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV289^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV289^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV291^5.p,E,GaveUp,10.0,Theorem
SEV/SEV291^5.p,Vampire,Timeout,10.0,Theorem
SEV/SEV292^5.p,E,Theorem,0.0,Theorem
SEV/SEV291^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV281^5.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV292^5.p,Vampire,Timeout,10.0,Theorem
SEV/SEV293^5.p,E,Theorem,0.0,Theorem
SEV/SEV293^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV292^5.p,Leo-III,Theorem,4.0,Theorem
SEV/SEV293^5.p,Leo-II,Theorem,1.2,Theorem
SEV/SEV293^5.p,Leo-III,Theorem,0.9,Theorem
SEV/SEV292^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV294^5.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV294^5.p,E,GaveUp,10.0,Theorem
SEV/SEV294^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV291^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV294^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV295^5.p,E,GaveUp,10.1,Theorem
SEV/SEV295^5.p,Vampire,Timeout,10.0,Theorem
SEV/SEV295^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV296^5.p,E,GaveUp,10.0,CounterSatisfiable
SEV/SEV296^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SEV/SEV296^5.p,Leo-II,Timeout,10.0,CounterSatisfiable
SEV/SEV297^5.p,E,GaveUp,10.0,Unknown
SEV/SEV296^5.p,Leo-III,Timeout,10.8,CounterSatisfiable
SEV/SEV297^5.p,Vampire,Timeout,10.0,Unknown
SEV/SEV295^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV297^5.p,Leo-II,Timeout,11.1,Unknown
SEV/SEV298^5.p,E,GaveUp,10.0,CounterSatisfiable
SEV/SEV297^5.p,Leo-III,Timeout,18.2,Unknown
SEV/SEV299^5.p,E,Theorem,0.0,Theorem
SEV/SEV298^5.p,Vampire,NoAnswer,9.9,CounterSatisfiable
SEV/SEV298^5.p,Leo-II,Unknown,10.2,CounterSatisfiable
SEV/SEV299^5.p,Leo-III,Theorem,0.8,Theorem
SEV/SEV300^5.p,E,Theorem,0.0,Theorem
SEV/SEV298^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV300^5.p,Leo-II,Theorem,1.2,Theorem
SEV/SEV300^5.p,Leo-III,Theorem,1.4,Theorem
SEV/SEV299^5.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV299^5.p,Leo-II,Timeout,9.9,Theorem
SEV/SEV300^5.p,Vampire,Theorem,9.1,Theorem
SEV/SEV301^5.p,E,GaveUp,10.0,Unknown
SEV/SEV302^5.p,E,Theorem,0.0,Theorem
SEV/SEV301^5.p,Vampire,NoAnswer,10.0,Unknown
SEV/SEV301^5.p,Leo-II,Timeout,9.9,Unknown
SEV/SEV301^5.p,Leo-III,Timeout,10.2,Unknown
SEV/SEV303^5.p,E,Theorem,0.8,Theorem
SEV/SEV302^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV302^5.p,Leo-II,Timeout,10.3,Theorem
SEV/SEV302^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV303^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV303^5.p,Leo-II,Timeout,10.2,Theorem
SEV/SEV303^5.p,Leo-III,Timeout,10.4,Theorem
SEV/SEV304^5.p,E,GaveUp,10.0,CounterSatisfiable
SEV/SEV304^5.p,Vampire,Timeout,10.2,CounterSatisfiable
SEV/SEV304^5.p,Leo-II,Unknown,10.2,CounterSatisfiable
SEV/SEV305^5.p,E,GaveUp,10.1,Theorem
SEV/SEV304^5.p,Leo-III,Timeout,12.0,CounterSatisfiable
SEV/SEV305^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV305^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV305^6.p,E,GaveUp,10.0,Theorem
SEV/SEV305^6.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV305^6.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV306^5.p,Vampire,NoAnswer,0.0,Theorem
SEV/SEV306^5.p,E,GaveUp,10.0,Theorem
SEV/SEV306^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV305^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV308^5.p,Vampire,NoAnswer,0.0,Theorem
SEV/SEV308^5.p,E,GaveUp,10.0,Theorem
SEV/SEV308^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV305^6.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV309^5.p,E,GaveUp,10.0,Theorem
SEV/SEV309^5.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV306^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV309^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV310^5.p,E,GaveUp,10.1,Theorem
SEV/SEV309^5.p,Leo-III,Timeout,12.8,Theorem
SEV/SEV308^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV311^5.p,E,Theorem,0.0,Theorem
SEV/SEV310^5.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV311^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV311^5.p,Vampire,Theorem,2.3,Theorem
SEV/SEV310^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV310^5.p,Leo-III,Timeout,10.5,Theorem
SEV/SEV312^5.p,E,GaveUp,10.1,Theorem
SEV/SEV312^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV312^5.p,Leo-II,Timeout,10.1,Theorem
SEV/SEV313^5.p,E,GaveUp,10.0,Unknown
SEV/SEV313^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV311^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV313^5.p,Leo-II,Timeout,10.1,Unknown
SEV/SEV313^5.p,Leo-III,Timeout,12.1,Unknown
SEV/SEV314^5.p,E,GaveUp,10.0,Unknown
SEV/SEV312^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV314^5.p,Vampire,Timeout,10.0,Unknown
SEV/SEV314^5.p,Leo-II,Timeout,10.7,Unknown
SEV/SEV315^5.p,E,GaveUp,10.0,Unknown
SEV/SEV314^5.p,Leo-III,Timeout,12.5,Unknown
SEV/SEV315^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV315^5.p,Leo-II,Timeout,11.3,Unknown
SEV/SEV316^5.p,E,GaveUp,10.0,CounterSatisfiable
SEV/SEV316^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SEV/SEV315^5.p,Leo-III,Timeout,14.2,Unknown
SEV/SEV316^5.p,Leo-II,Timeout,10.0,CounterSatisfiable
SEV/SEV317^5.p,E,GaveUp,10.0,Theorem
SEV/SEV317^5.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV316^5.p,Leo-III,Timeout,14.1,CounterSatisfiable
SEV/SEV317^5.p,Leo-II,Unknown,10.2,Theorem
SEV/SEV317^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV318^5.p,E,GaveUp,10.1,Theorem
SEV/SEV318^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV318^5.p,Leo-II,Unknown,10.2,Theorem
SEV/SEV318^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV319^5.p,E,GaveUp,10.1,Theorem
SEV/SEV319^5.p,Vampire,Timeout,10.0,Theorem
SEV/SEV319^5.p,Leo-II,Unknown,10.1,Theorem
SEV/SEV319^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV319^6.p,E,GaveUp,10.1,Theorem
SEV/SEV319^6.p,Vampire,Timeout,10.1,Theorem
SEV/SEV319^6.p,Leo-II,Unknown,10.1,Theorem
SEV/SEV319^6.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV321^5.p,E,GaveUp,10.1,Theorem
SEV/SEV322^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV322^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV322^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV322^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV323^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV323^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV323^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV323^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV324^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV324^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV324^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV324^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SEV/SEV325^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV325^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV325^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV325^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SEV/SEV326^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV326^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV326^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV321^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV327^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV327^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV327^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV326^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV328^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV328^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV328^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV327^5.p,Leo-III,GaveUp,0.6,CounterSatisfiable
SEV/SEV329^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV329^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV329^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV328^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV330^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV330^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV330^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV330^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV331^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV331^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV331^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV331^5.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SEV/SEV332^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV332^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV332^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV329^5.p,Leo-III,GaveUp,1.4,CounterSatisfiable
SEV/SEV333^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV332^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV333^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV333^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV334^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV334^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV334^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV321^5.p,Leo-II,Unknown,10.1,Theorem
SEV/SEV335^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV335^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV335^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV333^5.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SEV/SEV336^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV336^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV336^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV334^5.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SEV/SEV337^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV337^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV337^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV321^5.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV338^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV338^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV338^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV338^5.p,Leo-III,GaveUp,0.6,CounterSatisfiable
SEV/SEV339^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV339^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV339^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV335^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV340^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV340^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV340^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV336^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV341^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV341^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV341^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV337^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV342^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV342^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV342^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV339^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
SEV/SEV343^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV343^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV343^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV343^5.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SEV/SEV344^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV344^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV344^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV344^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV345^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV345^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV345^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV340^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
SEV/SEV341^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV346^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV346^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV346^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV347^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV347^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV347^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV342^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV348^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV348^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV348^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV345^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV349^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV349^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV349^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV346^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV350^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV350^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV350^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV347^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV351^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV351^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV348^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV351^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV352^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV352^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV352^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV349^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV354^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV354^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV350^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
SEV/SEV351^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV355^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV355^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV355^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV352^5.p,Leo-III,Timeout,10.3,CounterSatisfiable
SEV/SEV356^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV356^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV356^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV354^5.p,Leo-II,Unknown,9.9,CounterSatisfiable
SEV/SEV357^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV357^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV357^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV355^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV358^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV358^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV358^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV356^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
SEV/SEV359^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV359^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV354^5.p,Leo-III,Timeout,14.6,CounterSatisfiable
SEV/SEV357^5.p,Leo-III,Timeout,10.5,CounterSatisfiable
SEV/SEV360^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV360^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV360^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV358^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
SEV/SEV361^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV359^5.p,Leo-II,Unknown,10.0,CounterSatisfiable
SEV/SEV361^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV361^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV362^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV362^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV362^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV359^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV363^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV363^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV363^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV360^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV364^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV364^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV364^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV362^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV365^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV365^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV365^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV361^5.p,Leo-III,Timeout,14.2,CounterSatisfiable
SEV/SEV366^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV366^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV366^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV363^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV368^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV368^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV368^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV366^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SEV/SEV369^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV369^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV369^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV368^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SEV/SEV370^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV370^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV370^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV369^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV371^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV371^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV371^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV370^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV372^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV372^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV372^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV371^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV373^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV373^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV373^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV372^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV374^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV374^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV373^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV364^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
SEV/SEV375^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV375^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV365^5.p,Leo-III,Timeout,12.5,CounterSatisfiable
SEV/SEV374^5.p,Leo-II,Unknown,10.2,CounterSatisfiable
SEV/SEV376^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV376^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV376^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV374^5.p,Leo-III,Timeout,10.3,CounterSatisfiable
SEV/SEV377^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV377^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV376^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV377^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SEV/SEV378^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV378^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV377^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SEV/SEV375^5.p,Leo-II,Unknown,10.5,CounterSatisfiable
SEV/SEV379^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV379^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV379^5.p,Leo-II,CounterSatisfiable,0.1,CounterSatisfiable
SEV/SEV379^5.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SEV/SEV380^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV380^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV380^5.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SEV/SEV378^5.p,Leo-II,CounterSatisfiable,4.1,CounterSatisfiable
SEV/SEV381^5.p,E,GaveUp,0.0,CounterSatisfiable
SEV/SEV381^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SEV/SEV375^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV381^5.p,Leo-II,CounterSatisfiable,3.7,CounterSatisfiable
SEV/SEV382^5.p,E,Theorem,2.0,Theorem
SEV/SEV382^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV382^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV378^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SEV/SEV383^5.p,E,Theorem,0.0,Theorem
SEV/SEV383^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV383^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV382^5.p,Leo-III,Theorem,0.7,Theorem
SEV/SEV384^5.p,E,Theorem,0.1,Theorem
SEV/SEV383^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV384^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV384^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV385^5.p,E,Theorem,0.0,Theorem
SEV/SEV385^5.p,Vampire,Theorem,0.1,Theorem
SEV/SEV385^5.p,Leo-II,Theorem,0.2,Theorem
SEV/SEV385^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV386^5.p,E,Theorem,0.0,Theorem
SEV/SEV384^5.p,Leo-III,Theorem,0.8,Theorem
SEV/SEV386^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV386^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV387^5.p,E,Theorem,0.0,Theorem
SEV/SEV387^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV387^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV387^5.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV388^5.p,E,Theorem,0.0,Theorem
SEV/SEV388^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV388^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV388^5.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV389^5.p,E,Theorem,0.0,Theorem
SEV/SEV389^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV389^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV386^5.p,Leo-III,Theorem,1.5,Theorem
SEV/SEV390^5.p,E,Theorem,0.0,Theorem
SEV/SEV390^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV390^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV389^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV391^5.p,E,Theorem,0.0,Theorem
SEV/SEV391^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV391^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV390^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV392^5.p,E,Theorem,0.0,Theorem
SEV/SEV392^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV392^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV391^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV393^5.p,E,Theorem,0.0,Theorem
SEV/SEV393^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV393^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV380^5.p,Leo-III,Timeout,10.3,CounterSatisfiable
SEV/SEV394^5.p,E,Theorem,0.0,Theorem
SEV/SEV394^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV394^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV392^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV396^5.p,E,Theorem,0.0,Theorem
SEV/SEV396^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV396^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV393^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV397^5.p,E,Theorem,0.0,Theorem
SEV/SEV397^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV397^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV394^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV398^5.p,E,Theorem,0.0,Theorem
SEV/SEV397^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV398^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV396^5.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV381^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
SEV/SEV399^5.p,Vampire,NoAnswer,0.0,Theorem
SEV/SEV398^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV399^5.p,E,GaveUp,10.1,Theorem
SEV/SEV398^5.p,Leo-III,Timeout,10.3,Theorem
SEV/SEV399^5.p,Leo-II,Unknown,10.5,Theorem
SEV/SEV400^5.p,E,GaveUp,10.0,Theorem
SEV/SEV400^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV401^5.p,E,Theorem,0.0,Theorem
SEV/SEV400^5.p,Leo-II,Unknown,10.1,Theorem
SEV/SEV401^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV401^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV401^5.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV402^5.p,Vampire,NoAnswer,0.0,Theorem
SEV/SEV399^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV402^5.p,E,GaveUp,10.1,Theorem
SEV/SEV402^5.p,Leo-II,Unknown,10.5,Theorem
SEV/SEV403^5.p,Vampire,NoAnswer,0.0,Theorem
SEV/SEV400^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV403^5.p,E,GaveUp,10.0,Theorem
SEV/SEV403^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV402^5.p,Leo-III,Timeout,15.1,Theorem
SEV/SEV404^5.p,E,GaveUp,10.1,Theorem
SEV/SEV404^5.p,Vampire,Timeout,10.0,Theorem
SEV/SEV405^5.p,E,Theorem,0.0,Theorem
SEV/SEV405^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV405^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV405^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV406^5.p,E,Theorem,0.0,Theorem
SEV/SEV406^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV406^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV406^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV408^5.p,E,Theorem,0.0,Theorem
SEV/SEV408^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV408^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV408^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV409^5.p,E,Theorem,0.0,Theorem
SEV/SEV409^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV409^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV409^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV410^5.p,E,Theorem,0.0,Theorem
SEV/SEV404^5.p,Leo-II,Unknown,10.6,Theorem
SEV/SEV410^5.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV410^5.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV411^5.p,E,Theorem,0.0,Theorem
SEV/SEV411^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV411^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV410^5.p,Vampire,Theorem,1.4,Theorem
SEV/SEV412^5.p,E,Theorem,0.0,Theorem
SEV/SEV412^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV412^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV411^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV413^5.p,E,Theorem,0.0,Theorem
SEV/SEV413^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV413^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV412^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV413^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV414^5.p,E,GaveUp,7.0,Theorem
SEV/SEV414^5.p,Vampire,Timeout,10.1,Theorem
SEV/SEV403^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV416^5.p,E,Theorem,0.0,Theorem
SEV/SEV416^5.p,Vampire,Theorem,0.0,Theorem
SEV/SEV416^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV416^5.p,Leo-III,Theorem,0.3,Theorem
SEV/SEV417^5.p,E,Theorem,0.0,Theorem
SEV/SEV417^5.p,Vampire,NoAnswer,0.0,Theorem
SEV/SEV417^5.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV417^5.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV414^5.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV414^5.p,Leo-III,Timeout,10.9,Theorem
SEV/SEV404^5.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV418^5.p,E,GaveUp,10.1,Unknown
SEV/SEV418^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV418^5.p,Leo-II,Unknown,10.3,Unknown
SEV/SEV418^5.p,Leo-III,Timeout,10.2,Unknown
SEV/SEV419^5.p,E,GaveUp,10.1,Unknown
SEV/SEV419^5.p,Vampire,Timeout,10.1,Unknown
SEV/SEV420^1.p,Vampire,Theorem,0.5,Theorem
SEV/SEV420^1.p,Leo-II,Theorem,0.1,Theorem
SEV/SEV420^1.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV427^1.p,E,Theorem,0.0,Theorem
SEV/SEV427^1.p,Vampire,Theorem,0.0,Theorem
SEV/SEV427^1.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV427^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV428^1.p,E,Theorem,0.0,Theorem
SEV/SEV419^5.p,Leo-II,Unknown,10.5,Unknown
SEV/SEV428^1.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV420^1.p,E,GaveUp,8.1,Theorem
SEV/SEV429^1.p,E,Theorem,0.0,Theorem
SEV/SEV428^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV429^1.p,Vampire,Timeout,10.2,Theorem
SEV/SEV429^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV430^1.p,E,Theorem,0.0,Theorem
SEV/SEV430^1.p,Vampire,Theorem,0.0,Theorem
SEV/SEV430^1.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV430^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV431^1.p,E,Theorem,0.0,Theorem
SEV/SEV429^1.p,Leo-II,Timeout,10.2,Theorem
SEV/SEV419^5.p,Leo-III,Timeout,28.0,Unknown
SEV/SEV431^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV432^1.p,E,Theorem,0.0,Theorem
SEV/SEV432^1.p,Vampire,Theorem,0.0,Theorem
SEV/SEV432^1.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV432^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV433^1.p,E,Theorem,0.0,Theorem
SEV/SEV433^1.p,Vampire,Theorem,0.1,Theorem
SEV/SEV433^1.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV431^1.p,Vampire,Timeout,10.2,Theorem
SEV/SEV433^1.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV434^1.p,E,Theorem,0.0,Theorem
SEV/SEV434^1.p,Leo-II,Theorem,0.0,Theorem
SEV/SEV434^1.p,Vampire,Theorem,0.1,Theorem
SEV/SEV434^1.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV440^1.p,Vampire,Satisfiable,0.0,Satisfiable
SEV/SEV440^1.p,Leo-II,Unknown,0.0,Satisfiable
SEV/SEV440^1.p,Leo-III,GaveUp,0.3,Satisfiable
SEV/SEV441^1.p,E,GaveUp,0.0,Satisfiable
SEV/SEV441^1.p,Vampire,Satisfiable,0.0,Satisfiable
SEV/SEV441^1.p,Leo-II,Unknown,0.0,Satisfiable
SEV/SEV441^1.p,Leo-III,GaveUp,0.3,Satisfiable
SEV/SEV442^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV442^1.p,Vampire,NoAnswer,0.0,Theorem
SEV/SEV442^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV442^1.p,Leo-III,Inappropriate,0.5,Theorem
SEV/SEV443^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV443^1.p,Vampire,NoAnswer,0.0,Theorem
SEV/SEV443^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV440^1.p,E,GaveUp,3.0,Satisfiable
SEV/SEV444^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV444^1.p,Vampire,Theorem,0.1,Theorem
SEV/SEV444^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV444^1.p,Leo-III,Theorem,0.7,Theorem
SEV/SEV445^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV445^1.p,Vampire,Theorem,0.0,Theorem
SEV/SEV445^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV445^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV446^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV446^1.p,Vampire,Theorem,0.1,Theorem
SEV/SEV446^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV446^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV447^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV447^1.p,Vampire,Theorem,0.3,Theorem
SEV/SEV447^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV431^1.p,Leo-II,Unknown,10.0,Theorem
SEV/SEV448^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV428^1.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV448^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV447^1.p,Leo-III,Theorem,9.1,Theorem
SEV/SEV449^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV448^1.p,Leo-III,Theorem,6.3,Theorem
SEV/SEV449^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV448^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV450^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV450^1.p,Vampire,Theorem,0.2,Theorem
SEV/SEV450^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV449^1.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV451^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV451^1.p,Vampire,Theorem,0.3,Theorem
SEV/SEV451^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV449^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV452^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV452^1.p,Vampire,Theorem,0.2,Theorem
SEV/SEV452^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV450^1.p,Leo-III,Timeout,10.3,Theorem
SEV/SEV453^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV453^1.p,Vampire,Theorem,0.4,Theorem
SEV/SEV453^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV451^1.p,Leo-III,Theorem,2.3,Theorem
SEV/SEV454^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV443^1.p,Leo-III,Timeout,30.1,Theorem
SEV/SEV454^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV453^1.p,Leo-III,Theorem,7.9,Theorem
SEV/SEV455^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV452^1.p,Leo-III,Timeout,11.7,Theorem
SEV/SEV455^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV454^1.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV456^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV454^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV456^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV455^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV457^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV457^1.p,Vampire,Theorem,0.0,Theorem
SEV/SEV457^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV457^1.p,Leo-III,Theorem,0.5,Theorem
SEV/SEV458^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV455^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV458^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV456^1.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV459^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV456^1.p,Leo-III,Timeout,12.5,Theorem
SEV/SEV459^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV458^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV460^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV459^1.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV460^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV459^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV461^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV458^1.p,Leo-III,Timeout,10.5,Theorem
SEV/SEV461^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV461^1.p,Vampire,Theorem,0.3,Theorem
SEV/SEV462^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV460^1.p,Vampire,Theorem,8.3,Theorem
SEV/SEV462^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV460^1.p,Leo-III,Timeout,10.7,Theorem
SEV/SEV463^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV461^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV463^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV462^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV464^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV462^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV464^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV463^1.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV465^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV463^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV465^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV464^1.p,Vampire,Timeout,10.2,Theorem
SEV/SEV466^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV465^1.p,Leo-III,Theorem,3.5,Theorem
SEV/SEV466^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV464^1.p,Leo-III,Timeout,11.0,Theorem
SEV/SEV467^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV465^1.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV467^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV466^1.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV468^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV466^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV468^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV467^1.p,Vampire,Timeout,10.2,Theorem
SEV/SEV469^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV467^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV469^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV468^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV470^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV468^1.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV470^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV469^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV471^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV469^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV471^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV470^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV472^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV472^1.p,Vampire,Theorem,0.3,Theorem
SEV/SEV472^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV472^1.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV473^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV470^1.p,Leo-III,Timeout,11.2,Theorem
SEV/SEV473^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV471^1.p,Vampire,NoAnswer,9.9,Theorem
SEV/SEV474^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV473^1.p,Vampire,Timeout,10.0,Theorem
SEV/SEV474^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV474^1.p,Vampire,Timeout,10.2,Theorem
SEV/SEV475^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV474^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV475^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV475^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV476^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV476^1.p,Vampire,Theorem,0.0,Theorem
SEV/SEV476^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV476^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV477^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV471^1.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV477^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV475^1.p,Leo-III,Timeout,10.6,Theorem
SEV/SEV478^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV478^1.p,Vampire,Theorem,0.2,Theorem
SEV/SEV478^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV478^1.p,Leo-III,Theorem,1.6,Theorem
SEV/SEV479^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV473^1.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV479^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV477^1.p,Vampire,Timeout,10.2,Theorem
SEV/SEV480^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV479^1.p,Vampire,Timeout,10.2,Theorem
SEV/SEV480^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV479^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV481^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV480^1.p,Vampire,NoAnswer,9.7,Theorem
SEV/SEV481^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV481^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV482^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV481^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV482^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV482^1.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV483^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV482^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV483^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV477^1.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV484^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV480^1.p,Leo-III,Timeout,21.2,Theorem
SEV/SEV484^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV483^1.p,Vampire,Timeout,10.2,Theorem
SEV/SEV485^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV485^1.p,Vampire,Theorem,0.0,Theorem
SEV/SEV485^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV485^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV486^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV484^1.p,Vampire,Timeout,10.0,Theorem
SEV/SEV486^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV486^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV487^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV487^1.p,Vampire,Theorem,0.1,Theorem
SEV/SEV487^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV487^1.p,Leo-III,Theorem,1.2,Theorem
SEV/SEV488^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV486^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV488^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV488^1.p,Vampire,Timeout,10.0,Theorem
SEV/SEV489^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV489^1.p,Vampire,Theorem,0.0,Theorem
SEV/SEV489^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV489^1.p,Leo-III,Theorem,0.4,Theorem
SEV/SEV490^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV488^1.p,Leo-III,Timeout,10.5,Theorem
SEV/SEV490^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV484^1.p,Leo-III,Timeout,22.1,Theorem
SEV/SEV491^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV483^1.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV491^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV490^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV492^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV492^1.p,Vampire,Theorem,1.7,Theorem
SEV/SEV492^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV491^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV493^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV493^1.p,Vampire,Theorem,0.1,Theorem
SEV/SEV493^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV490^1.p,Leo-III,Timeout,12.2,Theorem
SEV/SEV494^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV494^1.p,Vampire,Theorem,0.0,Theorem
SEV/SEV494^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV494^1.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV495^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV492^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV495^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV493^1.p,Leo-III,Theorem,8.6,Theorem
SEV/SEV496^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV495^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV496^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV491^1.p,Leo-III,Timeout,22.0,Theorem
SEV/SEV497^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV497^1.p,Vampire,Theorem,3.1,Theorem
SEV/SEV497^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV497^1.p,Leo-III,Theorem,1.0,Theorem
SEV/SEV498^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV496^1.p,Vampire,Timeout,10.2,Theorem
SEV/SEV498^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV495^1.p,Leo-III,Timeout,18.6,Theorem
SEV/SEV499^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV498^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV499^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV496^1.p,Leo-III,Timeout,16.6,Theorem
SEV/SEV500^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV498^1.p,Leo-III,Timeout,11.7,Theorem
SEV/SEV500^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV499^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV501^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV499^1.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV501^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV500^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV502^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV502^1.p,Vampire,Theorem,0.0,Theorem
SEV/SEV502^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV500^1.p,Leo-III,Timeout,12.1,Theorem
SEV/SEV503^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV501^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV503^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV503^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV504^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV503^1.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV504^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV504^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV505^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV504^1.p,Leo-III,Timeout,11.1,Theorem
SEV/SEV505^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV501^1.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV506^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV502^1.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV506^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV506^1.p,Leo-III,Theorem,0.6,Theorem
SEV/SEV507^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV507^1.p,Vampire,Theorem,0.0,Theorem
SEV/SEV507^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV505^1.p,Vampire,Timeout,10.0,Theorem
SEV/SEV508^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV506^1.p,Vampire,NoAnswer,10.0,Theorem
SEV/SEV508^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV508^1.p,Leo-III,Theorem,4.1,Theorem
SEV/SEV509^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV508^1.p,Vampire,Timeout,10.0,Theorem
SEV/SEV509^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV509^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV510^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV505^1.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV510^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV510^1.p,Leo-III,Theorem,1.0,Theorem
SEV/SEV511^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV509^1.p,Leo-III,Timeout,13.6,Theorem
SEV/SEV511^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV507^1.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV512^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV510^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV512^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV511^1.p,Vampire,Timeout,10.2,Theorem
SEV/SEV513^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV511^1.p,Leo-III,Timeout,10.3,Theorem
SEV/SEV513^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV513^1.p,Vampire,Theorem,2.7,Theorem
SEV/SEV514^1.p,E,NoAnswer,0.0,Theorem
SEV/SEV512^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV514^1.p,Leo-II,Error,0.0,Theorem
SEV/SEV512^1.p,Leo-III,Timeout,10.8,Theorem
SEV/SEV514^1.p,Vampire,Theorem,8.9,Theorem
SEV/SEV513^1.p,Leo-III,Timeout,13.2,Theorem
SEV/SEV514^1.p,Leo-III,Timeout,10.1,Theorem
SEV/SEV523^1.p,E,GaveUp,10.8,Theorem
SEV/SEV523^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV523^1.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV523^1.p,Leo-III,Timeout,10.2,Theorem
SEV/SEV524^1.p,E,Theorem,7.9,Theorem
SEV/SEV524^1.p,Vampire,Timeout,10.2,Theorem
SEV/SEV524^1.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV525^1.p,E,GaveUp,11.0,Unknown
SEV/SEV525^1.p,Vampire,Timeout,10.0,Unknown
SEV/SEV525^1.p,Leo-II,Timeout,10.1,Unknown
SEV/SEV525^1.p,Leo-III,Timeout,10.3,Unknown
SEV/SEV526^1.p,E,GaveUp,10.0,Unknown
SEV/SEV524^1.p,Leo-III,Timeout,30.0,Theorem
SEV/SEV526^1.p,Vampire,Timeout,10.2,Unknown
SEV/SEV526^1.p,Leo-II,Timeout,10.1,Unknown
SEV/SEV527^1.p,Vampire,Timeout,10.1,Theorem
SEV/SEV527^1.p,E,GaveUp,10.9,Theorem
SEV/SEV527^1.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV528^1.p,E,GaveUp,10.4,Unknown
SEV/SEV527^1.p,Leo-III,Timeout,11.5,Theorem
SEV/SEV528^1.p,Vampire,Timeout,10.2,Unknown
SEV/SEV526^1.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV528^1.p,Leo-II,Timeout,10.0,Unknown
SEV/SEV529^1.p,E,GaveUp,10.8,Theorem
SEV/SEV529^1.p,Vampire,Theorem,7.4,Theorem
SEV/SEV529^1.p,Leo-III,Theorem,2.1,Theorem
SEV/SEV529^1.p,Leo-II,Timeout,10.0,Theorem
SEV/SEV530^1.p,Vampire,Timeout,10.1,Unknown
SEV/SEV530^1.p,E,GaveUp,10.7,Unknown
SEV/SEV530^1.p,Leo-II,Timeout,10.0,Unknown
SEV/SEV528^1.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV531^1.p,E,GaveUp,11.0,Unknown
SEV/SEV531^1.p,Vampire,Timeout,10.1,Unknown
SEV/SEV531^1.p,Leo-II,Timeout,10.0,Unknown
SEV/SEV531^1.p,Leo-III,Timeout,10.1,Unknown
SEV/SEV532^1.p,Vampire,Timeout,10.2,Unknown
SEV/SEV532^1.p,E,GaveUp,10.9,Unknown
SEV/SEV530^1.p,Leo-III,Timeout,30.0,Unknown
SEV/SEV532^1.p,Leo-II,Timeout,10.0,Unknown
SWC/SWC425^7.p,E,GaveUp,10.1,CounterSatisfiable
SWC/SWC425^7.p,Vampire,Timeout,10.1,CounterSatisfiable
SWC/SWC425^7.p,Leo-II,Timeout,10.5,CounterSatisfiable
SWC/SWC425^7.p,Leo-III,Timeout,10.1,CounterSatisfiable
SWV/SWV010^7.p,E,GaveUp,10.1,Satisfiable
SWV/SWV010^7.p,Vampire,NoAnswer,9.8,Satisfiable
SWV/SWV061^7.p,E,Theorem,0.1,Theorem
SEV/SEV532^1.p,Leo-III,Timeout,30.0,Unknown
SWV/SWV010^7.p,Leo-II,Unknown,10.5,Satisfiable
SWV/SWV061^7.p,Leo-II,Theorem,2.5,Theorem
SWV/SWV061^7.p,Leo-III,Theorem,2.3,Theorem
SWV/SWV061^7.p,Vampire,Timeout,10.2,Theorem
SWV/SWV067^7.p,E,GaveUp,10.1,Theorem
SWV/SWV067^7.p,Vampire,Timeout,10.2,Theorem
SWV/SWV073^7.p,E,Theorem,3.8,Theorem
SWV/SWV073^7.p,Vampire,Theorem,0.1,Theorem
SWV/SWV067^7.p,Leo-III,Timeout,10.4,Theorem
SWV/SWV073^7.p,Leo-II,Theorem,5.6,Theorem
SWV/SWV010^7.p,Leo-III,Timeout,30.0,Satisfiable
SWV/SWV073^7.p,Leo-III,Theorem,1.8,Theorem
SWV/SWV079^7.p,E,GaveUp,10.1,Theorem
SWV/SWV079^7.p,Vampire,Timeout,10.1,Theorem
SWV/SWV085^7.p,E,Theorem,0.1,Theorem
SWV/SWV085^7.p,Vampire,Theorem,0.1,Theorem
SWV/SWV067^7.p,Leo-II,Timeout,30.0,Theorem
SWV/SWV085^7.p,Leo-II,Theorem,2.7,Theorem
SWV/SWV085^7.p,Leo-III,Theorem,1.9,Theorem
SWV/SWV079^7.p,Leo-III,Timeout,10.2,Theorem
SWV/SWV091^7.p,E,GaveUp,10.1,Theorem
SWV/SWV091^7.p,Vampire,Timeout,10.2,Theorem
SWV/SWV079^7.p,Leo-II,Timeout,30.0,Theorem
SWV/SWV097^7.p,Vampire,Theorem,0.1,Theorem
SWV/SWV091^7.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV097^7.p,E,GaveUp,10.1,Theorem
SWV/SWV097^7.p,Leo-III,Theorem,1.9,Theorem
SWV/SWV103^7.p,E,GaveUp,10.1,Theorem
SWV/SWV103^7.p,Vampire,Timeout,10.1,Theorem
SWV/SWV091^7.p,Leo-II,Timeout,30.0,Theorem
SWV/SWV107^7.p,E,Theorem,0.1,Theorem
SWV/SWV103^7.p,Leo-III,Timeout,10.5,Theorem
SWV/SWV107^7.p,Leo-II,Theorem,2.5,Theorem
SWV/SWV107^7.p,Vampire,Timeout,10.2,Theorem
SWV/SWV425^1.p,E,GaveUp,0.0,CounterSatisfiable
SWV/SWV425^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SWV/SWV107^7.p,Leo-III,Theorem,2.8,Theorem
SWV/SWV097^7.p,Leo-II,Timeout,30.0,Theorem
SWV/SWV425^2.p,E,Theorem,0.0,Theorem
SWV/SWV425^1.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SWV/SWV425^2.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV425^1.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SWV/SWV426^1.p,E,GaveUp,0.0,CounterSatisfiable
SWV/SWV425^2.p,Vampire,Theorem,7.7,Theorem
SWV/SWV425^2.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV426^1.p,Vampire,Timeout,10.1,CounterSatisfiable
SWV/SWV426^2.p,E,Theorem,0.0,Theorem
SWV/SWV103^7.p,Leo-II,Timeout,30.0,Theorem
SWV/SWV426^2.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV426^1.p,Leo-II,Unknown,11.1,CounterSatisfiable
SWV/SWV426^3.p,E,GaveUp,0.0,CounterSatisfiable
SWV/SWV426^3.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SWV/SWV426^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SWV/SWV426^2.p,Vampire,Timeout,10.2,Theorem
SWV/SWV426^4.p,E,Theorem,0.0,Theorem
SWV/SWV426^2.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV426^4.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV426^3.p,Leo-II,Timeout,9.9,CounterSatisfiable
SWV/SWV427^1.p,E,GaveUp,0.0,CounterSatisfiable
SWV/SWV427^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SWV/SWV426^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SWV/SWV426^4.p,Vampire,NoAnswer,10.0,Theorem
SWV/SWV427^2.p,E,Theorem,0.0,Theorem
SWV/SWV426^4.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV427^2.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV427^1.p,Leo-II,CounterSatisfiable,5.4,CounterSatisfiable
SWV/SWV428^1.p,E,GaveUp,0.0,CounterSatisfiable
SWV/SWV427^2.p,Vampire,Theorem,8.3,Theorem
SWV/SWV427^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SWV/SWV427^2.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV428^2.p,E,Theorem,0.0,Theorem
SWV/SWV428^1.p,Vampire,NoAnswer,9.9,CounterSatisfiable
SWV/SWV428^1.p,Leo-II,Timeout,10.3,CounterSatisfiable
SWV/SWV428^2.p,Vampire,Timeout,10.1,Theorem
SWV/SWV429^1.p,E,Theorem,0.0,Theorem
SWV/SWV429^1.p,Vampire,Theorem,0.0,Theorem
SWV/SWV429^1.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV429^1.p,Leo-III,Theorem,0.3,Theorem
SWV/SWV429^2.p,E,Theorem,0.0,Theorem
SWV/SWV429^2.p,Vampire,Theorem,0.0,Theorem
SWV/SWV429^2.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV429^2.p,Leo-III,Theorem,0.4,Theorem
SWV/SWV430^1.p,E,GaveUp,0.0,CounterSatisfiable
SWV/SWV430^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SWV/SWV428^2.p,Leo-II,Timeout,10.7,Theorem
SWV/SWV430^1.p,Leo-II,CounterSatisfiable,2.7,CounterSatisfiable
SWV/SWV430^2.p,E,Theorem,0.0,Theorem
SWV/SWV428^2.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV430^2.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV428^1.p,Leo-III,Timeout,20.7,CounterSatisfiable
SWV/SWV431^1.p,E,GaveUp,0.0,CounterSatisfiable
SWV/SWV431^1.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SWV/SWV430^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SWV/SWV430^2.p,Vampire,Timeout,10.2,Theorem
SWV/SWV431^2.p,E,Theorem,0.0,Theorem
SWV/SWV430^2.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV431^2.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV431^1.p,Leo-II,Timeout,9.9,CounterSatisfiable
SWV/SWV432^1.p,E,GaveUp,0.0,CounterSatisfiable
SWV/SWV432^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SWV/SWV432^1.p,Leo-II,CounterSatisfiable,2.7,CounterSatisfiable
SWV/SWV431^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SWV/SWV432^2.p,E,Theorem,0.0,Theorem
SWV/SWV431^2.p,Vampire,Timeout,10.1,Theorem
SWV/SWV432^2.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV431^2.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV433^1.p,E,GaveUp,0.0,CounterSatisfiable
SWV/SWV432^2.p,Vampire,NoAnswer,9.0,Theorem
SWV/SWV432^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SWV/SWV432^2.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV433^2.p,E,Theorem,0.0,Theorem
SWV/SWV433^1.p,Vampire,NoAnswer,10.0,CounterSatisfiable
SWV/SWV433^1.p,Leo-II,Unknown,10.5,CounterSatisfiable
SWV/SWV433^2.p,Vampire,NoAnswer,9.9,Theorem
SWV/SWV434^3.p,E,GaveUp,0.0,CounterSatisfiable
SWV/SWV434^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SWV/SWV434^3.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SWV/SWV433^2.p,Leo-II,Unknown,10.2,Theorem
SWV/SWV434^4.p,E,Theorem,0.0,Theorem
SWV/SWV434^3.p,Leo-III,GaveUp,0.6,CounterSatisfiable
SWV/SWV434^4.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV434^4.p,Vampire,Theorem,0.2,Theorem
SWV/SWV435^3.p,E,Theorem,0.0,Theorem
SWV/SWV435^3.p,Vampire,Theorem,0.0,Theorem
SWV/SWV435^3.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV435^3.p,Leo-III,Theorem,0.4,Theorem
SWV/SWV435^4.p,E,Theorem,0.0,Theorem
SWV/SWV435^4.p,Vampire,Theorem,0.0,Theorem
SWV/SWV435^4.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV434^4.p,Leo-III,Theorem,0.7,Theorem
SWV/SWV436^3.p,E,GaveUp,0.0,CounterSatisfiable
SWV/SWV436^3.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SWV/SWV435^4.p,Leo-III,Theorem,0.4,Theorem
SWV/SWV433^1.p,Leo-III,Timeout,20.3,CounterSatisfiable
SWV/SWV436^4.p,E,Theorem,0.0,Theorem
SWV/SWV433^2.p,Leo-III,Timeout,10.2,Theorem
SWV/SWV436^4.p,Leo-II,Theorem,2.5,Theorem
SWV/SWV436^3.p,Leo-II,Unknown,10.2,CounterSatisfiable
SWV/SWV436^3.p,Leo-III,Timeout,10.2,CounterSatisfiable
SWV/SWV436^4.p,Vampire,Theorem,9.1,Theorem
SWV/SWV436^4.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV437^1.p,E,GaveUp,10.1,Theorem
SWV/SWV437^1.p,Vampire,Timeout,10.2,Theorem
SWV/SWV437^1.p,Leo-II,Unknown,10.3,Theorem
SWV/SWV437^1.p,Leo-III,Timeout,12.1,Theorem
SWV/SWV438^1.p,E,GaveUp,10.1,Theorem
SWV/SWV438^1.p,Vampire,Timeout,10.2,Theorem
SWV/SWV438^1.p,Leo-II,Timeout,11.9,Theorem
SWV/SWV438^1.p,Leo-III,Timeout,12.0,Theorem
SWV/SWV439^1.p,E,GaveUp,10.1,CounterSatisfiable
SWV/SWV439^1.p,Vampire,Timeout,10.2,CounterSatisfiable
SWV/SWV439^1.p,Leo-II,Timeout,12.0,CounterSatisfiable
SWV/SWV440^1.p,E,GaveUp,10.1,Theorem
SWV/SWV440^1.p,Vampire,Timeout,10.3,Theorem
SWV/SWV441^1.p,E,Theorem,0.0,Theorem
SWV/SWV439^1.p,Leo-III,Timeout,12.2,CounterSatisfiable
SWV/SWV441^1.p,Leo-II,Theorem,0.5,Theorem
SWV/SWV440^1.p,Leo-II,Unknown,10.3,Theorem
SWV/SWV442^1.p,E,Theorem,0.0,Theorem
SWV/SWV442^1.p,Vampire,Theorem,0.0,Theorem
SWV/SWV442^1.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV442^1.p,Leo-III,Theorem,0.4,Theorem
SWV/SWV443^1.p,E,Theorem,0.0,Theorem
SWV/SWV443^1.p,Vampire,Theorem,0.0,Theorem
SWV/SWV443^1.p,Leo-II,Theorem,0.1,Theorem
SWV/SWV443^1.p,Leo-III,Theorem,0.4,Theorem
SWV/SWV444^1.p,E,Theorem,0.0,Theorem
SWV/SWV441^1.p,Vampire,Timeout,10.1,Theorem
SWV/SWV444^1.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV441^1.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV440^1.p,Leo-III,Timeout,12.4,Theorem
SWV/SWV445^1.p,E,Theorem,2.3,Theorem
SWV/SWV445^1.p,Leo-II,Theorem,0.2,Theorem
SWV/SWV444^1.p,Vampire,Timeout,10.2,Theorem
SWV/SWV444^1.p,Leo-III,Timeout,10.1,Theorem
SWV/SWV445^1.p,Vampire,Timeout,10.1,Theorem
SWV/SWV446^1.p,Leo-II,Theorem,0.1,Theorem
SWV/SWV446^1.p,E,Theorem,7.1,Theorem
SWV/SWV447^1.p,E,Theorem,0.0,Theorem
SWV/SWV447^1.p,Vampire,Theorem,0.0,Theorem
SWV/SWV447^1.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV445^1.p,Leo-III,Timeout,10.2,Theorem
SWW/SWW469^1.p,E,Theorem,0.0,Theorem
SWW/SWW469^1.p,Vampire,Theorem,0.0,Theorem
SWW/SWW469^1.p,Leo-II,Theorem,0.0,Theorem
SWV/SWV447^1.p,Leo-III,Theorem,0.5,Theorem
SWW/SWW470^1.p,E,Theorem,0.0,Theorem
SWW/SWW469^1.p,Leo-III,Theorem,0.4,Theorem
SWV/SWV446^1.p,Vampire,Timeout,10.0,Theorem
SWV/SWV446^1.p,Leo-III,Timeout,10.1,Theorem
SWW/SWW470^2.p,E,NoAnswer,0.0,Theorem
SWW/SWW470^1.p,Vampire,Timeout,10.1,Theorem
SWW/SWW470^2.p,Leo-II,Timeout,17.0,Theorem
SWW/SWW470^1.p,Leo-II,Unknown,10.9,Theorem
SWW/SWW470^3.p,E,NoAnswer,0.0,Theorem
SWW/SWW470^2.p,Vampire,Timeout,10.0,Theorem
SWW/SWW470^3.p,Leo-II,Timeout,15.0,Theorem
SWW/SWW470^1.p,Leo-III,Timeout,12.7,Theorem
SWW/SWW470^2.p,Leo-III,Timeout,10.1,Theorem
SWW/SWW470^3.p,Vampire,Timeout,10.1,Theorem
SWW/SWW470^3.p,Leo-III,Timeout,10.1,Theorem
SWW/SWW471^1.p,E,GaveUp,10.1,Theorem
SWW/SWW471^1.p,Vampire,Timeout,10.1,Theorem
SWW/SWW471^1.p,Leo-II,Unknown,10.9,Theorem
SWW/SWW471^1.p,Leo-III,Timeout,10.2,Theorem
SWW/SWW471^2.p,E,GaveUp,10.1,ContradictoryAxioms
SWW/SWW471^2.p,Vampire,Timeout,10.0,ContradictoryAxioms
SWW/SWW471^2.p,Leo-II,Timeout,10.0,ContradictoryAxioms
SWW/SWW471^2.p,Leo-III,Timeout,10.2,ContradictoryAxioms
SWW/SWW471^3.p,E,GaveUp,10.1,Theorem
SWW/SWW471^3.p,Vampire,Timeout,10.2,Theorem
SWW/SWW471^3.p,Leo-II,Timeout,15.0,Theorem
SWW/SWW471^3.p,Leo-III,Timeout,10.3,Theorem
SWW/SWW472^1.p,E,GaveUp,10.1,Theorem
SWW/SWW472^1.p,Vampire,Timeout,10.1,Theorem
SWW/SWW472^1.p,Leo-II,Unknown,10.8,Theorem
SWW/SWW472^2.p,E,GaveUp,10.1,Theorem
SWW/SWW472^2.p,Vampire,Timeout,10.1,Theorem
SWW/SWW472^3.p,E,NoAnswer,0.0,Theorem
SWW/SWW472^2.p,Leo-II,Unknown,10.0,Theorem
SWW/SWW472^3.p,Leo-II,Unknown,11.5,Theorem
SWW/SWW472^2.p,Leo-III,Timeout,10.1,Theorem
SWW/SWW473^1.p,E,Theorem,0.0,ContradictoryAxioms
SWW/SWW472^3.p,Vampire,Timeout,10.1,Theorem
SWW/SWW473^1.p,Leo-II,Theorem,0.6,ContradictoryAxioms
SWW/SWW472^1.p,Leo-III,Timeout,30.0,Theorem
SWW/SWW473^2.p,E,Theorem,0.2,Theorem
SWW/SWW473^1.p,Vampire,Timeout,10.0,ContradictoryAxioms
SWW/SWW473^2.p,Leo-II,Timeout,11.1,Theorem
SWW/SWW473^1.p,Leo-III,Timeout,10.1,ContradictoryAxioms
SWW/SWW473^3.p,E,Theorem,0.2,ContradictoryAxioms
SWW/SWW472^3.p,Leo-III,Timeout,17.3,Theorem
SWW/SWW473^2.p,Vampire,Timeout,10.1,Theorem
SWW/SWW473^2.p,Leo-III,Timeout,10.2,Theorem
SWW/SWW474^1.p,E,Theorem,0.1,Theorem
SWW/SWW473^3.p,Vampire,Timeout,10.0,ContradictoryAxioms
SWW/SWW473^3.p,Leo-III,Timeout,10.1,ContradictoryAxioms
SWW/SWW473^3.p,Leo-II,Timeout,15.0,ContradictoryAxioms
SWW/SWW474^2.p,E,Theorem,0.1,Theorem
SWW/SWW474^1.p,Vampire,Timeout,10.0,Theorem
SWW/SWW474^1.p,Leo-II,Timeout,11.2,Theorem
SWW/SWW474^2.p,Leo-II,Timeout,10.1,Theorem
SWW/SWW474^1.p,Leo-III,Timeout,10.2,Theorem
SWW/SWW474^2.p,Vampire,Timeout,10.1,Theorem
SWW/SWW474^2.p,Leo-III,Timeout,10.8,Theorem
SWW/SWW474^3.p,E,GaveUp,10.1,Theorem
SWW/SWW475^1.p,E,NoAnswer,0.0,Theorem
SWW/SWW474^3.p,Leo-II,Unknown,10.0,Theorem
SWW/SWW475^1.p,Leo-II,Timeout,10.2,Theorem
SWW/SWW474^3.p,Vampire,Timeout,10.1,Theorem
SWW/SWW475^2.p,E,NoAnswer,0.0,Theorem
SWW/SWW474^3.p,Leo-III,Timeout,11.2,Theorem
SWW/SWW475^2.p,Leo-II,Timeout,10.0,Theorem
SWW/SWW475^1.p,Vampire,Timeout,10.1,Theorem
SWW/SWW475^3.p,E,NoAnswer,0.0,Theorem
SWW/SWW475^2.p,Vampire,Timeout,10.1,Theorem
SWW/SWW475^3.p,Leo-II,Timeout,10.3,Theorem
SWW/SWW475^1.p,Leo-III,Timeout,11.2,Theorem
SWW/SWW476^1.p,E,NoAnswer,0.0,Theorem
SWW/SWW475^2.p,Leo-III,Timeout,10.1,Theorem
SWW/SWW476^1.p,Leo-II,Unknown,10.7,Theorem
SWW/SWW475^3.p,Vampire,Timeout,10.1,Theorem
SWW/SWW476^2.p,E,NoAnswer,0.0,Theorem
SWW/SWW475^3.p,Leo-III,Timeout,10.1,Theorem
SWW/SWW476^2.p,Leo-II,Unknown,10.0,Theorem
SWW/SWW476^1.p,Vampire,Timeout,10.0,Theorem
SWW/SWW476^3.p,E,NoAnswer,0.0,Theorem
SWW/SWW476^1.p,Leo-III,Timeout,10.1,Theorem
SWW/SWW476^3.p,Leo-II,Timeout,10.1,Theorem
SWW/SWW476^2.p,Vampire,Timeout,10.1,Theorem
SWW/SWW477^1.p,E,NoAnswer,0.0,Theorem
SWW/SWW476^2.p,Leo-III,Timeout,10.1,Theorem
SWW/SWW477^1.p,Leo-II,Unknown,10.2,Theorem
SWW/SWW476^3.p,Vampire,Timeout,10.1,Theorem
SWW/SWW477^2.p,E,NoAnswer,0.0,Theorem
SWW/SWW476^3.p,Leo-III,Timeout,10.3,Theorem
SWW/SWW477^2.p,Leo-II,Unknown,10.2,Theorem
SWW/SWW477^1.p,Vampire,Timeout,10.2,Theorem
SWW/SWW477^3.p,E,NoAnswer,0.0,Theorem
SWW/SWW477^2.p,Vampire,Timeout,10.1,Theorem
SWW/SWW477^3.p,Leo-II,Unknown,10.9,Theorem
SWW/SWW477^2.p,Leo-III,Timeout,10.1,Theorem
SWW/SWW478^1.p,E,NoAnswer,0.0,Theorem
SWW/SWW478^1.p,Vampire,Theorem,0.1,Theorem
SWW/SWW478^1.p,Leo-II,Theorem,0.6,Theorem
SWW/SWW477^3.p,Vampire,Timeout,10.2,Theorem
SWW/SWW478^2.p,E,NoAnswer,0.0,Theorem
SWW/SWW478^2.p,Vampire,Theorem,0.2,Theorem
SWW/SWW478^2.p,Leo-II,Theorem,4.4,Theorem
SWW/SWW477^3.p,Leo-III,Timeout,10.7,Theorem
SWW/SWW478^3.p,E,NoAnswer,0.0,Theorem
SWW/SWW478^3.p,Vampire,Theorem,0.4,Theorem
SWW/SWW478^3.p,Leo-II,Theorem,9.8,Theorem
SWW/SWW478^1.p,Leo-III,Timeout,10.3,Theorem
SWW/SWW477^1.p,Leo-III,Timeout,27.7,Theorem
SWW/SWW478^3.p,Leo-III,Timeout,10.6,Theorem
SWW/SWW478^2.p,Leo-III,Timeout,16.3,Theorem
SWW/SWW674^1.p,E,GaveUp,10.0,Satisfiable
SYN/SYN000^1.p,E,Theorem,0.0,Theorem
SYN/SYN000^1.p,Vampire,Theorem,0.0,Theorem
SYN/SYN000^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN000^1.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN000^2.p,E,NoAnswer,0.0,Satisfiable
SYN/SYN000^2.p,Vampire,NoAnswer,0.0,Satisfiable
SYN/SYN000^2.p,Leo-II,Error,0.0,Satisfiable
SYN/SYN000^2.p,Leo-III,Inappropriate,0.3,Satisfiable
SYN/SYN000^3.p,E,NoAnswer,0.0,Satisfiable
SYN/SYN000^3.p,Vampire,NoAnswer,0.0,Satisfiable
SYN/SYN000^3.p,Leo-II,Error,0.0,Satisfiable
SWW/SWW674^1.p,Vampire,Timeout,10.1,Satisfiable
SWW/SWW674^1.p,Leo-II,Unknown,10.3,Satisfiable
SWW/SWW674^1.p,Leo-III,Timeout,10.2,Satisfiable
SYN/SYN000^3.p,Leo-III,Timeout,10.1,Satisfiable
SYN/SYN001^4.001.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN001^4.001.p,Vampire,Timeout,10.1,CounterSatisfiable
SYN/SYN001^4.001.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYN/SYN001^4.002.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN001^4.001.p,Leo-III,Timeout,12.2,CounterSatisfiable
SYN/SYN001^4.002.p,Vampire,NoAnswer,9.7,CounterSatisfiable
SYN/SYN001^4.002.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYN/SYN001^4.003.p,Vampire,NoAnswer,7.0,CounterSatisfiable
SYN/SYN001^4.003.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN001^4.002.p,Leo-III,Timeout,15.0,CounterSatisfiable
SYN/SYN001^4.003.p,Leo-II,Unknown,10.3,CounterSatisfiable
SYN/SYN001^4.004.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN001^4.003.p,Leo-III,Timeout,12.5,CounterSatisfiable
SYN/SYN001^4.004.p,Vampire,Timeout,10.2,CounterSatisfiable
SYN/SYN001^4.004.p,Leo-II,Unknown,10.7,CounterSatisfiable
SYN/SYN001^4.004.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYN/SYN007^4.014.p,E,GaveUp,10.0,CounterSatisfiable
SYN/SYN036^5.p,E,Theorem,0.0,Theorem
SYN/SYN036^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN036^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN007^4.014.p,Vampire,Timeout,10.1,CounterSatisfiable
SYN/SYN007^4.014.p,Leo-II,Timeout,15.0,CounterSatisfiable
SYN/SYN036^5.p,Leo-III,Timeout,10.4,Theorem
SYN/SYN036^7.p,E,GaveUp,10.1,Theorem
SYN/SYN036^7.p,Vampire,Timeout,10.2,Theorem
SYN/SYN036^7.p,Leo-III,Timeout,10.1,Theorem
SYN/SYN036^7.p,Leo-II,Unknown,11.3,Theorem
SYN/SYN040^4.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN007^4.014.p,Leo-III,Timeout,30.0,CounterSatisfiable
SYN/SYN041^4.p,E,Theorem,0.0,Theorem
SYN/SYN041^4.p,Vampire,Theorem,0.1,Theorem
SYN/SYN041^4.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN041^4.p,Leo-III,Theorem,1.8,Theorem
SYN/SYN044^4.p,E,Theorem,0.0,Theorem
SYN/SYN044^4.p,Vampire,Theorem,1.7,Theorem
SYN/SYN040^4.p,Vampire,Timeout,10.0,CounterSatisfiable
SYN/SYN040^4.p,Leo-II,Unknown,10.2,CounterSatisfiable
SYN/SYN045^4.p,E,Theorem,0.0,Theorem
SYN/SYN045^4.p,Vampire,Theorem,0.3,Theorem
SYN/SYN045^4.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN044^4.p,Leo-II,Theorem,2.5,Theorem
SYN/SYN045^7.p,E,Theorem,0.1,Theorem
SYN/SYN040^4.p,Leo-III,Timeout,10.4,CounterSatisfiable
SYN/SYN045^7.p,Leo-II,Theorem,0.1,Theorem
SYN/SYN044^4.p,Leo-III,Timeout,11.2,Theorem
SYN/SYN045^7.p,Vampire,NoAnswer,9.6,Theorem
SYN/SYN046^4.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN046^4.p,Vampire,NoAnswer,9.9,CounterSatisfiable
SYN/SYN045^4.p,Leo-III,Timeout,30.0,Theorem
SYN/SYN046^4.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYN/SYN046^4.p,Leo-III,Timeout,10.5,CounterSatisfiable
SYN/SYN045^7.p,Leo-III,Timeout,30.0,Theorem
SYN/SYN047^4.p,Vampire,NoAnswer,9.2,CounterSatisfiable
SYN/SYN049^5.p,E,Theorem,0.0,Theorem
SYN/SYN049^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN049^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN047^4.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN051^5.p,E,Theorem,0.0,Theorem
SYN/SYN051^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN051^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN049^5.p,Leo-III,Theorem,0.3,Theorem
SYN/SYN051^5.p,Leo-III,Theorem,0.3,Theorem
SYN/SYN047^4.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYN/SYN052^7.p,Leo-II,Theorem,0.1,Theorem
SYN/SYN047^4.p,Leo-III,Timeout,10.9,CounterSatisfiable
SYN/SYN055^5.p,E,Theorem,0.0,Theorem
SYN/SYN055^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN055^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN052^7.p,E,Theorem,6.5,Theorem
SYN/SYN056^5.p,E,Theorem,0.0,Theorem
SYN/SYN056^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN056^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN055^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN057^5.p,E,Theorem,0.0,Theorem
SYN/SYN057^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN057^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN056^5.p,Leo-III,Theorem,0.5,Theorem
SYN/SYN058^5.p,E,Theorem,0.0,Theorem
SYN/SYN058^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN058^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN057^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN059^5.p,E,Theorem,0.0,Theorem
SYN/SYN059^5.p,Vampire,Theorem,0.1,Theorem
SYN/SYN059^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN058^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN064^5.p,E,Theorem,0.0,Theorem
SYN/SYN064^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN064^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN059^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN355^5.p,E,Theorem,0.0,Theorem
SYN/SYN355^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN355^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN064^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN356^5.p,E,Theorem,0.0,Theorem
SYN/SYN356^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN356^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN355^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN357^5.p,E,Theorem,0.0,Theorem
SYN/SYN357^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN357^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN356^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN357^7.p,E,Theorem,0.0,Theorem
SYN/SYN357^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN357^7.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN357^7.p,Vampire,Theorem,0.3,Theorem
SYN/SYN358^5.p,E,Theorem,0.0,Theorem
SYN/SYN358^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN358^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN357^7.p,Leo-III,Theorem,0.5,Theorem
SYN/SYN360^5.p,E,Theorem,0.0,Theorem
SYN/SYN358^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN360^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN360^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN361^5.p,E,Theorem,0.0,Theorem
SYN/SYN361^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN361^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN360^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN364^5.p,E,Theorem,0.0,Theorem
SYN/SYN364^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN364^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN361^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN365^5.p,E,Theorem,0.0,Theorem
SYN/SYN365^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN365^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN364^5.p,Leo-III,Theorem,0.5,Theorem
SYN/SYN365^5.p,Leo-III,Theorem,0.6,Theorem
SYN/SYN052^7.p,Vampire,Timeout,10.1,Theorem
SYN/SYN367^7.p,Leo-II,Theorem,0.2,Theorem
SYN/SYN052^7.p,Leo-III,Timeout,10.2,Theorem
SYN/SYN374^5.p,E,Theorem,0.0,Theorem
SYN/SYN374^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN374^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN374^5.p,Leo-III,Theorem,1.3,Theorem
SYN/SYN375^5.p,E,Theorem,0.0,Theorem
SYN/SYN375^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN375^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN375^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN377^5.p,E,Theorem,0.0,Theorem
SYN/SYN377^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN377^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN377^5.p,Leo-III,Theorem,1.1,Theorem
SYN/SYN367^7.p,E,Theorem,6.9,Theorem
SYN/SYN367^7.p,Vampire,Timeout,10.1,Theorem
SYN/SYN367^7.p,Leo-III,Timeout,10.1,Theorem
SYN/SYN377^7.p,E,GaveUp,10.1,Theorem
SYN/SYN381^5.p,E,Theorem,0.0,Theorem
SYN/SYN381^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN381^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN381^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN382^5.p,E,Theorem,0.0,Theorem
SYN/SYN382^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN382^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN382^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN386^5.p,E,Theorem,0.0,Theorem
SYN/SYN386^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN386^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN386^5.p,Leo-III,Theorem,0.5,Theorem
SYN/SYN387^4.p,E,GaveUp,0.0,CounterSatisfiable
SYN/SYN387^4.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYN/SYN377^7.p,Vampire,Timeout,10.2,Theorem
SYN/SYN377^7.p,Leo-II,Unknown,10.2,Theorem
SYN/SYN387^7.p,E,GaveUp,0.0,CounterSatisfiable
SYN/SYN377^7.p,Leo-III,Timeout,10.2,Theorem
SYN/SYN387^4.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYN/SYN387^4.p,Leo-III,Timeout,10.2,CounterSatisfiable
SYN/SYN387^7.p,Vampire,NoAnswer,9.9,CounterSatisfiable
SYN/SYN387^7.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYN/SYN387^7.p,Leo-III,Timeout,10.4,CounterSatisfiable
SYN/SYN388^4.p,E,GaveUp,10.0,CounterSatisfiable
SYN/SYN388^4.p,Vampire,Timeout,10.2,CounterSatisfiable
SYN/SYN388^4.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYN/SYN389^4.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN388^4.p,Leo-III,Timeout,11.0,CounterSatisfiable
SYN/SYN390^4.p,E,Theorem,0.0,Theorem
SYN/SYN390^4.p,Vampire,Theorem,0.0,Theorem
SYN/SYN390^4.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN390^4.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN391^4.p,E,Theorem,0.0,Theorem
SYN/SYN391^4.p,Vampire,Theorem,1.4,Theorem
SYN/SYN391^4.p,Leo-II,Theorem,0.1,Theorem
SYN/SYN389^4.p,Vampire,Timeout,10.2,CounterSatisfiable
SYN/SYN389^4.p,Leo-II,Unknown,10.5,CounterSatisfiable
SYN/SYN389^4.p,Leo-III,Timeout,10.2,CounterSatisfiable
SYN/SYN391^4.p,Leo-III,Timeout,10.2,Theorem
SYN/SYN392^4.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN393^4.002.p,E,Theorem,0.0,Theorem
SYN/SYN392^4.p,Vampire,NoAnswer,10.0,CounterSatisfiable
SYN/SYN393^4.002.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN392^4.p,Leo-II,Unknown,10.2,CounterSatisfiable
SYN/SYN392^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYN/SYN393^4.002.p,Vampire,Timeout,10.0,Theorem
SYN/SYN393^4.003.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN393^4.002.p,Leo-III,Timeout,18.0,Theorem
SYN/SYN393^4.003.p,Vampire,Timeout,10.2,CounterSatisfiable
SYN/SYN393^4.003.p,Leo-II,Unknown,10.2,CounterSatisfiable
SYN/SYN393^4.004.p,E,GaveUp,10.1,Theorem
SYN/SYN393^4.004.p,Vampire,Timeout,10.1,Theorem
SYN/SYN397^7.p,E,Theorem,0.0,Theorem
SYN/SYN393^4.004.p,Leo-II,Unknown,10.0,Theorem
SYN/SYN397^7.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN397^7.p,Leo-III,Theorem,2.5,Theorem
SYN/SYN393^4.003.p,Leo-III,Timeout,19.5,CounterSatisfiable
SYN/SYN397^7.p,Vampire,Timeout,10.1,Theorem
SYN/SYN393^4.004.p,Leo-III,Timeout,11.3,Theorem
SYN/SYN407^7.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN416^4.p,E,GaveUp,0.0,CounterSatisfiable
SYN/SYN416^4.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYN/SYN407^7.p,Vampire,NoAnswer,9.7,CounterSatisfiable
SYN/SYN407^7.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYN/SYN416^7.p,E,GaveUp,0.0,CounterSatisfiable
SYN/SYN407^7.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYN/SYN416^4.p,Leo-II,Timeout,10.1,CounterSatisfiable
SYN/SYN416^4.p,Leo-III,Timeout,10.4,CounterSatisfiable
SYN/SYN731^5.p,E,Theorem,0.0,Theorem
SYN/SYN731^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN731^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN731^5.p,Leo-III,Theorem,0.3,Theorem
SYN/SYN732^5.p,E,Theorem,0.0,Theorem
SYN/SYN732^5.p,Vampire,Theorem,0.0,Theorem
SYN/SYN732^5.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN732^5.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN741^7.p,E,ContradictoryAxioms,0.0,ContradictoryAxioms
SYN/SYN416^7.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYN/SYN416^7.p,Vampire,Timeout,10.1,CounterSatisfiable
SYN/SYN741^7.p,Leo-II,Theorem,2.6,ContradictoryAxioms
SYN/SYN915^4.p,E,Theorem,0.0,Theorem
SYN/SYN915^4.p,Vampire,Theorem,0.0,Theorem
SYN/SYN915^4.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN915^4.p,Leo-III,Theorem,0.3,Theorem
SYN/SYN916^4.p,E,GaveUp,0.0,CounterSatisfiable
SYN/SYN916^4.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYN/SYN916^4.p,Leo-II,CounterSatisfiable,3.3,CounterSatisfiable
SYN/SYN741^7.p,Vampire,ContradictoryAxioms,9.6,ContradictoryAxioms
SYN/SYN977^4.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN977^4.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYN/SYN741^7.p,Leo-III,Timeout,22.4,ContradictoryAxioms
SYN/SYN416^7.p,Leo-III,Timeout,30.0,CounterSatisfiable
SYN/SYN978^4.p,E,Theorem,0.0,Theorem
SYN/SYN978^4.p,Vampire,Theorem,0.1,Theorem
SYN/SYN978^4.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN978^4.p,Leo-III,Theorem,0.9,Theorem
SYN/SYN983^1.p,E,Theorem,0.0,Theorem
SYN/SYN983^1.p,Vampire,Theorem,0.0,Theorem
SYN/SYN983^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN983^1.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN984^1.p,E,Theorem,0.0,Theorem
SYN/SYN984^1.p,Vampire,Theorem,0.0,Theorem
SYN/SYN984^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN984^1.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN977^4.p,Leo-II,Timeout,10.3,CounterSatisfiable
SYN/SYN977^4.p,Leo-III,Timeout,11.3,CounterSatisfiable
SYN/SYN985^1.p,E,GaveUp,10.1,CounterSatisfiable
SYN/SYN916^4.p,Leo-III,Timeout,30.0,CounterSatisfiable
SYN/SYN987^1.p,E,GaveUp,0.0,CounterSatisfiable
SYN/SYN985^1.p,Vampire,Timeout,10.2,CounterSatisfiable
SYN/SYN987^1.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYN/SYN987^1.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SYN/SYN987^2.p,E,Unsatisfiable,0.0,Unsatisfiable
SYN/SYN987^2.p,Vampire,Unsatisfiable,0.0,Unsatisfiable
SYN/SYN987^2.p,Leo-II,Unsatisfiable,0.0,Unsatisfiable
SYN/SYN987^2.p,Leo-III,Unsatisfiable,0.3,Unsatisfiable
SYN/SYN988^1.p,E,GaveUp,0.0,CounterSatisfiable
SYN/SYN985^1.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYN/SYN988^1.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYN/SYN988^1.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SYN/SYN988^2.p,E,Unsatisfiable,0.0,Unsatisfiable
SYN/SYN988^2.p,Vampire,Unsatisfiable,0.0,Unsatisfiable
SYN/SYN988^2.p,Leo-II,Unsatisfiable,0.0,Unsatisfiable
SYN/SYN988^2.p,Leo-III,Unsatisfiable,0.3,Unsatisfiable
SYN/SYN989^1.p,E,Theorem,0.0,Theorem
SYN/SYN989^1.p,Vampire,Theorem,0.0,Theorem
SYN/SYN989^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN989^1.p,Leo-III,Theorem,0.3,Theorem
SYN/SYN989^2.p,E,GaveUp,0.0,Satisfiable
SYN/SYN985^1.p,Leo-III,Timeout,10.2,CounterSatisfiable
SYN/SYN989^2.p,Leo-II,Satisfiable,0.0,Satisfiable
SYN/SYN989^2.p,Leo-III,GaveUp,0.3,Satisfiable
SYN/SYN989^3.p,E,Theorem,0.0,Theorem
SYN/SYN989^3.p,Vampire,Theorem,0.0,Theorem
SYN/SYN989^3.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN989^3.p,Leo-III,Theorem,0.3,Theorem
SYN/SYN987^1.p,Vampire,Timeout,10.1,CounterSatisfiable
SYN/SYN988^1.p,Vampire,Timeout,10.1,CounterSatisfiable
SYN/SYN989^2.p,Vampire,Timeout,10.1,Satisfiable
SYN/SYN990^1.p,E,GaveUp,10.0,Satisfiable
SYN/SYN991^1.p,E,Unsatisfiable,0.0,Unsatisfiable
SYN/SYN991^1.p,Vampire,NoAnswer,0.0,Unsatisfiable
SYN/SYN991^1.p,Leo-II,Unsatisfiable,0.0,Unsatisfiable
SYN/SYN990^1.p,Vampire,Timeout,10.0,Satisfiable
SYN/SYN992^1.p,E,Theorem,0.0,Theorem
SYN/SYN992^1.p,Vampire,Theorem,0.0,Theorem
SYN/SYN992^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN991^1.p,Leo-III,Unsatisfiable,0.4,Unsatisfiable
SYN/SYN993^1.p,E,GaveUp,0.0,CounterSatisfiable
SYN/SYN993^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYN/SYN993^1.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYN/SYN992^1.p,Leo-III,Theorem,0.4,Theorem
SYN/SYN994^1.p,E,GaveUp,0.0,CounterSatisfiable
SYN/SYN994^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYN/SYN994^1.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYN/SYN993^1.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYN/SYN995^1.p,E,GaveUp,0.0,CounterSatisfiable
SYN/SYN995^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYN/SYN995^1.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYN/SYN994^1.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYN/SYN996^1.p,E,Theorem,0.0,Theorem
SYN/SYN996^1.p,Vampire,Theorem,0.0,Theorem
SYN/SYN996^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN996^1.p,Leo-III,Theorem,0.5,Theorem
SYN/SYN997^1.p,E,Theorem,0.0,Theorem
SYN/SYN990^1.p,Leo-II,Unknown,10.1,Satisfiable
SYN/SYN997^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN997^1.p,Leo-III,Theorem,0.5,Theorem
SYN/SYN998^1.p,E,Theorem,0.0,Theorem
SYN/SYN998^1.p,Vampire,Theorem,0.0,Theorem
SYN/SYN998^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN998^1.p,Leo-III,Theorem,0.3,Theorem
SYN/SYN999^1.p,E,Theorem,0.0,Theorem
SYN/SYN999^1.p,Vampire,Theorem,0.0,Theorem
SYN/SYN999^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN999^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO001^1.p,E,Theorem,0.0,Theorem
SYO/SYO001^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO001^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO001^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO002^1.p,E,Theorem,0.0,Theorem
SYO/SYO002^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO002^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO002^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO003^1.p,E,Theorem,0.0,Theorem
SYO/SYO003^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO003^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO003^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO004^1.p,E,Theorem,0.0,Theorem
SYO/SYO004^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO004^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO004^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO005^1.p,E,Theorem,0.0,Theorem
SYO/SYO005^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO005^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO005^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO006^1.p,E,Theorem,0.0,Theorem
SYO/SYO006^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO006^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO006^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO007^1.p,E,Theorem,0.0,Theorem
SYO/SYO007^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO007^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO007^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO008^1.p,E,Theorem,0.0,Theorem
SYO/SYO008^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO008^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO008^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO009^1.p,E,Theorem,0.0,Theorem
SYO/SYO009^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO009^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO009^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO010^1.p,E,Theorem,0.0,Theorem
SYO/SYO010^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO010^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO010^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO011^1.p,E,Theorem,0.0,Theorem
SYO/SYO011^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO011^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN990^1.p,Leo-III,Timeout,10.1,Satisfiable
SYO/SYO012^1.p,E,Theorem,0.0,Theorem
SYO/SYO012^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO011^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO012^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO013^1.p,E,Theorem,0.0,Theorem
SYO/SYO013^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO013^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO012^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO015^1.p,E,Theorem,0.0,Theorem
SYO/SYO015^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO013^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO015^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO016^1.p,E,Theorem,0.0,Theorem
SYO/SYO016^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO015^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO016^1.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO017^1.p,E,Theorem,0.0,Theorem
SYO/SYO017^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO017^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO017^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO018^1.p,E,Theorem,0.0,Theorem
SYO/SYO018^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO018^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN995^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO019^1.p,E,Theorem,0.0,Theorem
SYO/SYO018^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO019^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO019^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO020^1.p,E,Theorem,0.0,Theorem
SYO/SYO020^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO020^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO019^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO021^1.p,E,Theorem,0.0,Theorem
SYO/SYO021^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO021^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO020^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO022^1.p,E,Theorem,0.0,Theorem
SYO/SYO022^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO022^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO021^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO023^1.p,E,Theorem,0.0,Theorem
SYO/SYO023^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO023^1.p,Leo-II,Theorem,0.0,Theorem
SYN/SYN997^1.p,Vampire,Timeout,10.2,Theorem
SYO/SYO024^1.p,E,Theorem,0.0,Theorem
SYO/SYO022^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO024^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO024^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO025^1.p,E,Theorem,0.0,Theorem
SYO/SYO025^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO025^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO023^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO026^1.p,E,Theorem,0.0,Theorem
SYO/SYO026^1.p,Vampire,NoAnswer,0.0,Theorem
SYO/SYO026^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO024^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO027^1.p,E,Theorem,0.0,Theorem
SYO/SYO027^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO027^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO025^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO028^1.p,E,Theorem,0.0,Theorem
SYO/SYO028^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO028^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO027^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO029^1.p,E,Theorem,0.0,Theorem
SYO/SYO029^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO028^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO029^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO030^1.p,E,Theorem,0.0,Theorem
SYO/SYO026^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO030^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO029^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO031^1.p,E,Theorem,0.0,Theorem
SYO/SYO031^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO030^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO031^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO031^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO032^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO032^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO032^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO033^1.p,E,Theorem,0.0,Theorem
SYO/SYO016^1.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO032^1.p,E,GaveUp,7.0,Theorem
SYO/SYO033^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO034^1.p,E,Theorem,0.0,Theorem
SYO/SYO034^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO034^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO034^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO035^1.p,E,Theorem,0.0,Theorem
SYO/SYO035^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO035^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO035^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO037^1.p,E,Theorem,0.0,ContradictoryAxioms
SYO/SYO037^1.p,Vampire,NoAnswer,0.0,ContradictoryAxioms
SYO/SYO030^1.p,Vampire,NoAnswer,9.8,Theorem
SYO/SYO033^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO033^1.p,Leo-II,Timeout,10.5,Theorem
SYO/SYO037^1.p,Leo-II,Timeout,10.2,ContradictoryAxioms
SYO/SYO037^1.p,Leo-III,Timeout,10.1,ContradictoryAxioms
SYO/SYO038^1.002.304.p,E,GaveUp,10.1,Theorem
SYO/SYO038^1.003.003.p,E,Theorem,0.0,Theorem
SYO/SYO038^1.003.003.p,Vampire,Theorem,0.1,Theorem
SYO/SYO038^1.003.003.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO038^1.003.003.p,Leo-III,Theorem,2.9,Theorem
SYO/SYO038^1.002.304.p,Vampire,Timeout,10.1,Theorem
SYO/SYO038^1.002.304.p,Leo-II,Unknown,10.1,Theorem
SYO/SYO038^1.003.004.p,E,GaveUp,10.0,Theorem
SYO/SYO038^1.003.004.p,Vampire,Timeout,10.1,Theorem
SYO/SYO038^1.002.304.p,Leo-III,Timeout,17.8,Theorem
SYO/SYO038^1.003.004.p,Leo-II,Unknown,10.1,Theorem
SYO/SYO038^1.004.004.p,E,GaveUp,10.0,Theorem
SYO/SYO038^1.004.004.p,Vampire,Timeout,10.1,Theorem
SYO/SYO038^1.004.004.p,Leo-II,Unknown,10.1,Theorem
SYO/SYO038^1.003.004.p,Leo-III,Timeout,17.4,Theorem
SYO/SYO038^1.005.005.p,E,GaveUp,10.0,Theorem
SYO/SYO038^1.005.005.p,Vampire,Timeout,10.1,Theorem
SYO/SYO039^1.p,E,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO039^1.p,Vampire,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO039^1.p,Leo-II,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO039^1.p,Leo-III,Unsatisfiable,0.4,Unsatisfiable
SYO/SYO039^2.p,E,Theorem,0.0,Theorem
SYO/SYO039^2.p,Vampire,Theorem,0.0,Theorem
SYO/SYO039^2.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO039^2.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO040^1.p,E,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO040^1.p,Vampire,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO040^1.p,Leo-II,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO040^1.p,Leo-III,Unsatisfiable,0.4,Unsatisfiable
SYO/SYO040^2.p,E,Theorem,0.0,Theorem
SYO/SYO040^2.p,Vampire,Theorem,0.0,Theorem
SYO/SYO040^2.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO040^2.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO041^1.p,E,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO041^1.p,Vampire,NoAnswer,0.0,Unsatisfiable
SYO/SYO038^1.005.005.p,Leo-II,Unknown,10.1,Theorem
SYO/SYO041^1.p,Leo-II,Unsatisfiable,0.7,Unsatisfiable
SYO/SYO041^2.p,E,Theorem,0.0,Theorem
SYO/SYO041^2.p,Vampire,NoAnswer,0.0,Theorem
SYO/SYO041^1.p,Leo-III,Unsatisfiable,0.5,Unsatisfiable
SYO/SYO041^2.p,Leo-II,Theorem,0.7,Theorem
SYO/SYO042^1.p,E,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO041^2.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO042^1.p,Vampire,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO042^1.p,Leo-II,Unsatisfiable,0.1,Unsatisfiable
SYO/SYO042^2.p,E,Theorem,0.0,Theorem
SYO/SYO042^2.p,Vampire,Theorem,0.0,Theorem
SYO/SYO042^2.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO042^1.p,Leo-III,Unsatisfiable,0.5,Unsatisfiable
SYO/SYO043^1.p,E,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO043^1.p,Vampire,NoAnswer,0.0,Unsatisfiable
SYO/SYO043^1.p,Leo-II,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO042^2.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO043^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO043^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO043^2.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO043^1.p,Leo-III,Unsatisfiable,0.4,Unsatisfiable
SYO/SYO044^1.p,E,Theorem,0.0,Theorem
SYO/SYO044^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO044^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO044^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO045^1.p,E,Theorem,0.0,Theorem
SYO/SYO045^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO045^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO045^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO046^1.p,E,Theorem,0.0,Theorem
SYO/SYO046^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO046^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO038^1.004.004.p,Leo-III,Timeout,17.9,Theorem
SYO/SYO047^1.p,E,Theorem,0.0,Theorem
SYO/SYO047^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO047^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO046^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO048^1.p,E,Theorem,0.0,Theorem
SYO/SYO048^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO048^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO047^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO049^1.p,E,Theorem,0.0,Theorem
SYO/SYO049^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO049^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO048^1.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO050^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO050^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO049^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO050^1.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYO/SYO050^2.p,E,Theorem,0.0,Theorem
SYO/SYO050^2.p,Vampire,Theorem,0.0,Theorem
SYO/SYO050^2.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO050^2.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO051^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO051^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO050^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO051^1.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYO/SYO051^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO043^2.p,Leo-III,Timeout,10.3,CounterSatisfiable
SYO/SYO051^2.p,E,GaveUp,5.1,CounterSatisfiable
SYO/SYO051^2.p,Vampire,NoAnswer,5.5,CounterSatisfiable
SYO/SYO052^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO052^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO038^1.005.005.p,Leo-III,Timeout,17.9,Theorem
SYO/SYO052^1.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SYO/SYO052^2.p,E,Theorem,0.0,Theorem
SYO/SYO052^2.p,Vampire,Theorem,0.1,Theorem
SYO/SYO052^2.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO052^2.p,Leo-III,Theorem,1.0,Theorem
SYO/SYO053^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO053^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO052^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO053^1.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYO/SYO053^2.p,E,Theorem,0.0,Theorem
SYO/SYO053^2.p,Vampire,NoAnswer,0.0,Theorem
SYO/SYO053^2.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO053^2.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO054^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO054^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO053^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO054^1.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYO/SYO054^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO054^2.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO054^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO051^2.p,Leo-II,Timeout,10.3,CounterSatisfiable
SYO/SYO051^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO055^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO055^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO055^1.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SYO/SYO055^2.p,E,GaveUp,1.8,CounterSatisfiable
SYO/SYO055^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO054^2.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO054^2.p,Leo-III,Timeout,10.3,CounterSatisfiable
SYO/SYO056^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO056^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO056^1.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO056^1.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SYO/SYO055^2.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO055^2.p,Leo-II,Timeout,10.3,CounterSatisfiable
SYO/SYO056^2.p,E,GaveUp,3.1,CounterSatisfiable
SYO/SYO056^2.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO057^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO057^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO056^2.p,Leo-II,Timeout,10.1,CounterSatisfiable
SYO/SYO057^1.p,Leo-II,Unknown,10.4,CounterSatisfiable
SYO/SYO057^2.p,E,Theorem,0.0,Theorem
SYO/SYO057^1.p,Leo-III,Timeout,10.3,CounterSatisfiable
SYO/SYO057^2.p,Vampire,Theorem,0.1,Theorem
SYO/SYO057^2.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO058^4.p,E,Theorem,0.0,Theorem
SYO/SYO058^4.p,Vampire,Theorem,0.0,Theorem
SYO/SYO058^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO058^4.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO059^4.p,E,Theorem,0.0,Theorem
SYO/SYO059^4.p,Vampire,Theorem,0.0,Theorem
SYO/SYO057^2.p,Leo-III,Theorem,0.9,Theorem
SYO/SYO059^4.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO060^4.p,E,Theorem,0.0,Theorem
SYO/SYO060^4.p,Vampire,Theorem,0.1,Theorem
SYO/SYO060^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO055^2.p,Leo-III,Timeout,30.1,CounterSatisfiable
SYO/SYO061^4.p,E,Theorem,0.0,Theorem
SYO/SYO061^4.p,Vampire,Theorem,0.1,Theorem
SYO/SYO061^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO059^4.p,Leo-II,Theorem,2.4,Theorem
SYO/SYO062^4.002.p,E,Theorem,0.0,Theorem
SYO/SYO062^4.002.p,Vampire,Theorem,0.1,Theorem
SYO/SYO062^4.002.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO061^4.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO062^4.003.p,E,Theorem,0.0,Theorem
SYO/SYO062^4.002.p,Leo-III,Theorem,5.6,Theorem
SYO/SYO062^4.003.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO056^2.p,Leo-III,Timeout,30.1,CounterSatisfiable
SYO/SYO060^4.p,Leo-III,Timeout,10.2,Theorem
SYO/SYO062^4.004.p,E,Theorem,1.7,Theorem
SYO/SYO062^4.004.p,Leo-II,Theorem,1.6,Theorem
SYO/SYO062^4.003.p,Vampire,Timeout,10.1,Theorem
SYO/SYO063^4.p,E,Theorem,0.1,Theorem
SYO/SYO062^4.003.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO062^4.004.p,Vampire,Timeout,10.1,Theorem
SYO/SYO062^4.004.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO064^4.001.p,E,Theorem,0.0,Theorem
SYO/SYO064^4.001.p,Vampire,Theorem,0.1,Theorem
SYO/SYO063^4.p,Vampire,Timeout,10.0,Theorem
SYO/SYO064^4.001.p,Leo-II,Theorem,2.4,Theorem
SYO/SYO064^4.002.p,E,Theorem,0.0,Theorem
SYO/SYO063^4.p,Leo-II,Unknown,10.2,Theorem
SYO/SYO063^4.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO064^4.002.p,Leo-II,Theorem,3.2,Theorem
SYO/SYO064^4.003.p,E,Theorem,0.1,Theorem
SYO/SYO064^4.002.p,Vampire,Timeout,10.1,Theorem
SYO/SYO064^4.003.p,Leo-II,Theorem,2.5,Theorem
SYO/SYO064^4.003.p,Vampire,Theorem,7.6,Theorem
SYO/SYO064^4.004.p,E,Theorem,0.2,Theorem
SYO/SYO064^4.004.p,Vampire,Timeout,10.1,Theorem
SYO/SYO064^4.004.p,Leo-II,Theorem,3.3,Theorem
SYO/SYO064^4.001.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO065^4.001.p,E,Theorem,0.3,Theorem
SYO/SYO064^4.002.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO065^4.001.p,Vampire,Timeout,10.2,Theorem
SYO/SYO064^4.003.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO065^4.001.p,Leo-II,Unknown,10.4,Theorem
SYO/SYO065^4.002.p,E,GaveUp,10.1,Theorem
SYO/SYO065^4.002.p,Vampire,Timeout,10.1,Theorem
SYO/SYO064^4.004.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO065^4.002.p,Leo-II,Unknown,10.7,Theorem
SYO/SYO065^4.003.p,E,GaveUp,10.1,Theorem
SYO/SYO065^4.001.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO065^4.003.p,Vampire,Timeout,10.1,Theorem
SYO/SYO065^4.003.p,Leo-II,Unknown,10.9,Theorem
SYO/SYO065^4.004.p,E,GaveUp,10.1,Theorem
SYO/SYO065^4.002.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO065^4.004.p,Vampire,Timeout,10.1,Theorem
SYO/SYO066^4.001.p,E,Theorem,0.0,Theorem
SYO/SYO066^4.001.p,Vampire,Theorem,0.0,Theorem
SYO/SYO066^4.001.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO066^4.001.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO066^4.002.p,E,Theorem,0.0,Theorem
SYO/SYO066^4.002.p,Vampire,Theorem,0.1,Theorem
SYO/SYO066^4.002.p,Leo-II,Theorem,2.6,Theorem
SYO/SYO065^4.004.p,Leo-II,Unknown,9.9,Theorem
SYO/SYO065^4.003.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO066^4.003.p,E,GaveUp,10.1,Theorem
SYO/SYO066^4.003.p,Vampire,Timeout,10.0,Theorem
SYO/SYO066^4.003.p,Leo-II,Unknown,10.9,Theorem
SYO/SYO065^4.004.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO066^4.003.p,Leo-III,Timeout,10.9,Theorem
SYO/SYO066^4.002.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO066^4.004.p,E,GaveUp,10.1,Theorem
SYO/SYO067^4.001.p,E,Theorem,0.0,Theorem
SYO/SYO067^4.001.p,Vampire,Theorem,1.1,Theorem
SYO/SYO066^4.004.p,Vampire,NoAnswer,9.6,Theorem
SYO/SYO067^4.001.p,Leo-II,Theorem,3.1,Theorem
SYO/SYO067^4.002.p,E,Theorem,0.0,Theorem
SYO/SYO066^4.004.p,Leo-II,Unknown,10.5,Theorem
SYO/SYO067^4.001.p,Leo-III,Timeout,10.8,Theorem
SYO/SYO066^4.004.p,Leo-III,Timeout,16.3,Theorem
SYO/SYO067^4.002.p,Vampire,Timeout,10.0,Theorem
SYO/SYO067^4.002.p,Leo-II,Unknown,10.7,Theorem
SYO/SYO067^4.003.p,Vampire,NoAnswer,9.0,Theorem
SYO/SYO067^4.003.p,E,GaveUp,10.1,Theorem
SYO/SYO067^4.002.p,Leo-III,Timeout,11.5,Theorem
SYO/SYO067^4.003.p,Leo-II,Unknown,10.8,Theorem
SYO/SYO067^4.004.p,E,GaveUp,10.1,Theorem
SYO/SYO067^4.004.p,Vampire,Timeout,10.2,Theorem
SYO/SYO068^4.001.p,E,Theorem,0.0,Theorem
SYO/SYO068^4.001.p,Vampire,Theorem,0.0,Theorem
SYO/SYO067^4.003.p,Leo-III,Timeout,11.9,Theorem
SYO/SYO068^4.001.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO068^4.005.p,E,Theorem,0.0,Theorem
SYO/SYO068^4.005.p,Vampire,Theorem,0.1,Theorem
SYO/SYO068^4.001.p,Leo-II,Theorem,2.4,Theorem
SYO/SYO067^4.004.p,Leo-II,Unknown,10.0,Theorem
SYO/SYO068^4.010.p,E,Theorem,0.0,Theorem
SYO/SYO068^4.010.p,Vampire,Theorem,0.1,Theorem
SYO/SYO068^4.005.p,Leo-II,Theorem,2.4,Theorem
SYO/SYO068^4.010.p,Leo-II,Theorem,2.5,Theorem
SYO/SYO068^4.020.p,E,Theorem,0.0,Theorem
SYO/SYO068^4.020.p,Vampire,Theorem,0.1,Theorem
SYO/SYO068^4.020.p,Leo-II,Theorem,2.5,Theorem
SYO/SYO067^4.004.p,Leo-III,Timeout,12.0,Theorem
SYO/SYO069^4.001.p,E,Theorem,0.1,Theorem
SYO/SYO068^4.010.p,Leo-III,Timeout,11.9,Theorem
SYO/SYO069^4.001.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO068^4.020.p,Leo-III,Timeout,10.6,Theorem
SYO/SYO069^4.002.p,E,Theorem,0.1,Theorem
SYO/SYO069^4.001.p,Vampire,NoAnswer,9.9,Theorem
SYO/SYO069^4.002.p,Leo-II,Theorem,0.8,Theorem
SYO/SYO068^4.005.p,Leo-III,Timeout,22.0,Theorem
SYO/SYO069^4.003.p,E,Theorem,0.2,Theorem
SYO/SYO069^4.001.p,Leo-III,Timeout,11.2,Theorem
SYO/SYO069^4.002.p,Vampire,NoAnswer,9.4,Theorem
SYO/SYO069^4.002.p,Leo-III,Timeout,10.2,Theorem
SYO/SYO069^4.004.p,E,Theorem,0.4,Theorem
SYO/SYO069^4.003.p,Vampire,NoAnswer,9.7,Theorem
SYO/SYO069^4.003.p,Leo-II,Unknown,10.2,Theorem
SYO/SYO069^4.003.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO069^4.004.p,Vampire,Timeout,10.1,Theorem
SYO/SYO069^4.004.p,Leo-II,Unknown,10.2,Theorem
SYO/SYO070^4.001.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO070^4.001.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO069^4.004.p,Leo-III,Timeout,16.2,Theorem
SYO/SYO070^4.001.p,Leo-II,Timeout,10.6,CounterSatisfiable
SYO/SYO070^4.001.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO070^4.002.p,Vampire,NoAnswer,9.0,CounterSatisfiable
SYO/SYO070^4.002.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO070^4.002.p,Leo-II,Timeout,10.6,CounterSatisfiable
SYO/SYO070^4.002.p,Leo-III,Timeout,11.5,CounterSatisfiable
SYO/SYO070^4.003.p,Vampire,NoAnswer,9.5,CounterSatisfiable
SYO/SYO070^4.003.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO070^4.003.p,Leo-II,Timeout,10.6,CounterSatisfiable
SYO/SYO070^4.003.p,Leo-III,Timeout,10.2,CounterSatisfiable
SYO/SYO070^4.004.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO070^4.004.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO070^4.004.p,Leo-II,Timeout,10.6,CounterSatisfiable
SYO/SYO070^4.004.p,Leo-III,Timeout,10.7,CounterSatisfiable
SYO/SYO071^4.001.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO071^4.001.p,Vampire,NoAnswer,9.9,CounterSatisfiable
SYO/SYO071^4.001.p,Leo-II,Unknown,10.2,CounterSatisfiable
SYO/SYO071^4.002.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO071^4.002.p,Vampire,Timeout,10.0,CounterSatisfiable
SYO/SYO071^4.002.p,Leo-II,Unknown,10.4,CounterSatisfiable
SYO/SYO071^4.003.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO071^4.003.p,Vampire,NoAnswer,9.3,CounterSatisfiable
SYO/SYO071^4.001.p,Leo-III,Timeout,30.0,CounterSatisfiable
SYO/SYO071^4.003.p,Leo-II,Unknown,10.7,CounterSatisfiable
SYO/SYO071^4.002.p,Leo-III,Timeout,21.9,CounterSatisfiable
SYO/SYO071^4.003.p,Leo-III,Timeout,10.3,CounterSatisfiable
SYO/SYO071^4.004.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO071^4.004.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO071^4.004.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO071^4.004.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO072^4.001.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO072^4.001.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO072^4.001.p,Leo-II,Timeout,10.5,CounterSatisfiable
SYO/SYO072^4.001.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO072^4.002.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO072^4.002.p,Vampire,NoAnswer,9.9,CounterSatisfiable
SYO/SYO072^4.002.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO072^4.003.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO072^4.003.p,Vampire,Timeout,10.0,CounterSatisfiable
SYO/SYO072^4.003.p,Leo-II,Unknown,10.3,CounterSatisfiable
SYO/SYO072^4.003.p,Leo-III,Timeout,10.9,CounterSatisfiable
SYO/SYO072^4.004.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO072^4.004.p,Vampire,NoAnswer,9.9,CounterSatisfiable
SYO/SYO072^4.002.p,Leo-III,Timeout,30.0,CounterSatisfiable
SYO/SYO072^4.004.p,Leo-II,Unknown,10.6,CounterSatisfiable
SYO/SYO073^4.001.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO073^4.001.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO072^4.004.p,Leo-III,Timeout,16.9,CounterSatisfiable
SYO/SYO073^4.001.p,Leo-II,Unknown,10.2,CounterSatisfiable
SYO/SYO073^4.002.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO073^4.001.p,Leo-III,Timeout,11.7,CounterSatisfiable
SYO/SYO073^4.002.p,Vampire,NoAnswer,7.1,CounterSatisfiable
SYO/SYO073^4.002.p,Leo-II,Unknown,10.7,CounterSatisfiable
SYO/SYO073^4.003.p,Vampire,NoAnswer,9.0,CounterSatisfiable
SYO/SYO073^4.002.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO073^4.003.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO073^4.003.p,Leo-II,Unknown,10.7,CounterSatisfiable
SYO/SYO073^4.004.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO073^4.004.p,Vampire,Timeout,10.0,CounterSatisfiable
SYO/SYO073^4.003.p,Leo-III,Timeout,10.9,CounterSatisfiable
SYO/SYO073^4.004.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO074^4.001.p,E,GaveUp,10.0,CounterSatisfiable
SYO/SYO074^4.001.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO073^4.004.p,Leo-III,Timeout,12.2,CounterSatisfiable
SYO/SYO074^4.001.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO074^4.002.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO074^4.002.p,Vampire,NoAnswer,8.6,CounterSatisfiable
SYO/SYO074^4.001.p,Leo-III,Timeout,11.4,CounterSatisfiable
SYO/SYO074^4.002.p,Leo-II,Unknown,10.2,CounterSatisfiable
SYO/SYO074^4.003.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO074^4.003.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO074^4.002.p,Leo-III,Timeout,12.2,CounterSatisfiable
SYO/SYO074^4.003.p,Leo-II,Unknown,10.2,CounterSatisfiable
SYO/SYO074^4.004.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO074^4.003.p,Leo-III,Timeout,11.2,CounterSatisfiable
SYO/SYO076^5.p,E,Theorem,0.0,Theorem
SYO/SYO076^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO076^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO076^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO077^5.p,E,Theorem,0.0,Theorem
SYO/SYO077^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO077^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO077^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO078^5.p,E,Theorem,0.0,Theorem
SYO/SYO078^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO078^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO074^4.004.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO079^5.p,E,Theorem,0.0,Theorem
SYO/SYO079^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO079^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO078^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO080^5.p,E,Theorem,0.0,Theorem
SYO/SYO080^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO080^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO079^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO081^5.p,E,Theorem,0.0,Theorem
SYO/SYO081^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO081^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO080^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO082^5.p,E,Theorem,0.0,Theorem
SYO/SYO082^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO082^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO081^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO083^5.p,E,Theorem,0.0,Theorem
SYO/SYO083^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO083^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO082^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO084^5.p,E,Theorem,0.0,Theorem
SYO/SYO084^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO084^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO083^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO085^5.p,E,Theorem,0.0,Theorem
SYO/SYO085^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO085^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO084^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO086^5.p,E,Theorem,0.0,Theorem
SYO/SYO086^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO086^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO085^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO087^5.p,E,Theorem,0.0,Theorem
SYO/SYO087^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO087^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO086^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO088^5.p,E,Theorem,0.0,Theorem
SYO/SYO088^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO088^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO087^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO089^5.p,E,Theorem,0.0,Theorem
SYO/SYO089^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO089^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO088^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO090^5.p,E,Theorem,0.0,Theorem
SYO/SYO090^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO090^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO089^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO091^5.p,E,Theorem,0.0,Theorem
SYO/SYO091^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO091^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO090^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO092^5.p,E,Theorem,0.0,Theorem
SYO/SYO092^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO092^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO091^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO093^5.p,E,Theorem,0.0,Theorem
SYO/SYO093^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO092^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO093^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO094^5.p,E,Theorem,0.0,Theorem
SYO/SYO094^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO094^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO093^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO095^5.p,E,Theorem,0.0,Theorem
SYO/SYO094^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO095^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO095^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO096^5.p,E,Theorem,0.0,Theorem
SYO/SYO096^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO096^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO074^4.004.p,Leo-II,Unknown,10.2,CounterSatisfiable
SYO/SYO095^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO098^5.p,E,Theorem,0.0,Theorem
SYO/SYO098^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO098^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO099^5.p,E,Theorem,0.0,Theorem
SYO/SYO096^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO099^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO099^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO101^5.p,E,Theorem,0.0,Theorem
SYO/SYO101^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO101^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO098^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO102^5.p,E,Theorem,0.0,Theorem
SYO/SYO099^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO102^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO102^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO103^5.p,E,Theorem,0.0,Theorem
SYO/SYO103^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO101^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO103^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO104^5.p,E,Theorem,0.0,Theorem
SYO/SYO104^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO104^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO104^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO105^5.p,E,Theorem,0.0,Theorem
SYO/SYO105^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO105^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO103^5.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO107^5.p,E,Theorem,0.0,Theorem
SYO/SYO107^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO107^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO107^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO108^5.p,E,Theorem,0.0,Theorem
SYO/SYO108^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO108^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO108^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO109^5.p,E,Theorem,0.0,Theorem
SYO/SYO109^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO109^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO105^5.p,Leo-III,Theorem,1.9,Theorem
SYO/SYO111^5.p,E,Theorem,0.0,Theorem
SYO/SYO111^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO111^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO109^5.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO112^5.p,E,Theorem,0.0,Theorem
SYO/SYO112^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO112^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO111^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO113^5.p,E,Theorem,0.0,Theorem
SYO/SYO113^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO113^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO112^5.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO114^5.p,E,Theorem,0.0,Theorem
SYO/SYO114^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO114^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO113^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO118^5.p,E,Theorem,0.0,Theorem
SYO/SYO118^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO118^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO114^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO119^5.p,E,Theorem,0.0,Theorem
SYO/SYO119^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO119^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO118^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO120^5.p,E,Theorem,0.0,Theorem
SYO/SYO120^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO120^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO119^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO121^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO121^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO121^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO120^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO122^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO122^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO122^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO121^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SYO/SYO123^5.p,E,Theorem,0.0,Theorem
SYO/SYO123^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO123^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO122^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SYO/SYO124^5.p,E,Theorem,0.0,Theorem
SYO/SYO124^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO124^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO123^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO125^5.p,E,Theorem,0.0,Theorem
SYO/SYO125^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO125^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO124^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO126^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO126^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO126^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO074^4.004.p,Leo-III,Timeout,11.2,CounterSatisfiable
SYO/SYO128^5.p,E,Theorem,0.0,Theorem
SYO/SYO128^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO128^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO125^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO129^5.p,E,Theorem,0.0,Theorem
SYO/SYO129^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO129^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO128^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO130^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO130^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO130^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO129^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO131^5.p,E,Theorem,0.0,Theorem
SYO/SYO131^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO131^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO130^5.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SYO/SYO132^5.p,E,Theorem,0.0,Theorem
SYO/SYO132^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO132^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO131^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO133^5.p,E,Theorem,0.0,Theorem
SYO/SYO133^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO133^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO132^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO134^5.p,E,Theorem,0.0,Theorem
SYO/SYO134^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO134^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO133^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO135^5.p,E,Theorem,0.0,Theorem
SYO/SYO135^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO135^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO134^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO136^5.p,E,Theorem,0.0,Theorem
SYO/SYO136^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO136^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO135^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO137^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO137^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO136^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO137^5.p,Leo-II,CounterSatisfiable,0.3,CounterSatisfiable
SYO/SYO138^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO138^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO138^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO138^5.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYO/SYO139^5.p,E,Theorem,0.0,Theorem
SYO/SYO139^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO139^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO139^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO140^5.p,E,Theorem,0.0,Theorem
SYO/SYO140^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO140^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO140^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO141^5.p,E,Theorem,0.0,Theorem
SYO/SYO141^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO141^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO141^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO142^5.p,E,Theorem,0.0,Theorem
SYO/SYO142^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO142^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO142^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO143^5.p,E,Theorem,0.0,Theorem
SYO/SYO143^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO143^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO143^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO144^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO144^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO144^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO144^5.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SYO/SYO145^5.p,E,Theorem,0.0,Theorem
SYO/SYO145^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO145^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO145^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO146^5.p,E,Theorem,0.0,Theorem
SYO/SYO146^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO146^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO146^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO147^5.p,E,Theorem,0.0,Theorem
SYO/SYO147^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO147^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO147^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO148^5.p,E,Theorem,0.0,Theorem
SYO/SYO148^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO148^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO148^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO149^5.p,E,Theorem,0.0,Theorem
SYO/SYO149^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO149^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO149^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO150^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO150^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO150^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO150^5.p,Leo-III,GaveUp,1.7,CounterSatisfiable
SYO/SYO151^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO151^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO151^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO126^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO152^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO137^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO152^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO152^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SYO/SYO153^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO153^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO153^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO152^5.p,Vampire,NoAnswer,9.8,CounterSatisfiable
SYO/SYO154^5.p,E,Theorem,0.0,Theorem
SYO/SYO154^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO154^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO151^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO155^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO155^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO155^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO154^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO156^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO155^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SYO/SYO156^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO153^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO157^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO157^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO157^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO102^5.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO158^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO158^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO158^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO156^5.p,Vampire,NoAnswer,10.0,CounterSatisfiable
SYO/SYO159^5.p,E,Theorem,0.0,Theorem
SYO/SYO159^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO159^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO156^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO160^5.p,E,Theorem,0.0,Theorem
SYO/SYO159^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO160^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO160^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO161^5.p,E,Theorem,0.0,Theorem
SYO/SYO161^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO161^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO160^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO163^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO163^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO163^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO161^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO164^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO164^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO164^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO157^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO158^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO165^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO165^5.p,E,GaveUp,2.1,CounterSatisfiable
SYO/SYO163^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO164^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO165^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO165^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO166^5.p,E,GaveUp,10.0,CounterSatisfiable
SYO/SYO166^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO166^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO166^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO167^5.p,E,GaveUp,10.0,CounterSatisfiable
SYO/SYO167^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO167^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO167^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO168^5.p,E,GaveUp,10.0,CounterSatisfiable
SYO/SYO169^5.p,E,Theorem,0.0,Theorem
SYO/SYO169^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO169^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO168^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO170^5.p,E,Theorem,0.0,Theorem
SYO/SYO169^5.p,Leo-III,Theorem,0.9,Theorem
SYO/SYO170^5.p,Leo-II,Theorem,1.0,Theorem
SYO/SYO168^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO171^5.p,E,Theorem,0.0,Theorem
SYO/SYO171^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO171^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO170^5.p,Leo-III,Theorem,2.1,Theorem
SYO/SYO173^5.p,E,Theorem,0.0,Theorem
SYO/SYO168^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO173^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO171^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO173^5.p,Leo-II,Theorem,0.2,Theorem
SYO/SYO174^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO174^5.p,E,Theorem,1.8,Theorem
SYO/SYO170^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO175^5.p,E,Theorem,0.0,Theorem
SYO/SYO175^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO175^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO175^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO176^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO173^5.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO176^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO174^5.p,Leo-II,Unknown,10.8,Theorem
SYO/SYO178^5.p,E,Theorem,0.0,Theorem
SYO/SYO178^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO178^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO178^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO179^5.p,E,Theorem,0.0,Theorem
SYO/SYO179^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO179^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO174^5.p,Leo-III,Timeout,10.7,Theorem
SYO/SYO180^5.p,E,Theorem,0.1,Theorem
SYO/SYO180^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO180^5.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO180^5.p,Leo-III,Theorem,0.8,Theorem
SYO/SYO181^5.p,E,Theorem,0.7,Theorem
SYO/SYO181^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO176^5.p,Vampire,NoAnswer,10.0,CounterSatisfiable
SYO/SYO176^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
SYO/SYO182^5.p,E,Theorem,0.6,Theorem
SYO/SYO182^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO179^5.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO181^5.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO183^5.p,E,Theorem,0.0,Theorem
SYO/SYO183^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO183^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO183^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO183^6.p,E,Theorem,0.0,Theorem
SYO/SYO183^6.p,Vampire,Theorem,0.0,Theorem
SYO/SYO183^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO183^6.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO184^5.p,E,Theorem,0.0,Theorem
SYO/SYO184^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO184^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO184^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO185^5.p,E,Theorem,0.0,Theorem
SYO/SYO185^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO185^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO185^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO186^5.p,E,Theorem,0.0,Theorem
SYO/SYO186^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO186^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO186^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO187^5.p,E,Theorem,0.0,Theorem
SYO/SYO187^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO187^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO187^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO188^5.p,E,Theorem,0.0,Theorem
SYO/SYO181^5.p,Leo-II,Timeout,15.0,Theorem
SYO/SYO188^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO188^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO189^5.p,E,Theorem,0.0,Theorem
SYO/SYO189^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO189^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO188^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO190^5.p,E,Theorem,0.0,Theorem
SYO/SYO189^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO190^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO190^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO191^5.p,E,Theorem,0.0,Theorem
SYO/SYO191^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO191^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO190^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO192^5.p,E,Theorem,0.0,Theorem
SYO/SYO192^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO191^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO192^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO193^5.p,E,Theorem,0.0,Theorem
SYO/SYO193^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO193^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO192^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO194^5.p,E,Theorem,0.0,Theorem
SYO/SYO194^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO194^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO193^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO195^5.p,E,Theorem,0.0,Theorem
SYO/SYO195^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO195^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO194^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO196^5.p,E,Theorem,0.0,Theorem
SYO/SYO196^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO196^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO195^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO197^5.p,E,Theorem,0.0,Theorem
SYO/SYO197^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO197^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO196^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO198^5.p,E,Theorem,0.0,Theorem
SYO/SYO198^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO198^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO197^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO199^5.p,E,Theorem,0.0,Theorem
SYO/SYO199^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO199^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO198^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO200^5.p,E,Theorem,0.0,Theorem
SYO/SYO200^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO200^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO199^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO202^5.p,E,Theorem,0.0,Theorem
SYO/SYO202^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO202^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO182^5.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO203^5.p,E,Theorem,0.0,Theorem
SYO/SYO200^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO203^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO203^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO204^5.p,E,Theorem,0.0,Theorem
SYO/SYO202^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO204^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO204^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO205^5.p,E,Theorem,0.0,Theorem
SYO/SYO205^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO205^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO203^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO206^5.p,E,Theorem,0.0,Theorem
SYO/SYO204^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO206^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO206^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO207^5.p,E,Theorem,0.0,Theorem
SYO/SYO205^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO207^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO207^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO208^5.p,E,Theorem,0.0,Theorem
SYO/SYO206^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO207^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO208^5.p,Leo-II,Theorem,0.4,Theorem
SYO/SYO209^5.p,E,GaveUp,0.0,Theorem
SYO/SYO208^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO209^5.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO209^5.p,Leo-III,Theorem,1.7,Theorem
SYO/SYO210^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO182^5.p,Leo-II,Timeout,14.4,Theorem
SYO/SYO210^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO210^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SYO/SYO211^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO211^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO211^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO211^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SYO/SYO212^5.p,E,Theorem,0.0,Theorem
SYO/SYO212^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO212^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO212^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO213^5.p,E,GaveUp,0.0,Theorem
SYO/SYO208^5.p,Vampire,Timeout,10.0,Theorem
SYO/SYO213^5.p,Leo-II,Theorem,0.2,Theorem
SYO/SYO209^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO214^5.p,E,Theorem,0.0,Theorem
SYO/SYO214^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO214^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO214^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO215^5.p,E,Theorem,0.0,Theorem
SYO/SYO215^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO215^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO213^5.p,Leo-III,Theorem,1.4,Theorem
SYO/SYO216^5.p,E,Theorem,0.0,Theorem
SYO/SYO215^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO216^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO216^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO217^5.p,E,Theorem,0.0,Theorem
SYO/SYO217^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO217^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO216^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO218^5.p,E,Theorem,0.0,Theorem
SYO/SYO218^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO218^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO217^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO219^5.p,E,Theorem,0.0,Theorem
SYO/SYO218^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO210^5.p,Vampire,NoAnswer,9.6,CounterSatisfiable
SYO/SYO219^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO220^5.p,E,Theorem,0.0,Theorem
SYO/SYO220^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO220^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO219^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO221^5.p,E,Theorem,0.0,Theorem
SYO/SYO220^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO221^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO221^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO222^5.p,E,Theorem,0.0,Theorem
SYO/SYO222^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO221^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO213^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO223^5.p,E,Theorem,0.0,Theorem
SYO/SYO223^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO223^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO223^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO224^5.p,E,Theorem,0.1,Theorem
SYO/SYO224^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO224^5.p,Leo-II,Theorem,1.5,Theorem
SYO/SYO219^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO225^5.p,E,Theorem,0.0,Theorem
SYO/SYO222^5.p,Leo-II,Unknown,10.6,Theorem
SYO/SYO225^5.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO222^5.p,Leo-III,Timeout,10.4,Theorem
SYO/SYO226^5.p,E,Theorem,0.0,Theorem
SYO/SYO226^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO226^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO226^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO227^5.p,E,Theorem,0.0,Theorem
SYO/SYO227^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO227^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO227^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO228^5.p,E,Theorem,0.0,Theorem
SYO/SYO224^5.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO228^5.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO225^5.p,Leo-III,Theorem,4.7,Theorem
SYO/SYO229^5.p,E,Theorem,0.0,Theorem
SYO/SYO229^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO229^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO229^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO230^5.p,E,Theorem,0.0,Theorem
SYO/SYO230^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO230^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO230^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO231^5.p,E,Theorem,0.0,Theorem
SYO/SYO231^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO231^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO231^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO232^5.p,E,Theorem,0.0,Theorem
SYO/SYO232^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO232^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO232^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO233^5.p,E,Theorem,0.0,Theorem
SYO/SYO233^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO233^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO233^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO234^5.p,E,Theorem,0.0,Theorem
SYO/SYO234^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO234^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO234^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO235^5.p,E,Theorem,0.0,Theorem
SYO/SYO235^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO235^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO235^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO236^5.p,E,Theorem,0.0,Theorem
SYO/SYO236^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO236^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO236^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO237^5.p,E,Theorem,0.0,Theorem
SYO/SYO237^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO237^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO237^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO238^5.p,E,Theorem,0.0,Theorem
SYO/SYO238^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO238^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO225^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO238^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO239^5.p,E,GaveUp,0.0,Theorem
SYO/SYO239^5.p,Vampire,NoAnswer,0.0,Theorem
SYO/SYO239^5.p,Leo-III,Theorem,0.8,Theorem
SYO/SYO228^5.p,Leo-III,Theorem,7.0,Theorem
SYO/SYO240^5.p,Vampire,NoAnswer,0.0,Unknown
SYO/SYO228^5.p,Vampire,Timeout,10.2,Theorem
SYO/SYO239^5.p,Leo-II,Unknown,10.2,Theorem
SYO/SYO241^5.p,E,Theorem,0.0,Theorem
SYO/SYO241^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO240^5.p,E,GaveUp,10.0,Unknown
SYO/SYO240^5.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO241^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO241^5.p,Leo-II,Theorem,2.0,Theorem
SYO/SYO240^5.p,Leo-III,Timeout,10.8,Unknown
SYO/SYO242^5.p,E,GaveUp,2.0,CounterSatisfiable
SYO/SYO243^5.p,E,GaveUp,3.1,Unknown
SYO/SYO242^5.p,Vampire,Timeout,10.0,CounterSatisfiable
SYO/SYO242^5.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO243^5.p,Vampire,Timeout,10.2,Unknown
SYO/SYO244^5.p,E,Theorem,0.0,Theorem
SYO/SYO242^5.p,Leo-III,Timeout,15.0,CounterSatisfiable
SYO/SYO244^5.p,Leo-II,Theorem,0.6,Theorem
SYO/SYO243^5.p,Leo-II,Timeout,9.9,Unknown
SYO/SYO245^5.p,E,Theorem,0.0,ContradictoryAxioms
SYO/SYO243^5.p,Leo-III,Timeout,10.2,Unknown
SYO/SYO244^5.p,Vampire,Timeout,10.0,Theorem
SYO/SYO245^5.p,Vampire,Timeout,10.2,ContradictoryAxioms
SYO/SYO246^5.p,E,Theorem,0.0,Theorem
SYO/SYO245^5.p,Leo-II,Timeout,10.3,ContradictoryAxioms
SYO/SYO246^5.p,Leo-II,Theorem,0.5,Theorem
SYO/SYO245^5.p,Leo-III,Timeout,10.9,ContradictoryAxioms
SYO/SYO246^5.p,Vampire,Timeout,10.3,Theorem
SYO/SYO247^5.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO247^5.p,E,GaveUp,10.0,CounterSatisfiable
SYO/SYO244^5.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO248^5.p,E,Theorem,0.0,Theorem
SYO/SYO248^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO247^5.p,Leo-II,Unknown,10.4,CounterSatisfiable
SYO/SYO248^5.p,Leo-III,Theorem,2.5,Theorem
SYO/SYO249^5.p,E,Theorem,0.3,Theorem
SYO/SYO247^5.p,Leo-III,Timeout,10.6,CounterSatisfiable
SYO/SYO249^5.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO248^5.p,Leo-II,Unknown,11.2,Theorem
SYO/SYO250^5.p,E,Theorem,0.0,Theorem
SYO/SYO250^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO250^5.p,Leo-II,Theorem,1.8,Theorem
SYO/SYO250^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO252^5.p,E,Theorem,0.0,Theorem
SYO/SYO252^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO252^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO252^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO253^5.p,E,Theorem,0.0,Theorem
SYO/SYO253^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO253^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO246^5.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO255^5.p,E,Theorem,0.0,Theorem
SYO/SYO255^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO255^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO253^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO256^5.p,E,Theorem,0.0,Theorem
SYO/SYO256^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO256^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO255^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO257^5.p,E,Theorem,0.0,Theorem
SYO/SYO257^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO257^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO256^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO258^5.p,E,Theorem,0.0,Theorem
SYO/SYO258^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO258^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO257^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO259^5.p,E,Theorem,0.0,Theorem
SYO/SYO259^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO259^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO258^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO260^5.p,E,Theorem,0.0,Theorem
SYO/SYO260^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO260^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO259^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO261^5.p,E,Theorem,0.0,Theorem
SYO/SYO261^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO261^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO260^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO262^5.p,E,Theorem,0.0,Theorem
SYO/SYO262^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO249^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO261^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO262^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO263^5.p,Vampire,Theorem,0.2,Theorem
SYO/SYO263^5.p,Leo-II,Theorem,0.2,Theorem
SYO/SYO263^5.p,Leo-III,Theorem,1.3,Theorem
SYO/SYO263^5.p,E,GaveUp,10.3,Theorem
SYO/SYO262^5.p,Leo-II,Unknown,11.0,Theorem
SYO/SYO264^5.p,Vampire,Theorem,0.2,Theorem
SYO/SYO264^5.p,Leo-II,Theorem,0.2,Theorem
SYO/SYO265^5.p,E,Theorem,0.0,Theorem
SYO/SYO265^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO265^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO265^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO266^5.p,E,Theorem,0.0,Theorem
SYO/SYO266^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO266^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO264^5.p,Leo-III,Theorem,1.5,Theorem
SYO/SYO267^5.p,E,Theorem,0.0,Theorem
SYO/SYO267^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO267^5.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO264^5.p,E,GaveUp,10.4,Theorem
SYO/SYO268^5.p,E,Theorem,0.0,Theorem
SYO/SYO266^5.p,Leo-III,Theorem,1.3,Theorem
SYO/SYO268^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO268^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO267^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO268^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO269^5.p,E,GaveUp,3.2,Theorem
SYO/SYO269^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO270^5.p,E,Theorem,0.0,Theorem
SYO/SYO270^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO270^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO249^5.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO271^5.p,E,Theorem,0.0,Theorem
SYO/SYO269^5.p,Leo-II,Timeout,10.0,Theorem
SYO/SYO270^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO271^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO271^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO272^5.p,E,Theorem,2.0,Theorem
SYO/SYO269^5.p,Leo-III,Timeout,13.2,Theorem
SYO/SYO271^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO274^5.p,E,Theorem,0.0,Theorem
SYO/SYO274^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO274^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO272^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO274^5.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO272^5.p,Leo-II,Unknown,10.1,Theorem
SYO/SYO272^5.p,Leo-III,Timeout,10.2,Theorem
SYO/SYO275^5.p,E,GaveUp,10.1,Theorem
SYO/SYO276^5.p,E,Theorem,0.0,Theorem
SYO/SYO276^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO276^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO275^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO277^5.p,E,Theorem,0.1,Theorem
SYO/SYO277^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO277^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO276^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO278^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO278^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO277^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO278^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SYO/SYO279^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO279^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO279^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO279^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SYO/SYO275^5.p,Leo-II,Unknown,10.1,Theorem
SYO/SYO280^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO280^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO278^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO281^5.p,E,Theorem,0.0,Theorem
SYO/SYO281^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO281^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO281^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO282^5.p,E,Theorem,0.0,Theorem
SYO/SYO282^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO282^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO282^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO284^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO284^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO284^5.p,Leo-II,CounterSatisfiable,0.0,CounterSatisfiable
SYO/SYO284^5.p,Leo-III,GaveUp,0.3,CounterSatisfiable
SYO/SYO285^5.p,E,Theorem,0.0,Theorem
SYO/SYO285^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO285^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO280^5.p,Leo-II,Unknown,10.4,CounterSatisfiable
SYO/SYO286^5.p,E,Theorem,0.0,Theorem
SYO/SYO285^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO286^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO286^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO286^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO275^5.p,Leo-III,Timeout,17.8,Theorem
SYO/SYO287^5.p,E,GaveUp,3.0,Theorem
SYO/SYO287^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO288^5.p,E,GaveUp,2.1,Theorem
SYO/SYO280^5.p,Leo-III,Timeout,20.1,CounterSatisfiable
SYO/SYO287^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO288^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO289^5.p,E,Theorem,0.0,Theorem
SYO/SYO289^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO289^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO289^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO290^5.p,E,Theorem,0.0,Theorem
SYO/SYO290^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO290^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO287^5.p,Leo-II,Timeout,10.4,Theorem
SYO/SYO291^5.p,E,Theorem,0.0,Theorem
SYO/SYO291^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO291^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO290^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO292^5.p,E,Theorem,0.0,Theorem
SYO/SYO292^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO292^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO291^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO293^5.p,E,Theorem,0.0,Theorem
SYO/SYO293^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO293^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO292^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO293^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO294^5.p,E,GaveUp,2.0,CounterSatisfiable
SYO/SYO288^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO288^5.p,Leo-II,Unknown,9.9,Theorem
SYO/SYO295^5.p,E,GaveUp,0.0,Theorem
SYO/SYO295^5.p,Vampire,NoAnswer,0.0,Theorem
SYO/SYO294^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO295^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO296^5.p,E,Theorem,0.0,Theorem
SYO/SYO296^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO296^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO296^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO297^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO294^5.p,Leo-II,Unknown,10.2,CounterSatisfiable
SYO/SYO295^5.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO297^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO298^5.p,E,Theorem,0.0,Theorem
SYO/SYO298^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO298^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO298^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO299^5.p,E,Theorem,0.0,Theorem
SYO/SYO299^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO299^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO297^5.p,Leo-II,Unknown,10.0,CounterSatisfiable
SYO/SYO300^5.p,E,GaveUp,0.0,Theorem
SYO/SYO300^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO299^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO300^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO301^5.p,E,Theorem,0.0,Theorem
SYO/SYO301^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO301^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO301^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO302^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO302^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO294^5.p,Leo-III,Timeout,23.4,CounterSatisfiable
SYO/SYO297^5.p,Leo-III,Timeout,14.2,CounterSatisfiable
SYO/SYO303^5.p,E,Theorem,0.0,Theorem
SYO/SYO303^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO303^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO300^5.p,Leo-II,Timeout,10.0,Theorem
SYO/SYO304^5.p,E,GaveUp,0.0,Theorem
SYO/SYO303^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO304^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO304^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO305^5.p,E,Theorem,0.0,Theorem
SYO/SYO305^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO305^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO305^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO306^5.p,E,Theorem,0.0,Theorem
SYO/SYO306^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO306^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO302^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO307^5.p,E,Theorem,0.0,Theorem
SYO/SYO307^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO307^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO306^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO308^5.p,E,Theorem,0.0,Theorem
SYO/SYO308^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO308^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO307^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO309^5.p,E,Theorem,0.0,Theorem
SYO/SYO308^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO309^5.p,Vampire,Theorem,0.4,Theorem
SYO/SYO309^5.p,Leo-III,Theorem,1.1,Theorem
SYO/SYO310^5.p,E,Theorem,0.0,Theorem
SYO/SYO310^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO310^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO310^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO311^5.p,E,Theorem,0.0,Theorem
SYO/SYO311^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO311^5.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO311^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO312^5.p,E,GaveUp,0.0,Theorem
SYO/SYO302^5.p,Leo-III,Timeout,11.2,CounterSatisfiable
SYO/SYO304^5.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO309^5.p,Leo-II,Timeout,10.1,Theorem
SYO/SYO312^5.p,Vampire,NoAnswer,10.0,Theorem
SYO/SYO312^5.p,Leo-II,Unknown,10.6,Theorem
SYO/SYO313^5.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO313^5.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO314^5.p,E,Theorem,0.0,Theorem
SYO/SYO314^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO314^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO314^5.p,Leo-III,Theorem,1.2,Theorem
SYO/SYO315^5.p,E,Theorem,0.0,Theorem
SYO/SYO315^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO315^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO315^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO313^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO316^5.p,Vampire,NoAnswer,0.3,CounterSatisfiable
SYO/SYO316^5.p,E,GaveUp,2.0,CounterSatisfiable
SYO/SYO313^5.p,Leo-III,Timeout,12.8,CounterSatisfiable
SYO/SYO317^5.p,E,Theorem,0.0,Theorem
SYO/SYO317^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO317^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO312^5.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO318^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO316^5.p,Leo-III,Timeout,13.5,CounterSatisfiable
SYO/SYO316^5.p,Leo-II,Timeout,18.5,CounterSatisfiable
SYO/SYO318^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO323^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO323^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO318^5.p,Leo-II,Timeout,10.5,CounterSatisfiable
SYO/SYO318^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO324^5.p,E,Theorem,0.0,Theorem
SYO/SYO323^5.p,Leo-II,Unknown,9.9,CounterSatisfiable
SYO/SYO324^5.p,Leo-II,Theorem,0.6,Theorem
SYO/SYO317^5.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO325^5.p,E,Theorem,0.0,Theorem
SYO/SYO324^5.p,Vampire,Timeout,10.0,Theorem
SYO/SYO323^5.p,Leo-III,Timeout,18.2,CounterSatisfiable
SYO/SYO325^5.p,Leo-II,Theorem,6.1,Theorem
SYO/SYO324^5.p,Leo-III,Timeout,11.6,Theorem
SYO/SYO325^5.p,Vampire,NoAnswer,9.8,Theorem
SYO/SYO326^5.p,E,GaveUp,8.1,Theorem
SYO/SYO326^5.p,Vampire,NoAnswer,9.8,Theorem
SYO/SYO327^5.p,E,Theorem,0.0,Theorem
SYO/SYO325^5.p,Leo-III,Timeout,13.0,Theorem
SYO/SYO326^5.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO327^5.p,Vampire,Timeout,10.0,Theorem
SYO/SYO328^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO328^5.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO327^5.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO327^5.p,Leo-III,Timeout,10.6,Theorem
SYO/SYO329^5.p,E,GaveUp,4.0,Theorem
SYO/SYO328^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO328^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO326^5.p,Leo-III,Timeout,27.1,Theorem
SYO/SYO329^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO329^5.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO330^5.p,E,GaveUp,8.1,Theorem
SYO/SYO330^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO331^5.p,E,Theorem,0.0,Theorem
SYO/SYO331^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO329^5.p,Leo-III,Timeout,16.5,Theorem
SYO/SYO330^5.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO331^5.p,Leo-II,Theorem,9.6,Theorem
SYO/SYO331^5.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO332^5.p,E,GaveUp,10.1,Theorem
SYO/SYO332^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO332^5.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO330^5.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO333^5.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO333^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO334^5.p,E,Theorem,0.0,Theorem
SYO/SYO334^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO334^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO334^5.p,Leo-III,Theorem,0.8,Theorem
SYO/SYO333^5.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO335^5.p,E,GaveUp,6.3,Theorem
SYO/SYO332^5.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO335^5.p,Vampire,Timeout,10.1,Theorem
SYO/SYO335^5.p,Leo-II,Unknown,9.9,Theorem
SYO/SYO333^5.p,Leo-III,Timeout,20.2,CounterSatisfiable
SYO/SYO336^5.p,E,GaveUp,7.1,Unknown
SYO/SYO336^5.p,Vampire,Timeout,10.1,Unknown
SYO/SYO335^5.p,Leo-III,Timeout,16.9,Theorem
SYO/SYO336^5.p,Leo-II,Timeout,9.9,Unknown
SYO/SYO337^5.p,E,GaveUp,10.0,Unknown
SYO/SYO337^5.p,Vampire,Timeout,10.1,Unknown
SYO/SYO337^5.p,Leo-II,Unknown,10.5,Unknown
SYO/SYO338^5.p,E,Theorem,1.3,Theorem
SYO/SYO336^5.p,Leo-III,Timeout,18.8,Unknown
SYO/SYO337^5.p,Leo-III,Timeout,11.5,Unknown
SYO/SYO338^5.p,Vampire,Timeout,10.0,Theorem
SYO/SYO338^5.p,Leo-II,Unknown,10.1,Theorem
SYO/SYO338^5.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO339^5.p,E,GaveUp,8.1,CounterSatisfiable
SYO/SYO339^5.p,Vampire,NoAnswer,10.0,CounterSatisfiable
SYO/SYO339^5.p,Leo-II,Unknown,10.2,CounterSatisfiable
SYO/SYO339^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO340^5.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO340^5.p,Vampire,NoAnswer,10.0,CounterSatisfiable
SYO/SYO340^5.p,Leo-II,Unknown,10.0,CounterSatisfiable
SYO/SYO340^5.p,Leo-III,Timeout,12.5,CounterSatisfiable
SYO/SYO341^5.p,E,GaveUp,10.0,CounterSatisfiable
SYO/SYO344^5.p,E,Theorem,0.0,Theorem
SYO/SYO344^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO344^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO344^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO345^5.p,E,Theorem,0.0,Theorem
SYO/SYO345^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO345^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO345^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO346^5.p,E,Theorem,0.0,Theorem
SYO/SYO346^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO346^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO346^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO347^5.p,E,Theorem,0.0,Theorem
SYO/SYO347^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO347^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO347^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO348^5.p,E,Theorem,0.0,Theorem
SYO/SYO348^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO348^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO348^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO349^5.p,E,Theorem,0.0,Theorem
SYO/SYO349^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO349^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO349^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO350^5.p,E,Theorem,0.0,Theorem
SYO/SYO350^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO350^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO350^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO351^5.p,E,Theorem,0.0,Theorem
SYO/SYO351^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO351^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO351^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO352^5.p,E,Theorem,0.0,Theorem
SYO/SYO352^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO352^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO341^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO353^5.p,E,Theorem,0.0,Theorem
SYO/SYO353^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO353^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO352^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO354^5.p,E,Theorem,0.0,Theorem
SYO/SYO354^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO354^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO353^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO355^5.p,E,Theorem,0.0,Theorem
SYO/SYO355^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO355^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO355^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO354^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO356^5.p,E,Theorem,0.0,Theorem
SYO/SYO356^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO356^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO357^5.p,E,Theorem,0.0,Theorem
SYO/SYO341^5.p,Leo-II,Unknown,10.4,CounterSatisfiable
SYO/SYO357^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO357^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO358^5.p,E,Theorem,0.0,Theorem
SYO/SYO358^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO358^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO356^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO357^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO359^5.p,E,Theorem,0.0,Theorem
SYO/SYO359^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO359^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO360^5.p,E,Theorem,0.0,Theorem
SYO/SYO358^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO360^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO360^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO361^5.p,E,Theorem,0.0,Theorem
SYO/SYO361^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO361^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO359^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO362^5.p,E,Theorem,0.0,Theorem
SYO/SYO360^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO361^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO362^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO363^5.p,E,Theorem,0.0,Theorem
SYO/SYO363^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO363^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO363^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO364^5.p,E,Theorem,0.0,Theorem
SYO/SYO364^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO364^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO364^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO365^5.p,E,Theorem,0.0,Theorem
SYO/SYO365^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO365^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO365^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO366^5.p,E,Theorem,0.0,Theorem
SYO/SYO366^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO366^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO366^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO367^5.p,E,Theorem,0.0,Theorem
SYO/SYO367^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO367^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO367^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO368^5.p,E,Theorem,0.0,Theorem
SYO/SYO368^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO368^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO362^5.p,Leo-II,Theorem,3.1,Theorem
SYO/SYO369^5.p,E,Theorem,0.0,Theorem
SYO/SYO369^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO369^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO368^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO370^5.p,E,Theorem,0.0,Theorem
SYO/SYO370^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO370^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO369^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO371^5.p,E,Theorem,0.0,Theorem
SYO/SYO371^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO371^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO370^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO372^5.p,E,Theorem,0.0,Theorem
SYO/SYO372^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO372^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO371^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO373^5.p,E,Theorem,0.0,Theorem
SYO/SYO373^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO373^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO372^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO374^5.p,E,Theorem,0.0,Theorem
SYO/SYO374^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO374^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO373^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO375^5.p,E,Theorem,0.0,Theorem
SYO/SYO375^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO375^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO374^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO376^5.p,E,Theorem,0.0,Theorem
SYO/SYO376^5.p,Vampire,NoAnswer,0.0,Theorem
SYO/SYO376^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO375^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO377^5.p,E,Theorem,0.0,Theorem
SYO/SYO377^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO341^5.p,Leo-III,Timeout,13.2,CounterSatisfiable
SYO/SYO376^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO378^5.p,E,Theorem,0.0,Theorem
SYO/SYO378^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO378^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO377^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO379^5.p,E,Theorem,0.0,Theorem
SYO/SYO379^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO379^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO378^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO380^5.p,E,Theorem,0.0,Theorem
SYO/SYO380^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO380^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO377^5.p,Leo-II,Theorem,1.1,Theorem
SYO/SYO381^5.p,E,Theorem,0.0,Theorem
SYO/SYO379^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO381^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO381^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO382^5.p,E,Theorem,0.0,Theorem
SYO/SYO380^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO382^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO382^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO383^5.p,E,Theorem,0.0,Theorem
SYO/SYO383^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO383^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO382^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO384^5.p,E,Theorem,0.0,Theorem
SYO/SYO384^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO384^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO381^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO385^5.p,E,Theorem,0.0,Theorem
SYO/SYO385^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO385^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO384^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO386^5.p,E,Theorem,0.0,Theorem
SYO/SYO386^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO386^5.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO383^5.p,Leo-III,Theorem,3.0,Theorem
SYO/SYO387^5.p,E,Theorem,0.0,Theorem
SYO/SYO387^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO387^5.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO362^5.p,Vampire,Timeout,10.2,Theorem
SYO/SYO388^5.p,E,Theorem,0.0,Theorem
SYO/SYO388^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO388^5.p,Leo-II,Theorem,0.2,Theorem
SYO/SYO385^5.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO389^5.p,E,Theorem,0.0,Theorem
SYO/SYO389^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO389^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO386^5.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO390^5.p,E,Theorem,0.0,Theorem
SYO/SYO390^5.p,Vampire,Theorem,0.0,Theorem
SYO/SYO390^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO389^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO391^5.p,E,Theorem,0.0,Theorem
SYO/SYO391^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO390^5.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO391^5.p,Leo-II,Theorem,0.3,Theorem
SYO/SYO392^1.p,E,Theorem,0.0,Theorem
SYO/SYO392^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO392^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO392^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO393^1.p,E,Theorem,0.0,Theorem
SYO/SYO393^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO393^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO393^1.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO394^1.p,E,Theorem,0.0,Theorem
SYO/SYO394^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO394^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO394^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO395^1.p,E,Theorem,0.0,Theorem
SYO/SYO395^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO395^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO387^5.p,Leo-III,Timeout,10.4,Theorem
SYO/SYO396^1.p,E,Theorem,0.0,Theorem
SYO/SYO396^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO396^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO395^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO397^1.p,E,Theorem,0.0,Theorem
SYO/SYO397^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO397^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO396^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO398^1.p,E,Theorem,0.0,Theorem
SYO/SYO398^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO398^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO397^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO399^1.p,E,Theorem,0.0,Theorem
SYO/SYO399^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO399^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO388^5.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO400^1.p,E,Theorem,0.0,Theorem
SYO/SYO400^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO400^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO398^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO401^1.p,E,Theorem,0.0,Theorem
SYO/SYO401^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO401^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO399^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO402^1.p,E,Theorem,0.0,Theorem
SYO/SYO402^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO402^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO400^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO403^1.p,E,Theorem,0.0,Theorem
SYO/SYO403^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO403^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO401^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO404^1.p,E,Theorem,0.0,Theorem
SYO/SYO404^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO404^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO402^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO405^1.p,E,Theorem,0.0,Theorem
SYO/SYO405^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO405^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO403^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO406^1.p,E,Theorem,0.0,Theorem
SYO/SYO406^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO406^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO404^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO407^1.p,E,Theorem,0.0,Theorem
SYO/SYO405^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO407^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO407^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO408^1.p,E,Theorem,0.0,Theorem
SYO/SYO408^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO408^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO406^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO409^1.p,E,Theorem,0.0,Theorem
SYO/SYO409^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO409^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO407^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO410^1.p,E,Theorem,0.0,Theorem
SYO/SYO410^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO408^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO410^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO411^1.p,E,Theorem,0.0,Theorem
SYO/SYO411^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO411^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO409^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO412^1.p,E,Theorem,0.0,Theorem
SYO/SYO412^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO412^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO410^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO413^1.p,E,Theorem,0.0,Theorem
SYO/SYO413^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO413^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO411^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO414^1.p,E,Theorem,0.0,Theorem
SYO/SYO414^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO414^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO413^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO415^1.p,E,Theorem,0.0,Theorem
SYO/SYO412^1.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO415^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO415^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO416^1.p,E,Theorem,0.0,Theorem
SYO/SYO416^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO416^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO414^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO417^1.p,E,Theorem,0.0,Theorem
SYO/SYO417^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO417^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO415^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO418^1.p,E,Theorem,0.0,Theorem
SYO/SYO418^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO418^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO416^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO419^1.p,E,Theorem,0.0,Theorem
SYO/SYO419^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO419^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO417^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO420^1.p,E,Theorem,0.0,Theorem
SYO/SYO420^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO420^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO418^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO421^1.p,E,Theorem,0.0,Theorem
SYO/SYO421^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO419^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO421^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO422^1.p,E,Theorem,0.0,Theorem
SYO/SYO422^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO422^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO420^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO423^1.p,E,Theorem,0.0,Theorem
SYO/SYO423^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO423^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO421^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO424^1.p,E,Theorem,0.0,Theorem
SYO/SYO424^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO424^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO422^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO425^1.p,E,Theorem,0.0,Theorem
SYO/SYO425^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO425^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO423^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO426^1.p,E,Theorem,0.0,Theorem
SYO/SYO426^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO426^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO424^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO427^1.p,E,Theorem,0.0,Theorem
SYO/SYO427^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO425^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO427^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO428^1.p,E,Theorem,0.0,Theorem
SYO/SYO428^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO428^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO426^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO429^1.p,E,Theorem,0.0,Theorem
SYO/SYO429^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO429^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO427^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO430^1.p,E,Theorem,0.1,Theorem
SYO/SYO428^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO430^1.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO430^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO431^1.p,E,Theorem,0.0,Theorem
SYO/SYO431^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO431^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO429^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO432^1.p,E,Theorem,0.0,Theorem
SYO/SYO432^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO432^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO431^1.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO433^1.p,E,Theorem,0.0,Theorem
SYO/SYO433^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO433^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO432^1.p,Leo-III,Theorem,0.8,Theorem
SYO/SYO430^1.p,Leo-III,Theorem,1.1,Theorem
SYO/SYO434^1.p,E,Theorem,0.0,Theorem
SYO/SYO434^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO391^5.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO434^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO435^1.p,E,Theorem,0.0,Theorem
SYO/SYO435^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO433^1.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO436^1.p,E,Theorem,0.0,Theorem
SYO/SYO436^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO434^1.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO436^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO437^1.p,E,Theorem,0.0,Theorem
SYO/SYO435^1.p,Leo-III,Theorem,1.0,Theorem
SYO/SYO437^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO437^1.p,Leo-III,Theorem,1.4,Theorem
SYO/SYO438^1.p,E,Theorem,0.0,Theorem
SYO/SYO438^1.p,Vampire,Theorem,0.9,Theorem
SYO/SYO438^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO437^1.p,Vampire,Theorem,3.8,Theorem
SYO/SYO439^1.p,E,Theorem,0.0,Theorem
SYO/SYO438^1.p,Leo-III,Theorem,1.4,Theorem
SYO/SYO439^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO439^1.p,Vampire,Theorem,0.8,Theorem
SYO/SYO440^1.p,E,Theorem,0.0,Theorem
SYO/SYO435^1.p,Vampire,Theorem,5.6,Theorem
SYO/SYO440^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO439^1.p,Leo-III,Theorem,1.3,Theorem
SYO/SYO441^1.p,E,Theorem,0.0,Theorem
SYO/SYO440^1.p,Leo-III,Theorem,0.9,Theorem
SYO/SYO441^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO441^1.p,Leo-III,Theorem,1.1,Theorem
SYO/SYO442^1.p,E,Theorem,0.1,Theorem
SYO/SYO440^1.p,Vampire,Theorem,5.8,Theorem
SYO/SYO442^1.p,Leo-II,Theorem,0.3,Theorem
SYO/SYO442^1.p,Leo-III,Theorem,1.9,Theorem
SYO/SYO443^1.p,E,Theorem,0.0,Theorem
SYO/SYO441^1.p,Vampire,Theorem,7.2,Theorem
SYO/SYO443^1.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO443^1.p,Leo-III,Theorem,0.9,Theorem
SYO/SYO444^1.p,E,Theorem,0.0,Theorem
SYO/SYO442^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO444^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO444^1.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO445^1.p,E,Theorem,0.0,Theorem
SYO/SYO445^1.p,Vampire,Theorem,4.2,Theorem
SYO/SYO445^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO443^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO446^1.p,E,Theorem,0.0,Theorem
SYO/SYO445^1.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO446^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO446^1.p,Leo-III,Theorem,0.8,Theorem
SYO/SYO444^1.p,Vampire,NoAnswer,10.0,Theorem
SYO/SYO447^1.p,E,Theorem,0.0,Theorem
SYO/SYO447^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO447^1.p,Leo-III,Theorem,0.9,Theorem
SYO/SYO448^1.p,E,Theorem,0.0,Theorem
SYO/SYO448^1.p,Vampire,Theorem,3.3,Theorem
SYO/SYO448^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO436^1.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO449^1.p,E,Theorem,0.0,Theorem
SYO/SYO446^1.p,Vampire,Theorem,7.9,Theorem
SYO/SYO449^1.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO449^1.p,Leo-III,Theorem,1.4,Theorem
SYO/SYO450^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO450^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO447^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO450^1.p,Leo-II,CounterSatisfiable,3.1,CounterSatisfiable
SYO/SYO450^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO450^2.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO448^1.p,Leo-III,Theorem,7.5,Theorem
SYO/SYO449^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO450^3.p,E,Theorem,0.0,Theorem
SYO/SYO450^3.p,Vampire,Theorem,0.1,Theorem
SYO/SYO450^3.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO450^3.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO450^4.p,E,Theorem,0.0,Theorem
SYO/SYO450^4.p,Vampire,Theorem,0.1,Theorem
SYO/SYO450^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO450^4.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO450^5.p,E,Theorem,0.0,Theorem
SYO/SYO450^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO450^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO450^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO450^6.p,E,Theorem,0.0,Theorem
SYO/SYO450^6.p,Vampire,Theorem,0.3,Theorem
SYO/SYO450^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO450^6.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO451^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO451^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO450^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO450^2.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO451^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO451^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO451^1.p,Leo-II,CounterSatisfiable,2.6,CounterSatisfiable
SYO/SYO450^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO451^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO451^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO451^3.p,Leo-II,CounterSatisfiable,2.6,CounterSatisfiable
SYO/SYO451^2.p,Leo-II,CounterSatisfiable,3.2,CounterSatisfiable
SYO/SYO451^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO451^4.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO451^4.p,Leo-II,CounterSatisfiable,4.8,CounterSatisfiable
SYO/SYO451^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO451^5.p,E,Theorem,0.0,Theorem
SYO/SYO451^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO451^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO451^5.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO451^6.p,E,Theorem,0.0,Theorem
SYO/SYO451^6.p,Vampire,Theorem,0.1,Theorem
SYO/SYO451^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO451^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO451^6.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO452^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO452^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO451^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO452^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO452^2.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO451^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO452^1.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO452^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO452^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO452^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO452^2.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO452^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO452^4.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO452^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO452^3.p,Leo-II,Timeout,10.2,CounterSatisfiable
SYO/SYO452^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO452^4.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO452^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO452^5.p,E,GaveUp,10.0,CounterSatisfiable
SYO/SYO452^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO452^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO452^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO452^6.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO453^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO453^1.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO452^6.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO452^6.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO453^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO453^2.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO452^6.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO453^1.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO453^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO453^3.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO453^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO453^2.p,Leo-II,Unknown,10.9,CounterSatisfiable
SYO/SYO453^4.p,E,GaveUp,0.1,CounterSatisfiable
SYO/SYO453^4.p,Vampire,NoAnswer,0.7,CounterSatisfiable
SYO/SYO453^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO453^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO453^3.p,Leo-II,Unknown,10.5,CounterSatisfiable
SYO/SYO453^4.p,Leo-II,Unknown,10.8,CounterSatisfiable
SYO/SYO453^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO453^5.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO453^5.p,Vampire,NoAnswer,9.9,CounterSatisfiable
SYO/SYO453^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO453^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO453^6.p,Vampire,NoAnswer,9.7,CounterSatisfiable
SYO/SYO454^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO454^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO453^6.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO454^1.p,Leo-II,CounterSatisfiable,2.6,CounterSatisfiable
SYO/SYO454^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO454^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO453^6.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO454^2.p,Leo-II,CounterSatisfiable,3.3,CounterSatisfiable
SYO/SYO454^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO454^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO453^6.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO454^3.p,Leo-II,CounterSatisfiable,2.6,CounterSatisfiable
SYO/SYO454^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO454^4.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO454^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO454^4.p,Leo-II,CounterSatisfiable,3.1,CounterSatisfiable
SYO/SYO454^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO454^3.p,Leo-III,GaveUp,5.9,CounterSatisfiable
SYO/SYO454^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO454^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO454^6.p,E,Theorem,0.0,Theorem
SYO/SYO454^6.p,Vampire,Theorem,0.3,Theorem
SYO/SYO454^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO454^6.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO455^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO455^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO454^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO455^1.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SYO/SYO455^2.p,E,Theorem,0.0,Theorem
SYO/SYO455^2.p,Vampire,Theorem,0.0,Theorem
SYO/SYO455^2.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO455^2.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO455^3.p,E,Theorem,0.0,Theorem
SYO/SYO455^3.p,Vampire,Theorem,0.0,Theorem
SYO/SYO455^3.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO455^3.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO455^4.p,E,Theorem,0.0,Theorem
SYO/SYO455^4.p,Vampire,Theorem,0.0,Theorem
SYO/SYO455^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO455^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO455^5.p,E,Theorem,0.0,Theorem
SYO/SYO455^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO455^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO454^5.p,Leo-II,Timeout,10.1,CounterSatisfiable
SYO/SYO455^6.p,E,Theorem,0.0,Theorem
SYO/SYO455^6.p,Vampire,Theorem,0.1,Theorem
SYO/SYO455^4.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO455^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO456^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO456^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO455^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO455^6.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO456^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO456^2.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO454^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO456^1.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO456^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO456^3.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO456^1.p,Leo-III,Timeout,10.2,CounterSatisfiable
SYO/SYO456^2.p,Leo-II,Unknown,10.3,CounterSatisfiable
SYO/SYO456^4.p,E,Theorem,0.0,Theorem
SYO/SYO456^4.p,Vampire,Theorem,0.1,Theorem
SYO/SYO456^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO456^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO456^6.p,E,Theorem,0.0,Theorem
SYO/SYO456^4.p,Leo-III,Theorem,1.0,Theorem
SYO/SYO456^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO456^6.p,Leo-III,Theorem,0.8,Theorem
SYO/SYO457^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO457^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO457^1.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO457^1.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SYO/SYO457^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO457^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO456^6.p,Vampire,Theorem,6.8,Theorem
SYO/SYO457^2.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO457^3.p,E,Theorem,0.0,Theorem
SYO/SYO457^3.p,Vampire,Theorem,0.0,Theorem
SYO/SYO457^3.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO457^2.p,Leo-III,GaveUp,0.6,CounterSatisfiable
SYO/SYO457^4.p,E,Theorem,0.0,Theorem
SYO/SYO457^4.p,Vampire,Theorem,0.0,Theorem
SYO/SYO457^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO457^3.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO457^5.p,E,Theorem,0.0,Theorem
SYO/SYO457^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO457^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO457^4.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO457^6.p,E,Theorem,0.0,Theorem
SYO/SYO457^6.p,Vampire,Theorem,0.1,Theorem
SYO/SYO457^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO457^5.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO458^2.p,E,Theorem,0.0,Theorem
SYO/SYO458^2.p,Vampire,Theorem,0.0,Theorem
SYO/SYO458^2.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO457^6.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO458^3.p,E,Theorem,0.0,Theorem
SYO/SYO458^3.p,Vampire,Theorem,0.0,Theorem
SYO/SYO458^3.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO458^2.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO458^4.p,E,Theorem,0.0,Theorem
SYO/SYO458^4.p,Vampire,Theorem,0.0,Theorem
SYO/SYO458^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO456^3.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO458^5.p,E,Theorem,0.0,Theorem
SYO/SYO458^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO458^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO458^3.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO458^6.p,E,Theorem,0.0,Theorem
SYO/SYO458^6.p,Vampire,Theorem,0.1,Theorem
SYO/SYO458^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO458^4.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO459^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO459^1.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO456^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO458^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO459^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO459^2.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO458^6.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO459^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO459^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO459^3.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO459^2.p,Leo-II,Unknown,10.0,CounterSatisfiable
SYO/SYO459^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO459^4.p,E,Theorem,0.0,Theorem
SYO/SYO459^4.p,Vampire,Theorem,0.1,Theorem
SYO/SYO459^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO459^1.p,Leo-II,Unknown,10.5,CounterSatisfiable
SYO/SYO459^6.p,E,Theorem,0.0,Theorem
SYO/SYO459^4.p,Leo-III,Theorem,0.9,Theorem
SYO/SYO459^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO459^6.p,Leo-III,Theorem,1.0,Theorem
SYO/SYO460^1.p,E,Theorem,0.0,Theorem
SYO/SYO460^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO460^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO460^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO460^2.p,E,Theorem,0.0,Theorem
SYO/SYO460^2.p,Vampire,Theorem,0.0,Theorem
SYO/SYO460^2.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO460^2.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO460^3.p,E,Theorem,0.0,Theorem
SYO/SYO460^3.p,Vampire,Theorem,0.0,Theorem
SYO/SYO460^3.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO460^3.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO460^4.p,E,Theorem,0.0,Theorem
SYO/SYO460^4.p,Vampire,Theorem,0.0,Theorem
SYO/SYO460^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO460^4.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO460^5.p,E,Theorem,0.0,Theorem
SYO/SYO460^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO460^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO460^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO460^6.p,E,Theorem,0.0,Theorem
SYO/SYO460^6.p,Vampire,Theorem,0.1,Theorem
SYO/SYO460^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO460^6.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO461^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO461^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO459^6.p,Vampire,Theorem,5.2,Theorem
SYO/SYO461^1.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYO/SYO461^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO461^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO461^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO461^2.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYO/SYO461^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO461^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO461^2.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO461^3.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYO/SYO461^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO461^4.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO459^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO459^3.p,Leo-II,Unknown,10.4,CounterSatisfiable
SYO/SYO461^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO461^4.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYO/SYO461^3.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO461^4.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO461^6.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO461^5.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO461^5.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO461^6.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO462^2.p,E,Theorem,0.0,Theorem
SYO/SYO462^2.p,Vampire,Theorem,0.1,Theorem
SYO/SYO462^2.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO462^2.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO462^3.p,E,Theorem,0.0,Theorem
SYO/SYO462^3.p,Vampire,Theorem,0.1,Theorem
SYO/SYO462^3.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO462^3.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO462^4.p,E,Theorem,0.0,Theorem
SYO/SYO462^4.p,Vampire,Theorem,0.1,Theorem
SYO/SYO462^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO462^4.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO462^5.p,E,Theorem,0.0,Theorem
SYO/SYO462^5.p,Vampire,Theorem,0.7,Theorem
SYO/SYO461^5.p,Leo-III,Timeout,13.4,CounterSatisfiable
SYO/SYO462^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO462^6.p,E,Theorem,0.0,Theorem
SYO/SYO462^5.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO462^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO462^6.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO463^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO463^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO462^6.p,Vampire,Theorem,3.5,Theorem
SYO/SYO461^6.p,Leo-II,Unknown,10.3,CounterSatisfiable
SYO/SYO463^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO463^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO463^1.p,Leo-II,Timeout,10.1,CounterSatisfiable
SYO/SYO463^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO463^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO463^3.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO463^2.p,Leo-II,Timeout,10.4,CounterSatisfiable
SYO/SYO463^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO463^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO463^4.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO463^3.p,Leo-II,Timeout,10.2,CounterSatisfiable
SYO/SYO461^6.p,Leo-III,Timeout,30.0,CounterSatisfiable
SYO/SYO463^5.p,E,Theorem,0.0,Theorem
SYO/SYO463^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO463^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO463^5.p,Vampire,Theorem,1.0,Theorem
SYO/SYO463^6.p,E,Theorem,0.0,Theorem
SYO/SYO463^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO463^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO463^6.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO464^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO464^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO464^1.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO463^4.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO464^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO464^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO464^1.p,Leo-III,GaveUp,0.8,CounterSatisfiable
SYO/SYO464^2.p,Leo-III,GaveUp,1.1,CounterSatisfiable
SYO/SYO464^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO464^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO463^6.p,Vampire,Theorem,5.8,Theorem
SYO/SYO464^3.p,Leo-III,GaveUp,0.6,CounterSatisfiable
SYO/SYO464^4.p,E,Theorem,0.0,Theorem
SYO/SYO464^4.p,Vampire,Theorem,0.1,Theorem
SYO/SYO464^4.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO463^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO464^2.p,Leo-II,CounterSatisfiable,2.6,CounterSatisfiable
SYO/SYO464^5.p,E,Theorem,0.0,Theorem
SYO/SYO464^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO464^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO464^6.p,E,Theorem,0.0,Theorem
SYO/SYO464^6.p,Vampire,Theorem,0.3,Theorem
SYO/SYO464^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO464^4.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO465^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO465^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO464^5.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO464^6.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO465^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO465^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO464^3.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO465^1.p,Leo-II,Timeout,10.1,CounterSatisfiable
SYO/SYO465^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO465^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO465^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO465^2.p,Leo-II,Unknown,10.3,CounterSatisfiable
SYO/SYO465^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO465^4.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO465^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO465^3.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO465^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO465^4.p,Leo-II,Timeout,10.1,CounterSatisfiable
SYO/SYO465^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO465^5.p,E,GaveUp,10.0,CounterSatisfiable
SYO/SYO465^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO465^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO465^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO465^6.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO467^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO467^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO465^6.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO465^6.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO467^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO467^2.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO465^6.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO467^1.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO467^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO467^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO467^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO467^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO467^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO467^4.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO467^2.p,Leo-II,Unknown,10.7,CounterSatisfiable
SYO/SYO467^3.p,Leo-II,Timeout,10.1,CounterSatisfiable
SYO/SYO467^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO467^4.p,Leo-II,Timeout,10.1,CounterSatisfiable
SYO/SYO467^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO467^5.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO467^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO467^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO467^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO467^6.p,Vampire,NoAnswer,6.2,CounterSatisfiable
SYO/SYO468^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO468^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO468^1.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO468^1.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SYO/SYO468^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO468^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO467^6.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO468^2.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SYO/SYO468^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO468^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO467^6.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO467^6.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO468^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO468^4.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO468^3.p,Leo-III,GaveUp,0.5,CounterSatisfiable
SYO/SYO468^2.p,Leo-II,CounterSatisfiable,2.4,CounterSatisfiable
SYO/SYO468^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO468^4.p,Leo-III,GaveUp,0.6,CounterSatisfiable
SYO/SYO468^3.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO468^4.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO468^6.p,E,Theorem,0.0,Theorem
SYO/SYO468^6.p,Vampire,Theorem,0.3,Theorem
SYO/SYO468^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO468^6.p,Leo-III,Theorem,2.0,Theorem
SYO/SYO469^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO469^1.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO468^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO468^5.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO469^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO469^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO468^5.p,Leo-III,Timeout,10.6,CounterSatisfiable
SYO/SYO469^1.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO469^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO469^3.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO469^2.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO469^1.p,Leo-III,Timeout,10.4,CounterSatisfiable
SYO/SYO469^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO469^4.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO469^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO469^3.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO469^5.p,E,Theorem,0.0,Theorem
SYO/SYO469^5.p,Vampire,Theorem,0.1,Theorem
SYO/SYO469^5.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO469^5.p,Leo-III,Theorem,1.1,Theorem
SYO/SYO469^6.p,E,Theorem,0.0,Theorem
SYO/SYO469^6.p,Vampire,Theorem,3.1,Theorem
SYO/SYO469^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO469^4.p,Leo-II,Unknown,10.0,CounterSatisfiable
SYO/SYO470^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO469^6.p,Leo-III,Theorem,1.8,Theorem
SYO/SYO469^3.p,Leo-III,Timeout,10.5,CounterSatisfiable
SYO/SYO469^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO470^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO470^1.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO470^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO470^1.p,Leo-II,Timeout,10.6,CounterSatisfiable
SYO/SYO470^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO470^3.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO470^2.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO470^3.p,Leo-III,GaveUp,0.7,CounterSatisfiable
SYO/SYO470^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO470^4.p,Vampire,NoAnswer,0.6,CounterSatisfiable
SYO/SYO470^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO470^2.p,Leo-II,Unknown,10.8,CounterSatisfiable
SYO/SYO470^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO470^4.p,Leo-III,GaveUp,0.7,CounterSatisfiable
SYO/SYO470^3.p,Leo-II,Unknown,10.4,CounterSatisfiable
SYO/SYO470^4.p,Leo-II,Unknown,10.0,CounterSatisfiable
SYO/SYO470^6.p,E,Theorem,0.0,Theorem
SYO/SYO470^6.p,Vampire,Theorem,8.2,Theorem
SYO/SYO470^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO470^5.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO471^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO471^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO470^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO470^5.p,Leo-II,Timeout,10.3,CounterSatisfiable
SYO/SYO471^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO471^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO470^6.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO471^1.p,Leo-III,GaveUp,0.7,CounterSatisfiable
SYO/SYO471^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO471^3.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO471^2.p,Leo-III,GaveUp,0.9,CounterSatisfiable
SYO/SYO471^3.p,Leo-III,GaveUp,0.6,CounterSatisfiable
SYO/SYO471^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO471^4.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO471^1.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO471^2.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO471^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO471^3.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO471^4.p,Leo-III,GaveUp,2.1,CounterSatisfiable
SYO/SYO471^4.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO471^6.p,E,Theorem,0.0,Theorem
SYO/SYO471^6.p,Vampire,Theorem,1.4,Theorem
SYO/SYO471^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO471^6.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO472^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO472^1.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO472^1.p,Leo-II,CounterSatisfiable,2.5,CounterSatisfiable
SYO/SYO471^5.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO472^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO472^2.p,Vampire,NoAnswer,0.0,CounterSatisfiable
SYO/SYO471^5.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO471^5.p,Leo-III,Timeout,10.2,CounterSatisfiable
SYO/SYO472^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO472^3.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO472^2.p,Leo-II,CounterSatisfiable,3.0,CounterSatisfiable
SYO/SYO472^3.p,Leo-II,CounterSatisfiable,2.6,CounterSatisfiable
SYO/SYO472^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO472^4.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO472^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO472^4.p,Leo-II,CounterSatisfiable,3.1,CounterSatisfiable
SYO/SYO472^5.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO472^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO472^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO472^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO472^6.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO472^5.p,Vampire,NoAnswer,9.8,CounterSatisfiable
SYO/SYO472^5.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO472^5.p,Leo-III,Timeout,13.2,CounterSatisfiable
SYO/SYO473^1.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO473^1.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO472^6.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO472^6.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO473^2.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO473^2.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO473^1.p,Leo-II,Unknown,9.9,CounterSatisfiable
SYO/SYO473^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO473^3.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO473^3.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO472^6.p,Leo-III,Timeout,17.0,CounterSatisfiable
SYO/SYO473^2.p,Leo-II,Unknown,10.6,CounterSatisfiable
SYO/SYO473^4.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO473^4.p,Vampire,NoAnswer,0.1,CounterSatisfiable
SYO/SYO473^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO473^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO473^3.p,Leo-II,Unknown,10.8,CounterSatisfiable
SYO/SYO473^4.p,Leo-II,Unknown,10.0,CounterSatisfiable
SYO/SYO473^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO473^5.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO473^5.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO473^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO473^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO473^6.p,Vampire,NoAnswer,9.1,CounterSatisfiable
SYO/SYO473^6.p,E,GaveUp,10.1,CounterSatisfiable
SYO/SYO473^6.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO474^1.p,E,GaveUp,5.0,CounterSatisfiable
SYO/SYO473^6.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO474^1.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO474^1.p,Leo-II,Unknown,10.9,CounterSatisfiable
SYO/SYO474^2.p,E,GaveUp,5.0,CounterSatisfiable
SYO/SYO474^1.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO474^3.p,E,GaveUp,5.0,CounterSatisfiable
SYO/SYO474^2.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO474^2.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO474^2.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO474^4.p,E,GaveUp,5.0,CounterSatisfiable
SYO/SYO474^3.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO474^3.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO474^3.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO474^4.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO474^4.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO474^4.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO474^5.p,E,GaveUp,10.0,CounterSatisfiable
SYO/SYO474^6.p,E,Theorem,0.0,Theorem
SYO/SYO474^6.p,Vampire,Theorem,0.3,Theorem
SYO/SYO474^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO474^6.p,Leo-III,Theorem,1.0,Theorem
SYO/SYO475^6.p,E,Theorem,0.0,Theorem
SYO/SYO475^6.p,Vampire,Theorem,0.1,Theorem
SYO/SYO475^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO475^6.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO476^6.p,E,Theorem,0.0,Theorem
SYO/SYO476^6.p,Vampire,Theorem,0.0,Theorem
SYO/SYO476^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO476^6.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO477^6.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO474^5.p,Vampire,NoAnswer,9.9,CounterSatisfiable
SYO/SYO474^5.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO474^5.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO478^6.p,E,Theorem,0.0,Theorem
SYO/SYO478^6.p,Vampire,Theorem,0.0,Theorem
SYO/SYO478^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO478^6.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO479^6.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO477^6.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO477^6.p,Leo-II,Unknown,9.9,CounterSatisfiable
SYO/SYO477^6.p,Leo-III,Timeout,10.2,CounterSatisfiable
SYO/SYO480^6.p,E,Theorem,0.0,Theorem
SYO/SYO480^6.p,Vampire,Theorem,0.1,Theorem
SYO/SYO480^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO480^6.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO481^6.p,E,Theorem,0.0,Theorem
SYO/SYO481^6.p,Vampire,Theorem,0.0,Theorem
SYO/SYO481^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO481^6.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO482^6.p,E,Theorem,0.0,Theorem
SYO/SYO482^6.p,Vampire,Theorem,0.0,Theorem
SYO/SYO482^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO482^6.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO483^6.p,E,Theorem,0.0,Theorem
SYO/SYO479^6.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO483^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO483^6.p,Vampire,Theorem,0.0,Theorem
SYO/SYO484^6.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO483^6.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO479^6.p,Leo-II,Timeout,10.4,CounterSatisfiable
SYO/SYO479^6.p,Leo-III,Timeout,10.2,CounterSatisfiable
SYO/SYO485^6.p,E,Theorem,0.0,Theorem
SYO/SYO485^6.p,Vampire,Theorem,0.0,Theorem
SYO/SYO485^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO485^6.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO486^6.p,E,GaveUp,1.0,CounterSatisfiable
SYO/SYO484^6.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO484^6.p,Leo-II,Unknown,10.3,CounterSatisfiable
SYO/SYO486^6.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO487^6.p,E,Theorem,0.0,Theorem
SYO/SYO487^6.p,Vampire,Theorem,0.0,Theorem
SYO/SYO487^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO487^6.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO488^6.p,E,Theorem,0.0,Theorem
SYO/SYO488^6.p,Vampire,Theorem,0.0,Theorem
SYO/SYO488^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO486^6.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO489^6.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO488^6.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO486^6.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO489^6.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO489^6.p,Leo-II,Timeout,10.4,CounterSatisfiable
SYO/SYO489^6.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO484^6.p,Leo-III,Timeout,30.0,CounterSatisfiable
SYO/SYO490^6.p,E,GaveUp,10.0,CounterSatisfiable
SYO/SYO491^6.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO490^6.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO490^6.p,Leo-II,Unknown,10.1,CounterSatisfiable
SYO/SYO490^6.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO492^6.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO491^6.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO491^6.p,Leo-II,Timeout,10.4,CounterSatisfiable
SYO/SYO492^6.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO493^6.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO492^6.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO493^6.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO493^6.p,Leo-II,Unknown,10.3,CounterSatisfiable
SYO/SYO491^6.p,Leo-III,Timeout,30.0,CounterSatisfiable
SYO/SYO494^6.p,E,GaveUp,1.0,CounterSatisfiable
SYO/SYO494^6.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO492^6.p,Leo-III,Timeout,30.0,CounterSatisfiable
SYO/SYO495^6.p,E,Theorem,0.0,Theorem
SYO/SYO495^6.p,Vampire,Theorem,0.2,Theorem
SYO/SYO495^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO494^6.p,Leo-II,Unknown,10.8,CounterSatisfiable
SYO/SYO496^6.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO494^6.p,Leo-III,Timeout,10.2,CounterSatisfiable
SYO/SYO496^6.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO493^6.p,Leo-III,Timeout,30.0,CounterSatisfiable
SYO/SYO497^6.p,E,Theorem,0.0,Theorem
SYO/SYO497^6.p,Vampire,Theorem,0.1,Theorem
SYO/SYO497^6.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO497^6.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO498^6.p,E,GaveUp,1.0,CounterSatisfiable
SYO/SYO496^6.p,Leo-II,Unknown,10.2,CounterSatisfiable
SYO/SYO496^6.p,Leo-III,Timeout,12.5,CounterSatisfiable
SYO/SYO498^6.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO499^1.p,E,Theorem,0.0,Theorem
SYO/SYO499^1.p,Vampire,NoAnswer,0.0,Theorem
SYO/SYO499^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO499^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO500^1.002.p,E,Theorem,0.0,Theorem
SYO/SYO500^1.002.p,Vampire,NoAnswer,0.1,Theorem
SYO/SYO500^1.002.p,Leo-II,Theorem,4.6,Theorem
SYO/SYO495^6.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO500^1.003.p,E,Theorem,0.0,Theorem
SYO/SYO498^6.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO500^1.003.p,Vampire,NoAnswer,0.1,Theorem
SYO/SYO500^1.002.p,Leo-III,Theorem,4.1,Theorem
SYO/SYO500^1.004.p,E,Theorem,0.0,Theorem
SYO/SYO500^1.004.p,Vampire,NoAnswer,0.1,Theorem
SYO/SYO498^6.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO500^1.003.p,Leo-II,Unknown,9.9,Theorem
SYO/SYO500^1.005.p,E,Theorem,0.0,Theorem
SYO/SYO500^1.005.p,Vampire,NoAnswer,0.1,Theorem
SYO/SYO500^1.003.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO500^1.004.p,Leo-II,Unknown,10.0,Theorem
SYO/SYO500^1.006.p,E,Theorem,0.1,Theorem
SYO/SYO500^1.006.p,Vampire,NoAnswer,0.1,Theorem
SYO/SYO500^1.004.p,Leo-III,Timeout,10.2,Theorem
SYO/SYO500^1.005.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO500^1.007.p,E,Theorem,0.1,Theorem
SYO/SYO500^1.005.p,Leo-II,Timeout,10.3,Theorem
SYO/SYO500^1.007.p,Vampire,NoAnswer,0.1,Theorem
SYO/SYO500^1.006.p,Leo-II,Unknown,10.0,Theorem
SYO/SYO500^1.008.p,E,Theorem,0.2,Theorem
SYO/SYO500^1.008.p,Vampire,NoAnswer,0.1,Theorem
SYO/SYO500^1.006.p,Leo-III,Timeout,10.2,Theorem
SYO/SYO500^1.007.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO500^1.p,E,Theorem,0.0,Theorem
SYO/SYO500^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO500^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO500^1.007.p,Leo-II,Unknown,10.4,Theorem
SYO/SYO501^1.p,E,Theorem,0.0,Theorem
SYO/SYO501^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO501^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO500^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO502^1.p,E,Theorem,0.0,Theorem
SYO/SYO502^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO502^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO501^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO503^1.p,E,Theorem,0.0,Theorem
SYO/SYO503^1.p,Vampire,NoAnswer,0.0,Theorem
SYO/SYO503^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO502^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO504^1.p,E,Theorem,0.0,Theorem
SYO/SYO504^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO504^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO503^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO505^1.p,E,ContradictoryAxioms,0.0,Theorem
SYO/SYO505^1.p,Vampire,NoAnswer,0.1,Theorem
SYO/SYO504^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO500^1.008.p,Leo-II,Timeout,10.4,Theorem
SYO/SYO506^1.p,E,Theorem,0.0,Theorem
SYO/SYO500^1.008.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO506^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO506^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO507^1.p,E,Theorem,0.0,Theorem
SYO/SYO507^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO507^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO507^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO509^1.p,E,GaveUp,0.0,Theorem
SYO/SYO506^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO505^1.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO505^1.p,Leo-II,Timeout,10.4,Theorem
SYO/SYO509^1.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO509^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO511^1.p,Leo-II,CounterSatisfiable,0.1,CounterSatisfiable
SYO/SYO511^1.p,Leo-III,GaveUp,0.4,CounterSatisfiable
SYO/SYO512^1.p,E,Theorem,0.0,Theorem
SYO/SYO512^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO512^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO512^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO513^1.p,E,Theorem,0.0,Theorem
SYO/SYO511^1.p,E,GaveUp,5.0,CounterSatisfiable
SYO/SYO513^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO513^1.p,Leo-III,Theorem,0.9,Theorem
SYO/SYO514^1.p,E,Theorem,0.0,Theorem
SYO/SYO509^1.p,Leo-III,Timeout,12.0,Theorem
SYO/SYO514^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO511^1.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO515^1.p,E,Theorem,0.0,Theorem
SYO/SYO515^1.p,Vampire,NoAnswer,0.0,Theorem
SYO/SYO513^1.p,Vampire,Timeout,10.2,Theorem
SYO/SYO514^1.p,Vampire,Timeout,10.2,Theorem
SYO/SYO516^1.p,E,Theorem,0.0,Theorem
SYO/SYO516^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO516^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO516^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO517^1.p,E,Theorem,0.0,Theorem
SYO/SYO515^1.p,Leo-II,Unknown,10.0,Theorem
SYO/SYO517^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO517^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO518^1.p,E,GaveUp,0.0,Theorem
SYO/SYO518^1.p,Vampire,NoAnswer,0.0,Theorem
SYO/SYO515^1.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO518^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO520^1.p,E,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO520^1.p,Vampire,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO520^1.p,Leo-II,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO520^1.p,Leo-III,Unsatisfiable,0.3,Unsatisfiable
SYO/SYO526^1.p,E,Theorem,0.0,Theorem
SYO/SYO526^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO526^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO526^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO527^1.p,E,Theorem,0.0,Theorem
SYO/SYO527^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO527^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO527^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO528^1.p,E,GaveUp,0.0,Satisfiable
SYO/SYO517^1.p,Vampire,Timeout,10.2,Theorem
SYO/SYO518^1.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO528^1.p,Vampire,Timeout,10.1,Satisfiable
SYO/SYO529^1.p,E,GaveUp,0.0,Unsatisfiable
SYO/SYO528^1.p,Leo-II,Unknown,10.5,Satisfiable
SYO/SYO514^1.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO528^1.p,Leo-III,Timeout,10.1,Satisfiable
SYO/SYO530^1.p,E,Theorem,0.0,Theorem
SYO/SYO529^1.p,Vampire,Timeout,10.1,Unsatisfiable
SYO/SYO530^1.p,Leo-II,Theorem,1.0,Theorem
SYO/SYO530^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO531^1.p,E,Theorem,0.0,Theorem
SYO/SYO529^1.p,Leo-II,Unknown,10.6,Unsatisfiable
SYO/SYO529^1.p,Leo-III,Timeout,10.1,Unsatisfiable
SYO/SYO530^1.p,Vampire,Timeout,10.2,Theorem
SYO/SYO531^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO531^1.p,Leo-II,Unknown,9.9,Theorem
SYO/SYO532^1.p,E,GaveUp,10.0,Theorem
SYO/SYO532^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO533^1.p,E,GaveUp,0.0,Theorem
SYO/SYO532^1.p,Leo-II,Unknown,10.2,Theorem
SYO/SYO531^1.p,Leo-III,Timeout,19.1,Theorem
SYO/SYO532^1.p,Leo-III,Timeout,10.2,Theorem
SYO/SYO534^1.p,E,Theorem,0.0,Theorem
SYO/SYO533^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO533^1.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO534^1.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO535^1.p,E,Theorem,0.0,Theorem
SYO/SYO534^1.p,Leo-II,Theorem,1.1,Theorem
SYO/SYO535^1.p,Leo-II,Theorem,1.0,Theorem
SYO/SYO535^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO536^1.p,E,Theorem,0.0,Theorem
SYO/SYO533^1.p,Leo-III,Timeout,11.1,Theorem
SYO/SYO536^1.p,Leo-II,Theorem,1.0,Theorem
SYO/SYO536^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO537^1.p,E,Theorem,0.0,Theorem
SYO/SYO534^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO537^1.p,Leo-II,Theorem,1.0,Theorem
SYO/SYO537^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO538^1.p,E,Theorem,0.0,Theorem
SYO/SYO538^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO538^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO538^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO539^1.p,E,Theorem,0.0,Theorem
SYO/SYO539^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO539^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO539^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO540^1.p,E,Theorem,0.0,Theorem
SYO/SYO540^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO540^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO540^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO541^1.p,E,Theorem,0.0,Theorem
SYO/SYO541^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO541^1.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO541^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO542^1.p,E,Theorem,0.0,Theorem
SYO/SYO535^1.p,Vampire,Timeout,10.0,Theorem
SYO/SYO542^1.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO542^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO543^1.p,E,Theorem,0.0,Theorem
SYO/SYO543^1.p,Vampire,Theorem,0.8,Theorem
SYO/SYO543^1.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO543^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO536^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO542^1.p,Vampire,Theorem,5.5,Theorem
SYO/SYO544^1.p,Vampire,Theorem,2.6,Theorem
SYO/SYO537^1.p,Vampire,Timeout,10.0,Theorem
SYO/SYO545^1.p,E,Theorem,0.0,Theorem
SYO/SYO545^1.p,Vampire,Theorem,0.7,Theorem
SYO/SYO544^1.p,E,GaveUp,7.2,Theorem
SYO/SYO545^1.p,Leo-III,Theorem,2.8,Theorem
SYO/SYO546^1.p,E,Theorem,0.0,Theorem
SYO/SYO546^1.p,Vampire,Theorem,0.2,Theorem
SYO/SYO544^1.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO546^1.p,Leo-III,Theorem,0.9,Theorem
SYO/SYO547^1.p,E,Theorem,0.0,Theorem
SYO/SYO547^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO547^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO547^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO548^1.p,E,GaveUp,0.0,Theorem
SYO/SYO545^1.p,Leo-II,Unknown,10.7,Theorem
SYO/SYO546^1.p,Leo-II,Timeout,10.7,Theorem
SYO/SYO548^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO549^1.p,E,Theorem,0.0,Theorem
SYO/SYO549^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO549^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO549^1.p,Leo-III,Theorem,0.3,Theorem
SYO/SYO550^1.p,E,Theorem,0.0,Theorem
SYO/SYO550^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO550^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO550^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO551^1.p,E,Theorem,0.0,Theorem
SYO/SYO551^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO548^1.p,Vampire,Timeout,10.2,Theorem
SYO/SYO551^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO552^1.p,E,Theorem,0.0,Theorem
SYO/SYO552^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO552^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO548^1.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO553^1.p,E,Theorem,0.0,Theorem
SYO/SYO553^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO552^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO553^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO554^1.p,E,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO554^1.p,Vampire,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO554^1.p,Leo-II,Unsatisfiable,0.0,Unsatisfiable
SYO/SYO553^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO554^1.p,Leo-III,Unsatisfiable,0.4,Unsatisfiable
SYO/SYO555^1.p,Vampire,Theorem,0.3,Theorem
SYO/SYO555^1.p,Leo-II,Theorem,0.1,Theorem
SYO/SYO555^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO555^1.p,E,Theorem,2.0,Theorem
SYO/SYO556^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO551^1.p,Leo-II,Theorem,5.2,Theorem
SYO/SYO556^1.p,Leo-II,Theorem,0.7,Theorem
SYO/SYO557^1.p,E,NoAnswer,0.0,Theorem
SYO/SYO557^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO557^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO556^1.p,Leo-III,Theorem,1.0,Theorem
SYO/SYO558^1.p,E,NoAnswer,0.0,Theorem
SYO/SYO558^1.p,Vampire,Theorem,0.0,Theorem
SYO/SYO558^1.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO557^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO559^1.p,E,Theorem,0.0,Theorem
SYO/SYO558^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO559^1.p,Vampire,Theorem,0.6,Theorem
SYO/SYO559^1.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO560^1.p,E,Theorem,0.0,Theorem
SYO/SYO560^1.p,Vampire,Theorem,0.9,Theorem
SYO/SYO544^1.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO560^1.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO564^7.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO559^1.p,Leo-II,Theorem,6.0,Theorem
SYO/SYO556^1.p,E,GaveUp,10.1,Theorem
SYO/SYO560^1.p,Leo-II,Theorem,6.7,Theorem
SYO/SYO565^7.p,E,GaveUp,4.1,CounterSatisfiable
SYO/SYO564^7.p,Vampire,NoAnswer,10.0,CounterSatisfiable
SYO/SYO564^7.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO564^7.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO566^7.p,E,Theorem,0.0,Theorem
SYO/SYO566^7.p,Vampire,Theorem,0.0,Theorem
SYO/SYO566^7.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO566^7.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO567^7.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO565^7.p,Vampire,NoAnswer,9.7,CounterSatisfiable
SYO/SYO565^7.p,Leo-II,Unknown,10.4,CounterSatisfiable
SYO/SYO565^7.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO568^7.p,E,Theorem,0.0,Theorem
SYO/SYO568^7.p,Vampire,Theorem,0.2,Theorem
SYO/SYO567^7.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO568^7.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO568^7.p,Leo-II,Theorem,2.4,Theorem
SYO/SYO569^7.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO567^7.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO569^7.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO570^7.p,E,Theorem,0.0,Theorem
SYO/SYO569^7.p,Leo-II,Timeout,10.1,CounterSatisfiable
SYO/SYO570^7.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO570^7.p,Vampire,Theorem,0.1,Theorem
SYO/SYO571^7.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO570^7.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO569^7.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO571^7.p,Vampire,Timeout,10.2,CounterSatisfiable
SYO/SYO572^7.p,E,Theorem,0.0,Theorem
SYO/SYO572^7.p,Vampire,Theorem,0.1,Theorem
SYO/SYO572^7.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO571^7.p,Leo-II,Timeout,9.9,CounterSatisfiable
SYO/SYO573^7.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO572^7.p,Leo-III,Theorem,0.6,Theorem
SYO/SYO571^7.p,Leo-III,Timeout,10.2,CounterSatisfiable
SYO/SYO567^7.p,Leo-III,Timeout,30.0,CounterSatisfiable
SYO/SYO574^7.p,E,Theorem,0.0,Theorem
SYO/SYO574^7.p,Vampire,Theorem,0.1,Theorem
SYO/SYO574^7.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO574^7.p,Leo-III,Theorem,0.5,Theorem
SYO/SYO575^7.p,E,GaveUp,2.1,CounterSatisfiable
SYO/SYO573^7.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO573^7.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO573^7.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO576^7.p,E,Theorem,0.0,Theorem
SYO/SYO575^7.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO576^7.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO576^7.p,Vampire,Theorem,5.4,Theorem
SYO/SYO577^7.p,E,GaveUp,0.0,CounterSatisfiable
SYO/SYO576^7.p,Leo-III,Theorem,0.8,Theorem
SYO/SYO575^7.p,Leo-III,Timeout,10.1,CounterSatisfiable
SYO/SYO575^7.p,Leo-II,Unknown,10.6,CounterSatisfiable
SYO/SYO577^7.p,Vampire,Timeout,10.1,CounterSatisfiable
SYO/SYO577^7.p,Leo-II,Timeout,10.0,CounterSatisfiable
SYO/SYO577^7.p,Leo-III,Timeout,10.5,CounterSatisfiable
SYO/SYO842^1.p,E,GaveUp,10.8,Unknown
SYO/SYO842^1.p,Vampire,Timeout,10.0,Unknown
SYO/SYO842^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO842^1.p,Leo-III,Timeout,10.1,Unknown
SYO/SYO843^1.p,E,GaveUp,10.1,Unknown
SYO/SYO843^1.p,Vampire,Timeout,10.2,Unknown
SYO/SYO843^1.p,Leo-II,Unknown,10.0,Unknown
SYO/SYO844^1.p,E,GaveUp,10.5,Unknown
SYO/SYO844^1.p,Vampire,NoAnswer,9.9,Unknown
SYO/SYO844^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO844^1.p,Leo-III,Timeout,10.4,Unknown
SYO/SYO845^1.p,E,GaveUp,10.1,Unknown
SYO/SYO845^1.p,Vampire,Timeout,10.2,Unknown
SYO/SYO843^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO845^1.p,Leo-II,Unknown,11.2,Unknown
SYO/SYO846^1.p,E,GaveUp,9.2,Unknown
SYO/SYO846^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO846^1.p,Leo-II,Timeout,10.7,Unknown
SYO/SYO846^1.p,Leo-III,Timeout,10.1,Unknown
SYO/SYO847^1.p,E,GaveUp,10.1,Unknown
SYO/SYO847^1.p,Vampire,Timeout,10.2,Unknown
SYO/SYO847^1.p,Leo-II,Unknown,10.0,Unknown
SYO/SYO845^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO848^1.p,E,GaveUp,9.5,Unknown
SYO/SYO848^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO848^1.p,Leo-II,Unknown,10.1,Unknown
SYO/SYO848^1.p,Leo-III,Timeout,10.3,Unknown
SYO/SYO849^1.p,E,GaveUp,10.1,Unknown
SYO/SYO849^1.p,Vampire,Timeout,10.2,Unknown
SYO/SYO847^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO849^1.p,Leo-II,Unknown,11.1,Unknown
SYO/SYO850^1.p,E,GaveUp,10.7,Unknown
SYO/SYO850^1.p,Vampire,Timeout,10.0,Unknown
SYO/SYO850^1.p,Leo-II,Timeout,10.2,Unknown
SYO/SYO850^1.p,Leo-III,Timeout,10.5,Unknown
SYO/SYO851^1.p,E,GaveUp,10.1,Unknown
SYO/SYO851^1.p,Vampire,Timeout,10.2,Unknown
SYO/SYO849^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO852^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO851^1.p,Leo-II,Timeout,10.2,Unknown
SYO/SYO852^1.p,E,Theorem,6.8,Theorem
SYO/SYO852^1.p,Leo-II,Timeout,10.0,Theorem
SYO/SYO853^1.p,E,GaveUp,10.9,Unknown
SYO/SYO852^1.p,Leo-III,Timeout,14.3,Theorem
SYO/SYO853^1.p,Vampire,Timeout,10.0,Unknown
SYO/SYO851^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO853^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO854^1.p,E,Theorem,6.7,Theorem
SYO/SYO854^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO854^1.p,Leo-II,Timeout,10.1,Theorem
SYO/SYO855^1.p,E,GaveUp,10.7,Unknown
SYO/SYO855^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO853^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO856^1.p,E,Theorem,6.6,Theorem
SYO/SYO856^1.p,Vampire,Theorem,0.2,Theorem
SYO/SYO855^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO854^1.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO856^1.p,Leo-II,Timeout,10.1,Theorem
SYO/SYO857^1.p,E,GaveUp,10.8,Unknown
SYO/SYO856^1.p,Leo-III,Timeout,18.9,Theorem
SYO/SYO857^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO855^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO857^1.p,Leo-II,Timeout,10.1,Unknown
SYO/SYO858^1.p,Vampire,Theorem,4.6,Theorem
SYO/SYO858^1.p,E,Theorem,6.7,Theorem
SYO/SYO858^1.p,Leo-II,Timeout,10.1,Theorem
SYO/SYO858^1.p,Leo-III,Timeout,10.1,Theorem
SYO/SYO859^1.p,E,GaveUp,10.9,Unknown
SYO/SYO859^1.p,Vampire,Timeout,10.0,Unknown
SYO/SYO859^1.p,Leo-II,Timeout,10.1,Unknown
SYO/SYO857^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO860^1.p,E,GaveUp,10.8,Unknown
SYO/SYO860^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO860^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO861^1.p,E,GaveUp,10.8,Unknown
SYO/SYO859^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO860^1.p,Leo-III,Timeout,12.4,Unknown
SYO/SYO861^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO861^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO862^1.p,E,GaveUp,10.1,Unknown
SYO/SYO862^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO862^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO863^1.p,E,GaveUp,10.1,Unknown
SYO/SYO863^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO861^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO863^1.p,Leo-II,Unknown,10.1,Unknown
SYO/SYO862^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO864^1.p,E,GaveUp,11.1,Unknown
SYO/SYO864^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO864^1.p,Leo-II,Timeout,10.1,Unknown
SYO/SYO865^1.p,E,GaveUp,10.3,Unknown
SYO/SYO863^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO865^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO865^1.p,Leo-II,Unknown,10.0,Unknown
SYO/SYO866^1.p,E,GaveUp,10.1,Unknown
SYO/SYO864^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO866^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO866^1.p,Leo-II,Timeout,10.1,Unknown
SYO/SYO867^1.p,E,GaveUp,10.1,Unknown
SYO/SYO866^1.p,Leo-III,Timeout,13.9,Unknown
SYO/SYO865^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO867^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO867^1.p,Leo-II,Unknown,10.1,Unknown
SYO/SYO868^1.p,Leo-II,Theorem,2.1,Theorem
SYO/SYO868^1.p,Leo-III,Theorem,1.6,Theorem
SYO/SYO868^1.p,E,Theorem,7.1,Theorem
SYO/SYO868^1.p,Vampire,Timeout,10.2,Theorem
SYO/SYO869^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO869^1.p,E,GaveUp,11.0,Unknown
SYO/SYO869^1.p,Leo-II,Timeout,10.1,Unknown
SYO/SYO867^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO870^1.p,E,GaveUp,10.7,Unknown
SYO/SYO870^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO870^1.p,Leo-II,Timeout,10.1,Unknown
SYO/SYO870^1.p,Leo-III,Timeout,10.2,Unknown
SYO/SYO871^1.p,E,GaveUp,10.9,Unknown
SYO/SYO871^1.p,Vampire,NoAnswer,9.4,Unknown
SYO/SYO869^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO871^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO871^1.p,Leo-III,Timeout,11.2,Unknown
SYO/SYO872^1.p,Vampire,NoAnswer,7.5,Unknown
SYO/SYO872^1.p,E,GaveUp,11.2,Unknown
SYO/SYO872^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO872^1.p,Leo-III,Timeout,10.2,Unknown
SYO/SYO873^1.p,E,GaveUp,10.8,Theorem
SYO/SYO873^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO873^1.p,Leo-II,Timeout,10.0,Theorem
SYO/SYO874^1.p,Vampire,NoAnswer,6.9,Unknown
SYO/SYO874^1.p,E,GaveUp,10.7,Unknown
SYO/SYO873^1.p,Leo-III,Timeout,13.8,Theorem
SYO/SYO874^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO874^1.p,Leo-III,Timeout,10.2,Unknown
SYO/SYO875^1.p,E,GaveUp,10.9,Theorem
SYO/SYO875^1.p,Vampire,Timeout,10.2,Theorem
SYO/SYO876^1.p,E,GaveUp,0.5,Unknown
SYO/SYO875^1.p,Leo-II,Timeout,10.0,Theorem
SYO/SYO875^1.p,Leo-III,Timeout,10.7,Theorem
SYO/SYO876^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO877^1.p,Vampire,Theorem,0.1,Theorem
SYO/SYO876^1.p,Vampire,Timeout,10.1,Unknown
SYO/SYO877^1.p,E,GaveUp,10.7,Theorem
SYO/SYO877^1.p,Leo-II,Timeout,10.0,Theorem
SYO/SYO877^1.p,Leo-III,Timeout,11.3,Theorem
SYO/SYO878^1.p,E,GaveUp,10.7,Theorem
SYO/SYO878^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO876^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO878^1.p,Leo-II,Timeout,10.1,Theorem
SYO/SYO879^1.p,Vampire,Theorem,1.2,Theorem
SYO/SYO878^1.p,Leo-III,Timeout,10.2,Theorem
SYO/SYO880^1.p,E,GaveUp,0.0,Unknown
SYO/SYO879^1.p,E,GaveUp,10.9,Theorem
SYO/SYO879^1.p,Leo-II,Timeout,10.1,Theorem
SYO/SYO879^1.p,Leo-III,Timeout,12.4,Theorem
SYO/SYO880^1.p,Vampire,Timeout,10.0,Unknown
SYO/SYO880^1.p,Leo-II,Timeout,10.0,Unknown
SYO/SYO881^1.p,E,GaveUp,10.7,Theorem
SYO/SYO881^1.p,Vampire,Timeout,10.1,Theorem
SYO/SYO882^1.p,E,GaveUp,0.0,Unsatisfiable
SYO/SYO882^1.p,Vampire,NoAnswer,0.0,Unsatisfiable
SYO/SYO881^1.p,Leo-II,Timeout,10.0,Theorem
SYO/SYO882^1.p,Leo-II,Unknown,10.3,Unsatisfiable
SYO/SYO883^1.p,E,GaveUp,0.0,Unsatisfiable
SYO/SYO883^1.p,Vampire,Unsatisfiable,0.1,Unsatisfiable
SYO/SYO882^1.p,Leo-III,Timeout,10.1,Unsatisfiable
SYO/SYO880^1.p,Leo-III,Timeout,30.0,Unknown
SYO/SYO884^1.p,E,GaveUp,0.0,Unsatisfiable
SYO/SYO884^1.p,Vampire,Unsatisfiable,0.1,Unsatisfiable
SYO/SYO883^1.p,Leo-III,Unsatisfiable,3.0,Unsatisfiable
SYO/SYO883^1.p,Leo-II,Timeout,9.9,Unsatisfiable
SYO/SYO885^1.010.010.p,E,GaveUp,0.0,Theorem
SYO/SYO885^1.010.010.p,Vampire,Theorem,0.1,Theorem
SYO/SYO884^1.p,Leo-II,Timeout,9.9,Unsatisfiable
SYO/SYO881^1.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO885^1.010.030.p,E,GaveUp,0.1,Theorem
SYO/SYO885^1.010.030.p,Vampire,Theorem,0.3,Theorem
SYO/SYO885^1.010.010.p,Leo-II,Timeout,10.0,Theorem
SYO/SYO885^1.010.030.p,Leo-II,Timeout,10.0,Theorem
SYO/SYO885^1.033.003.p,E,GaveUp,0.0,Theorem
SYO/SYO885^1.033.003.p,Vampire,Theorem,0.0,Theorem
SYO/SYO885^1.033.003.p,Leo-II,Theorem,0.0,Theorem
SYO/SYO885^1.033.003.p,Leo-III,Theorem,0.4,Theorem
SYO/SYO885^1.055.005.p,E,GaveUp,0.0,Theorem
SYO/SYO885^1.055.005.p,Vampire,Theorem,0.0,Theorem
SYO/SYO884^1.p,Leo-III,Timeout,30.0,Unsatisfiable
SYO/SYO885^1.055.005.p,Leo-III,Theorem,0.7,Theorem
SYO/SYO885^1.330.100.p,E,Theorem,0.0,Theorem
SYO/SYO885^1.330.100.p,Vampire,Theorem,0.1,Theorem
SYO/SYO885^1.055.005.p,Leo-II,Timeout,9.9,Theorem
SYO/SYO885^1.010.010.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO885^1.330.100.p,Leo-II,Timeout,12.1,Theorem
SYO/SYO885^1.010.030.p,Leo-III,Timeout,30.0,Theorem
SYO/SYO885^1.330.100.p,Leo-III,Timeout,30.0,Theorem


==> anc/thf/tptp-library/run_all.py <==
#!/usr/bin/env python3
"""Run four higher-order provers over the TH0 part of the TPTP library.

One row per (problem, prover): the SZS status the prover reported, the seconds it
took, and the status the problem file records, so that a wrong answer is visible.
Writes as it goes and skips what is already in the file, so it can be interrupted
and restarted.

Usage: TPTP_HOME=/path/to/TPTP-v7.5.0 run_all.py [--timeout 10] [--jobs 4] [--out results.csv]

Where the provers are:  E, Vampire and Java come from Isabelle2025-2, found through
isabelle_env.py beside the other runners, or from the PATH.  Each can be named directly
through EPROVER, VAMPIRE, JAVA.  Leo-II and Leo-III are not bundled with Isabelle and are
taken from LEO2_BIN and LEO3_JAR.  The library itself is TPTP_HOME.
"""
import argparse, csv, glob, os, re, shutil, signal, subprocess, sys, threading, time
from concurrent.futures import ThreadPoolExecutor

TPTP = os.environ.get('TPTP_HOME') or os.environ.get('TPTP') or ''
if not TPTP or not os.path.isdir(os.path.join(TPTP, 'Problems')):
    sys.exit('set TPTP_HOME to a TPTP distribution (the directory holding Problems/)')

# The runners of this dataset share one module for finding Isabelle and its provers.
for rel in ('../../tools/thf', '../tools/thf', '.'):
    cand = os.path.normpath(os.path.join(os.path.dirname(os.path.abspath(__file__)), rel))
    if os.path.exists(os.path.join(cand, 'isabelle_env.py')):
        sys.path.insert(0, cand)
        break
try:
    import isabelle_env as ie
    E = ie.component('EPROVER', 'e-*', 'eprover')
    VAMPIRE = ie.component('VAMPIRE', 'vampire-*', 'vampire')
    JAVA = ie.java()
except Exception as exc:                        # no Isabelle: fall back to the PATH
    def _which(env_var, name):
        return os.environ.get(env_var) or shutil.which(name) or ''
    E = _which('EPROVER', 'eprover')
    VAMPIRE = _which('VAMPIRE', 'vampire')
    JAVA = _which('JAVA', 'java')
LEO2 = os.environ.get('LEO2_BIN', '')
LEO3 = os.environ.get('LEO3_JAR', '')
# The options Leo-III's own launcher passes to the JVM; see run_provers.py.
LEO3_JVM = os.environ.get('LEO3_JVM', '-Xss32m -Xmx1g').split()

PROVERS = {
    'E':       (E,       lambda p, t: ['--auto-schedule', '--tptp3-format', f'--cpu-limit={t}', '-s', p]),
    'Vampire': (VAMPIRE, lambda p, t: ['--input_syntax', 'tptp', '-t', str(t), p]),
    'Leo-II':  (LEO2,    lambda p, t: ['--cores', '1', '--atp', f'e={E}', '-t', str(t), p]),
    'Leo-III': (JAVA,    lambda p, t: LEO3_JVM + ['-jar', LEO3, p, '-t', str(t)]),
    # The settings the developers use, as in the THF table: Vampire's portfolio with its
    # higher-order schedule named, Leo-III with E (on macOS arm64 with the jar that
    # ../../tools/thf/treelimitedrun/build.sh makes, so that the calls to E can start).
    'Vampire-hol': (VAMPIRE, lambda p, t: ['--mode', 'portfolio', '--schedule', 'snake_tptp_hol',
                                           '--cores', '1', '--input_syntax', 'tptp', '-t', str(t), p]),
    'Leo-III-E': (JAVA,  lambda p, t: LEO3_JVM + ['-jar', LEO3, p, '-t', str(t), '-a', f'e={E}']),
}
# A prover whose binary was not found is left out rather than reported as failing.
PROVERS = {n: v for n, v in PROVERS.items()
           if v[0] and (not n.startswith('Leo-III') or LEO3) and os.path.exists(v[0])}
if not PROVERS:
    sys.exit('no prover found; set EPROVER, VAMPIRE, LEO2_BIN, LEO3_JAR or install Isabelle')
SZS = re.compile(r'SZS status (\w+)')
LOCK = threading.Lock()

def recorded_status(path):
    try:
        with open(path, encoding='utf-8', errors='replace') as fh:
            for line in fh:
                if line.startswith('% Status'):
                    return line.split(':', 1)[1].strip()
                if not line.startswith('%') and line.strip():
                    break
    except OSError:
        pass
    return '?'

def run_one(prover, problem, timeout, writer, fh, counter):
    exe, mkargs = PROVERS[prover]
    rel = os.path.relpath(problem, os.path.join(TPTP, 'Problems'))
    t0 = time.time()
    try:
        p = subprocess.Popen([exe] + mkargs(problem, timeout), cwd=TPTP,
                             env=dict(os.environ, TPTP=TPTP),
                             stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
                             text=True, errors='replace', start_new_session=True)
        try:
            out = p.communicate(timeout=timeout + 20)[0]
        except subprocess.TimeoutExpired:
            try: os.killpg(os.getpgid(p.pid), signal.SIGKILL)
            except Exception: pass
            p.wait(); out = ''
    except Exception as e:
        out = f'harness error: {e}'
    dt = time.time() - t0
    hits = SZS.findall(out or '')
    status = hits[-1] if hits else ('Timeout' if dt >= timeout else 'NoAnswer')
    row = (rel, prover, status, round(dt, 1), recorded_status(problem))
    with LOCK:
        writer.writerow(row); fh.flush()
        counter[0] += 1
        if counter[0] % 100 == 0:
            print(f'  {counter[0]}/{counter[1]}  ({time.strftime("%H:%M")})', flush=True)
    return row

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--timeout', type=int, default=10)
    ap.add_argument('--jobs', type=int, default=4)
    ap.add_argument('--out', default=os.path.join(os.path.dirname(os.path.abspath(__file__)), 'results.csv'))
    ap.add_argument('--limit', type=int, default=0)
    ap.add_argument('--only', default=None)
    a = ap.parse_args()
    if a.only:
        keep = set(a.only.split(','))
        for k in list(PROVERS):
            if k not in keep: del PROVERS[k]
    for name, (exe, _) in PROVERS.items():
        if not os.path.exists(exe): sys.exit(f'{name}: {exe} not found')
    problems = sorted(glob.glob(os.path.join(TPTP, 'Problems', '*', '*^*.p')))
    if a.limit: problems = problems[:a.limit]
    done = set()
    if os.path.exists(a.out):
        with open(a.out, encoding='utf-8') as fh:
            for r in csv.DictReader(fh):
                done.add((r['problem'], r['prover']))
        print(f'{len(done)} rows already there, skipping those')
    tasks = [(pr, p) for p in problems for pr in PROVERS
             if (os.path.relpath(p, os.path.join(TPTP, 'Problems')), pr) not in done]
    counter = [0, len(tasks)]
    print(f'{len(problems)} problems, {len(PROVERS)} provers, {len(tasks)} runs to do, {a.jobs} at a time')
    new = not os.path.exists(a.out)
    with open(a.out, 'a', newline='', encoding='utf-8') as fh:
        w = csv.writer(fh)
        if new: w.writerow(['problem', 'prover', 'szs', 'seconds', 'recorded']); fh.flush()
        with ThreadPoolExecutor(max_workers=a.jobs) as ex:
            list(ex.map(lambda t: run_one(t[0], t[1], a.timeout, w, fh, counter), tasks))
    print('done')

main()


==> anc/thf/tptp-library/strata.py <==
#!/usr/bin/env python3
"""Where the ontological-argument problems sit in the TH0 part of the TPTP library.

A total over the library is a weighted average of family sizes and says more about the
library's composition than about the provers.  This stratifies the 3637 monomorphic TH0
problems by properties a calculus reacts to, and prints what each prover proves in each
stratum, next to the same figures for the 294 problems of this dataset.

Reads results.csv and classes.csv beside it, and the problems themselves.

Usage: TPTP_HOME=/path/to/TPTP-v7.5.0 strata.py [--dataset ../]
"""
import argparse, csv, collections, glob, os, re, sys

PROVED = ('Theorem', 'Unsatisfiable', 'ContradictoryAxioms')
INCLUDE = re.compile(r"include\('([^']+)'\)")
BINDER = re.compile(r'[!?^]\s*\[([^\]]*)\]')
FORMULA = re.compile(r'^\s*thf\s*\(', re.M)
LAMBDA = re.compile(r'\^\s*\[')
APPLIED_VAR = re.compile(r'\b[A-Z][A-Za-z0-9_]*\s*@')
VAR_ON_LAMBDA = re.compile(r'\b[A-Z][A-Za-z0-9_]*\s*@\s*\(?\s*\^')
TYPE_TOKEN = re.compile(r'\(|\)|>|[^()>\s]+')

def type_order(ty):
    """ord(atom) = 1, ord(a > b) = max(ord(a) + 1, ord(b)); '>' is right-associative.

    Counting parentheses instead would be wrong: the generated problems of this dataset
    write (ent > (mu > $o)) > (mu > $o), whose parentheses on the right of an arrow are
    redundant, and a depth count reads that as order 5 where it is 3."""
    toks, pos = TYPE_TOKEN.findall(ty), [0]
    def atom():
        if pos[0] >= len(toks): return 1
        if toks[pos[0]] == '(':
            pos[0] += 1
            o = arrow()
            if pos[0] < len(toks) and toks[pos[0]] == ')': pos[0] += 1
            return o
        pos[0] += 1
        return 1
    def arrow():
        left = atom()
        if pos[0] < len(toks) and toks[pos[0]] == '>':
            pos[0] += 1
            return max(left + 1, arrow())
        return left
    return arrow()

def strip_header(s):
    """The TPTP header carries a statistics line that mentions the very operators these
    measures look for, so it has to go before anything is counted."""
    return re.sub(r'^%.*$', '', s, flags=re.M)

class Reader:
    def __init__(self, root): self.root, self.cache = root, {}
    def text(self, path):
        if path not in self.cache:
            try: self.cache[path] = open(path, encoding='utf-8', errors='replace').read()
            except OSError: self.cache[path] = ''
        return self.cache[path]
    def whole(self, problem, base, incbase):
        s = self.text(os.path.join(base, problem))
        for inc in INCLUDE.findall(s): s += self.text(os.path.join(incbase, inc))
        return strip_header(s)

def features(s):
    order = 1
    boolarg = False
    for group in BINDER.findall(s):
        for part in group.split(','):
            if ':' not in part: continue
            ty = part.split(':', 1)[1]
            order = max(order, type_order(ty))
            if re.search(r'\$o\s*>', ty): boolarg = True
    return dict(order=order, formulas=len(FORMULA.findall(s)),
                lam=bool(LAMBDA.search(s)), applied=bool(APPLIED_VAR.search(s)),
                varlam=bool(VAR_ON_LAMBDA.search(s)), boolarg=boolarg)

def main():
    here = os.path.dirname(os.path.abspath(__file__))
    ap = argparse.ArgumentParser()
    ap.add_argument('--tptp', default=os.environ.get('TPTP_HOME', ''))
    ap.add_argument('--dataset', default=os.path.normpath(os.path.join(here, '..')))
    a = ap.parse_args()
    if not a.tptp or not os.path.isdir(os.path.join(a.tptp, 'Problems')):
        sys.exit('set TPTP_HOME to a TPTP distribution (the directory holding Problems/)')
    R = Reader(a.tptp)
    cls = {r['problem']: r['class'] for r in csv.DictReader(open(os.path.join(here, 'classes.csv')))}
    th0 = sorted(p for p, c in cls.items() if c == 'TH0')
    res = collections.defaultdict(dict)
    for r in csv.DictReader(open(os.path.join(here, 'results.csv'))):
        res[r['prover']][r['problem']] = r['szs']
    P = ('E', 'Leo-II', 'Vampire', 'Leo-III')
    F = {p: features(R.whole(p, os.path.join(a.tptp, 'Problems'), a.tptp)) for p in th0}

    def line(label, group):
        n = {q: sum(1 for p in group if res[q].get(p) in PROVED) for q in P}
        print(f'{label:34s}{len(group):7d}' + ''.join(f'{n[q]:9d}' for q in P))

    print(f'{"stratum":34s}{"problems":>7}' + ''.join(f'{q:>9}' for q in P))
    line('a variable applied to a lambda', [p for p in th0 if F[p]['varlam']])
    line('  no such application', [p for p in th0 if not F[p]['varlam']])
    line('a Boolean argument', [p for p in th0 if F[p]['boolarg']])
    line('  none', [p for p in th0 if not F[p]['boolarg']])
    line('100 formulas or more', [p for p in th0 if F[p]['formulas'] >= 100])
    line('  fewer than 100', [p for p in th0 if F[p]['formulas'] < 100])
    for o in sorted({min(F[p]['order'], 4) for p in th0}):
        line(f'highest type order {o}' + (' and above' if o == 4 else ''),
             [p for p in th0 if min(F[p]['order'], 4) == o])

    # the profile of this dataset, and the library problems that share it
    probs = sorted(glob.glob(os.path.join(a.dataset, 'Problems', '*', '*.p')))
    D = [features(R.whole(os.path.relpath(q, os.path.join(a.dataset, 'Problems')),
                          os.path.join(a.dataset, 'Problems'), a.dataset)) for q in probs]
    print(f'\nthe {len(D)} problems of this dataset: '
          f'{sum(d["lam"] for d in D)} with a lambda, {sum(d["applied"] for d in D)} with an '
          f'applied variable, {sum(d["varlam"] for d in D)} with a variable applied to a lambda, '
          f'{sum(d["boolarg"] for d in D)} with a Boolean argument, '
          f'{sum(d["order"] == 3 for d in D)} of highest type order 3, '
          f'{sorted(d["formulas"] for d in D)[len(D)//2]} formulas in the median')
    cell = [p for p in th0 if F[p]['lam'] and not F[p]['varlam'] and not F[p]['boolarg']
            and F[p]['order'] == 3 and 50 <= F[p]['formulas'] < 100]
    print()
    line('the same profile, in the library', cell)

if __name__ == '__main__':
    main()


==> anc/tools/VERIFICATION.md <==
# Statement-level verification against the Isabelle sources

`compare_statements.py` compares, item by item, the propositions asserted by the Isabelle
theories with those of the corresponding Lean modules.  Both sides are reduced to a common
ASCII token language; bound variables are alpha-normalised (nested binders of the same kind
are merged, so `λx.λw.` and `fun x w =>` coincide); free variables — Isabelle's implicitly
quantified `φ`, `ψ`, Lean's `variable`s and theorem parameters — are renamed positionally,
where a "free variable" is any identifier that is not a constant declared in the module or
one it imports; Isabelle's infix `Ess.` is rewritten to prefix; Isar proof scripts and Lean
proof terms are discarded so that only the *asserted statement* (for definitions: the
definiens) is compared.  The token strings are then parsed, with the operator precedences
of the two developments (which agree, see below), into abstract syntax trees, and the trees
are compared.  Redundant source parentheses therefore vanish, while a parenthesis that
changes the reading is detected.  Statements with hypotheses (Isabelle `assumes`/`shows`,
Lean binders) yield several formulas, compared in order.

```
python3 tools/compare_statements.py
```

## Result

| | |
|---|---|
| canonical forms identical | **548 of 548** |
| binder macro, a Lean `macro` by design | 12 |
| `lemma True` nitpick probes (no Lean declaration by design) | 16 |
| no modal formula (checked by hand) | 12 |

The 12 items without a Lean declaration are the binder abbreviations
`Mallpossb`/`Mexipossb`/`Mallactb`/`Mexiactb` of the three base theories; in Lean they are
`macro`s expanding to `Mallposs` etc., so there is no proposition to compare.

The comparison was validated by mutation: changing a connective (`→ᵐ` to `↔ᵐ`), identifying
two distinct free variables, dropping a `□`, swapping two bound variables, and moving a
parenthesis (`(a ∧ b) → c` to `a ∧ (b → c)`) in the Lean sources are each reported as a
difference.  All 1132 formulas parse (no formula falls back to a parse error, which would
otherwise compare equal on both sides).

## Validation against Isabelle's own parse

The tool re-parses Isabelle source text with the operator precedences of the Lean
declarations.  Several Isabelle mixfixes carry no priorities (`Mprimeq`, `Mprimneg`, `R`,
`existsAt`) and the base theory disables `syntax_ambiguity_warning`, so Isabelle fixes some
readings by type inference.  That the tool's reading coincides with Isabelle's is checked
by Isabelle: `python3 tools/compare_statements.py --isabelle-check tools/isabelle/check`
writes, per theory, a `Check_<Theory>.thy` whose ML block parses every bracketed statement
twice — the original text and the tool's reading printed back fully parenthesised — in the
theory's context and fails unless both give the same term (alpha-equivalence, types
dropped).  All 417 statements agree.  Build with

```
isabelle build -d input/Notes_On_Goedels_Ontological_Argument -D tools/isabelle
```

(Isabelle2025-2; the same command builds the session `Crosscheck`: the inconsistency proof
of `GoedelVariantHOML1` replayed verbatim over `HOMLinHOLonlyK`, and Isar proofs, in
`Replay2026*.thy`, of the five statements the AFP sources close with `oops` --- `Th4` of the
third variant in its three quantifier settings, `MC` of `EvilDerivable`, `NecNoEvil` of
`ThereIsNoEvil2` --- and of `Th3` of `GoedelVariantHOML1inS4` from `Ax3` and reflexivity.)  The check is live:
swapping two operators in one generated lemma makes the session fail.  Definitions are
compared by the tool but not covered by this check.

The same check on the Lean side: `python3 tools/compare_statements.py --lean-check
tools/lean-check` writes one `example : (∀ binders, statement) = (∀ binders, reparenthesised
statement) := by with_reducible rfl` per declaration (399 declarations, 417 bracketed formulas) into a file per
module; `lake env lean` on each file succeeds silently, and fails (tested by moving one
parenthesis) otherwise.  `tools/isabelle/BUILD-LOG.txt` is the log of the Isabelle build.

## Dependencies: `print_axioms.py`

`python3 tools/print_axioms.py --latex arxiv/tab-frames.tex` runs `#print axioms` on every
named theorem of every module, writes `tools/axioms-report.txt` (full lists, minus the three
standard Lean axioms) and generates the paper's Table 4.  No named theorem depends on
`sorryAx`.

## Checked by hand (outside the tool's reach)

* The 12 items with no modal formula: `Inconsistency : False` (3 theories), the frame axioms
  `Rrefl`, `Rsymm`, `Rtrans` of `HOMLinHOL` and `Rrefl`, `Rtrans` of `HOMLinHOLonlyS4`, and the
  four `SurjectiveCantor` statements.
* Declared types: `typedecl i`/`e` ↔ `axiom i e : Type`; `σ`, `τ` ↔ `abbrev`; `R`,
  `existsAt`, `P` identical; and the polymorphic/entity-specific split is preserved
  (`Mprimeq`, `Mallposs`, `Mexiposs`, `Mleibeq` polymorphic in `'a`/`{α}`; `Mallact`,
  `Mexiact` over `e`).
* Operator precedences: Lean's `prefix:53 ¬ᵐ`, `infixl:50 ∧ᵐ`, `infixl:49 ∨ᵐ`,
  `infixr:48 →ᵐ`, `infixl:47 ↔ᵐ`, `prefix:55 □ ◇`, `infix:90 ∈ᵐ`, `infix:80 ⊆ᵐ ⊆ᴱ`,
  `infix:91 ⊓ᵐ` match the priorities given in the Isabelle mixfix declarations; for the
  operators without Isabelle priorities see the Isabelle-side check above.
* The discharged statements in `../palomar/`, which have no Isabelle counterpart
  to align automatically: see below.

## The discharged (hypothesis-form) statements

`palomar/Goedel1970.lean` and `palomar/ScottT3.lean` restate two results with every postulate
as an explicit hypothesis.  Unfolding the Isabelle abbreviations gives, term for term:

| Isabelle (GoedelVariantHOML1 / ScottVariantHOML) | Lean hypothesis |
|---|---|
| `φ Ess. x ≡ ∀ψ. ψ x ⊃ □(∀ᴱy. φ y ⊃ ψ y)` | `defEss` |
| `E x ≡ ∀φ. φ Ess. x ⊃ □(∃ᴱx. φ x)` | `defE` |
| `Ax2a: ⌊P φ ∨ᵉ P ∼φ⌋` | `Ax2a` (∨ᵉ unfolded to `(a ∨ b) ∧ ¬(a ∧ b)`) |
| `Ax3: ⌊P E⌋`, `Ax4: ⌊P φ ∧ (φ ⊃ᴺ ψ) ⊃ P ψ⌋` | `Ax3`, `Ax4` |
| `A1: ⌊¬P φ ↔ P ∼φ⌋`, `A2`, `A3`, `A4`, `A5` | `A1`, `A2`, `A3`, `A4`, `A5` |
| `G x ≡ ∀φ. P φ ⊃ φ x`, Scott's `Ess`, `NE` | `defG`, `defEss`, `defNE` |
| `T3: ⌊□(∃ᴱx. G x)⌋` | the conclusion |

Two deliberate generalisations, both stated in the source files: the defined notions are
parameters constrained by their defining equivalences rather than definitions, so the
theorems quantify over all interpretations satisfying them; and no frame condition is
assumed for the inconsistency (Scott's theorem assumes only symmetry), where the Isabelle
theories are set in S5.


==> anc/tools/afp-sources.sha256 <==
# SHA-256 of the AFP sources the comparison was made against: entry
# Notes_On_Goedels_Ontological_Argument, the release of 6 February 2026, which is the one
# that accompanies Isabelle2025-2.  The archive itself, whose SHA-256 is
# ca835ed35e57fed12639e3f3d819d3f43bfa5af661640d2472c7facbd94a0b39, is at
# https://www.isa-afp.org/release/afp-Notes_On_Goedels_Ontological_Argument-2026-02-06.tar.gz
83dd54b035058efeaf285bdafa3e00ba95c1b5a8e60886e3b389c9e2a7eca5a5  EvilDerivable.thy
46bb1b4dd35afaf984057354e82ae0c50a27f7e37e86623e202d0413e3cc1f8a  GoedelVariantHOML1.thy
affeb8a276b1302fa47910465e8dda4775bcc6a921da5a2a9db169f7a7825617  GoedelVariantHOML1AndersonQuant.thy
7c85a6c18727ddc15d557cbf21c56822b2ba76ff4e57746ef7072f3631d9a415  GoedelVariantHOML1inS4.thy
3760e55d8df7d066e0ffa7f51f778bc10eadbe1dc0487d997ea5dac4217384f8  GoedelVariantHOML1poss.thy
e4fafb9f8ba4455e0bfc039f4e8836f4fdb9f8c3ac288798ad91d3c7297edfb9  GoedelVariantHOML2.thy
88bd01afd5c6abe640ced19d697a416ecb86f954e3c4ef5dd39e11d3d5ce73dd  GoedelVariantHOML2AndersonQuant.thy
4b8a0f0683b3c0ce493234b3bcbb0007b3adb28bf902469e147b21948da7aeec  GoedelVariantHOML2inS4.thy
2e2318ab9e76c82febd2255b8799c70ccd64e8aca2c8963d55b2a3ab9d3d3250  GoedelVariantHOML2poss.thy
e45cfd31ab384d5e9c2cdbc48b4beeb69003c8d477767e717e05c70ec04cc44c  GoedelVariantHOML2possInS4.thy
6ef14353a8cb673b944543c1cb4ae4fd637cdf43b4ea1ad677db3edd31f43b3a  GoedelVariantHOML3.thy
1afcf6b1a73aec0f4ae62e3eb4b063adec71402f899840e800a442efa62102e2  GoedelVariantHOML3AndersonQuant.thy
35f31c58e29e146cc3b9185f422d414cf7b13bf7fee7e40b2967ac4716f1662c  GoedelVariantHOML3inS4.thy
7b4cee63aca9d8ad1ce4b4002670fd4579f28fd7ea7539a34278c01bc63a874e  GoedelVariantHOML3poss.thy
3cf6f30c99427934e71710059685d44c160016ec9b05e7dce730838e6ba5fcf3  GoedelVariantHOML3possInS4.thy
f738ba1099a1c79a14f010ec6b5aa2663fa1a879354f50a51da6f1b4e0a9c0ee  HOMLinHOL.thy
921164c0f4ec5b14febab70b704b0da0e63cda55bcaa3e4307708b757457006c  HOMLinHOLonlyK.thy
c4b9f806ae293aabf9bf37047a0e800fb47d49318ce9d94954d05259598d1886  HOMLinHOLonlyS4.thy
5a2b6f2888c5ad2a51119dec887ce867a16f3ffd4b76b2582d7dd93030c42fbd  ModalFilter.thy
146eb88788a048a2c89bfb892488241d4146c96f7b4354476a0d7d0c3a1a412f  ScottVariantHOML.thy
c5846e055e001d5da527deacaae29058c5da316fb99f89af9d0106680f9bdb4d  ScottVariantHOMLAndersonQuant.thy
b80cb8a93dacf5129c0f283d107f6ab879e94368c43fc1e45ec6f0c27b11ba73  ScottVariantHOMLinK.thy
c81010477f161d1a933c4d3dc8cd6412e920c70724bc6a52ca7e7b6845ce18b1  ScottVariantHOMLinS4.thy
88c9d64b0df1e2cad28a0f61404f02d2512c1dc27fb24ae5f7cf98739c5ebb24  ScottVariantHOMLposs.thy
d5632503a2d4190c538001f9e3c2dfed43b500d3ab443dbf3abbb645cffd89fd  ScottVariantHOMLpossInS4.thy
ad5cade67c58827d60dfb424a228042121dd31c0a2b5973b0339e1dc5bb5e319  SurjectiveCantor.thy
93129a4567c9e638b731279ba0d74f6fdf4315193905f1362ba9291131428f03  TestsHOML.thy
186c5d4d27de3163b189a8e9c7c61083a5810e97132fee7d302bb38c91641601  TestsHOMLinS4.thy
617a51a2ae39a7e8478bc4a3209754ab6ea6034ccfb987279a147b75b3e3395c  ThereIsNoEvil1.thy
da38de86439602ab9c80716f17bb6ca2992c68272abcb322ca66dc0853c2930f  ThereIsNoEvil2.thy
12083a19fd436bab38d5d52931de74fb6acb156891b91b40fa3e46f12e50738a  ROOT


==> anc/tools/axioms-report.txt <==
== EvilDerivable
  T1               A1 A2 P R e existsAt i
  T2               A1 A2 A4 P R e existsAt i
  NegOfEvil        A1 P e i
  T3               A1 A3 P R e existsAt i
  T4               A1 A3 A5 P R Rsymm e existsAt i
  T5               A1 A2 A3 A4 A5 P R Rsymm e existsAt i
  MC               A1 A2 A3 A4 A5 P R Rsymm e existsAt i
  PosProps         A1 A2 P R e existsAt i
  NegProps         A1 A2 P R e existsAt i
  UniqueEss1       R e existsAt i
  Monoevilism      A1 P e i
  NegP             A1 A2 A3 A4 P R e existsAt i
  NisFilter        A1 A2 A3 A4 A5 P R Rsymm e existsAt i
  NisUFilter       A1 A2 A3 A4 A5 P R Rsymm e existsAt i
== GoedelVariantHOML1
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e existsAt i
  Th2              Ax2a Ax2b Ax3 P R e existsAt i
  Th3              Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  EmptyEssL        R e existsAt i
  Inconsistency    Ax2a Ax3 Ax4 P R e existsAt i iNonempty
== GoedelVariantHOML1AndersonQuant
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e i
  Th2              Ax2a Ax2b Ax3 P R e existsAt i
  Th3              Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  EmptyEssL        R e i
  Inconsistency    Ax2a Ax3 Ax4 P R e existsAt i iNonempty
== GoedelVariantHOML1inS4
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e existsAt i
  Th2              Ax2a Ax2b Ax3 P R e existsAt i
  EmptyEssL        R e existsAt i
  Th3              Ax3 P R Rrefl e existsAt i
== GoedelVariantHOML1poss
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e i
  Th2              Ax2a Ax2b Ax3 P R e i
  Th3              Ax2a Ax2b Ax3 P R Rsymm e i
  EmptyEssL        R e i
  Inconsistency    Ax2a Ax3 Ax4 P R e i iNonempty
== GoedelVariantHOML2
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e existsAt i
  Th2              Ax2a Ax2b Ax3 P R e existsAt i
  Th3              Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  L                Ax1Gen P R e existsAt i
  Th4              Ax1Gen Ax2a P R e existsAt i
  Th5              Ax1Gen Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  MC               Ax1Gen Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  PosTop           Ax2a Ax4 P R e existsAt i
  PosProps'        Ax2a Ax4 P R e existsAt i
  NegProps         Ax2a Ax4 P R e existsAt i
  UniqueEss1       R e existsAt i
  UniqueEss3       R e existsAt i
  Monotheism       Ax2a P e i
  PisFilter        Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e existsAt i
  PisUFilter       Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e existsAt i
== GoedelVariantHOML2AndersonQuant
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e i
  Th2              Ax2a Ax2b Ax3 P R e existsAt i
  Th3              Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  L                Ax1Gen P R e i
  Th4              Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e existsAt i
  Th5              Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e existsAt i
  MC               Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e existsAt i
  PosTop           Ax2a Ax4 P R e i
  PosProps'        Ax2a Ax4 P R e i
  NegProps         Ax2a Ax4 P R e i
  UniqueEss1       R e i
  UniqueEss3       R e i
  Monotheism       Ax2a P e i
  PisFilter        Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e existsAt i
  PisUFilter       Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e existsAt i
== GoedelVariantHOML2inS4
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e existsAt i
  Th2              Ax2a Ax2b Ax3 P R e existsAt i
== GoedelVariantHOML2poss
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e i
  Th2              Ax2a Ax2b Ax3 P R e i
  Th3              Ax2a Ax2b Ax3 P R Rsymm e i
  L                Ax1Gen P R e i
  Th4              Ax1Gen Ax2a P R e i
  Th5              Ax1Gen Ax2a Ax2b Ax3 P R Rsymm e i
  MC               Ax1Gen Ax2a Ax2b Ax3 P R Rsymm e i
  PosTop           Ax2a Ax4 P R e i
  PosProps'        Ax2a Ax4 P R e i
  NegProps         Ax2a Ax4 P R e i
  UniqueEss1       R e i
  UniqueEss3       R e i
  Monotheism       Ax2a P e i
  PisFilterP       Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e i
  PisUFilterP      Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e i
== GoedelVariantHOML2possInS4
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e i
  Th2              Ax2a Ax2b Ax3 P R e i
== GoedelVariantHOML3
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e existsAt i
  Th2              Ax2a Ax2b Ax3 P R e existsAt i
  Th3              Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  L                Ax1Gen P R e existsAt i
  Th4              Ax1Gen Ax2a P R e existsAt i
  Th5              Ax1Gen Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  MC               Ax1Gen Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  GNonempty        Ax1Gen Ax2a P R e existsAt i
  PosIncl          Ax1Gen Ax2a Ax4 P R e existsAt i
  PosProps'        Ax1Gen Ax2a Ax4 P R e existsAt i
  NegProps         Ax1Gen Ax2a Ax4 P R e existsAt i
  UniqueEss3       R e existsAt i
  Monotheism       Ax2a P e i
  PisFilter        Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e existsAt i
  PisUFilter       Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e existsAt i
== GoedelVariantHOML3AndersonQuant
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e i
  Th2              Ax2a Ax2b Ax3 P R e existsAt i
  Th3              Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  L                Ax1Gen P R e existsAt i
  Th4              Ax1Gen Ax2a P R e existsAt i
  Th5              Ax1Gen Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  MC               Ax1Gen Ax2a Ax2b Ax3 P R Rsymm e existsAt i
  GNonempty        Ax1Gen Ax2a P R e existsAt i
  PosIncl          Ax1Gen Ax2a Ax4 P R e existsAt i
  PosProps'        Ax1Gen Ax2a Ax4 P R e existsAt i
  NegProps         Ax1Gen Ax2a Ax4 P R e existsAt i
  UniqueEss3       R e i
  Monotheism       Ax2a P e i
  PisFilter        Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e existsAt i
  PisUFilter       Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e existsAt i
== GoedelVariantHOML3inS4
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e existsAt i
  Th2              Ax2a Ax2b Ax3 P R e existsAt i
== GoedelVariantHOML3poss
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e i
  Th2              Ax2a Ax2b Ax3 P R e i
  Th3              Ax2a Ax2b Ax3 P R Rsymm e i
  L                Ax1Gen P R e i
  Th4              Ax1Gen Ax2a P R e i
  Th5              Ax1Gen Ax2a Ax2b Ax3 P R Rsymm e i
  MC               Ax1Gen Ax2a Ax2b Ax3 P R Rsymm e i
  GNonempty        Ax1Gen Ax2a P R e i
  PosIncl          Ax1Gen Ax2a Ax4 P R e i
  PosProps'        Ax1Gen Ax2a Ax4 P R e i
  NegProps         Ax1Gen Ax2a Ax4 P R e i
  UniqueEss3       R e i
  Monotheism       Ax2a P e i
  PisFilterP       Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e i
  PisUFilterP      Ax1 Ax1Gen Ax2a Ax2b Ax3 Ax4 P R Rsymm e i
== GoedelVariantHOML3possInS4
  Ax2a'            Ax2a P e i
  Ax2b'            Ax2a Ax2b P R e i
  PosOfGod         Ax2a P e i
  Th1              Ax2a Ax2b P R e i
  Th2              Ax2a Ax2b Ax3 P R e i
== ScottVariantHOML
  T1               A1 A2 P R e existsAt i
  Coro             A1 A2 A3 P R e existsAt i
  PosOfGod         A1 P e i
  T2               A1 A4 P R e existsAt i
  T3               A1 A2 A3 A4 A5 P R Rsymm e existsAt i
  MC               A1 A2 A3 A4 A5 P R Rsymm e existsAt i
  PosProps         A1 A2 P R e existsAt i
  NegProps         A1 A2 P R e existsAt i
  UniqueEss1       R e existsAt i
  UniqueEss3       R e existsAt i
  Monotheism       A1 P e i
  Pos              A1 A2 A3 A4 P R e existsAt i
  PisFilter        A1 A2 A3 A4 A5 P R Rsymm e existsAt i
  PisUFilter       A1 A2 A3 A4 A5 P R Rsymm e existsAt i
== ScottVariantHOMLAndersonQuant
  T1               A1 A2 P R e i
  Coro             A1 A2 A3 P R e i
  PosOfGod         A1 P e i
  T2               A1 A4 P R e i
  T3               A1 A2 A3 A4 A5 P R Rsymm e existsAt i
  MC               A1 A2 A3 A4 A5 P R Rsymm e existsAt i
  PosProps         A1 A2 P R e i
  NegProps         A1 A2 P R e i
  UniqueEss1       R e i
  UniqueEss3       R e i
  Monotheism       A1 P e i
  Pos              A1 A2 A3 A4 P R e i
  PisFilter        A1 A2 A3 A4 A5 P R Rsymm e existsAt i
  PisUFilter       A1 A2 A3 A4 A5 P R Rsymm e existsAt i
== ScottVariantHOMLinK
  T1               A1 A2 P R e existsAt i
  Coro             A1 A2 A3 P R e existsAt i
  PosOfGod         A1 P e i
  T2               A1 A4 P R e existsAt i
== ScottVariantHOMLinS4
  T1               A1 A2 P R e existsAt i
  Coro             A1 A2 A3 P R e existsAt i
  PosOfGod         A1 P e i
  T2               A1 A4 P R e existsAt i
== ScottVariantHOMLposs
  T1               A1 A2 P R e i
  Coro             A1 A2 A3 P R e i
  PosOfGod         A1 P e i
  T2               A1 A4 P R e i
  T3               A1 A2 A3 A4 A5 P R Rsymm e i
  MC               A1 A2 A3 A4 A5 P R Rsymm e i
  PosProps         A1 A2 P R e i
  NegProps         A1 A2 P R e i
  UniqueEss1       R e i
  UniqueEss3       R e i
  Monotheism       A1 P e i
  Pos              A1 A2 A3 A4 P R e i
  PisFilterP       A1 A2 A3 A4 A5 P R Rsymm e i
  PisUFilterP      A1 A2 A3 A4 A5 P R Rsymm e i
== ScottVariantHOMLpossInS4
  T1               A1 A2 P R e i
  Coro             A1 A2 A3 P R e i
  PosOfGod         A1 P e i
  T2               A1 A4 P R e i
== SurjectiveCantor
  noFixpoint       
  SurjectiveCantor 
  SurjectiveCantor' 
== TestsHOML
  axM              R Rrefl i
  axD              R Rrefl i
  axB              R Rsymm i
  ax4              R Rtrans i
  ax5              R Rsymm Rtrans i
  BarcanPoss       R i
  ConvBarcanPoss   R i
  Hilbert_A1       i
  Hilbert_A2       i
  Hilbert_MP       i
  Quant_1          i
  ExImPossibilist1 e eNonempty i
  ExImPossibilist2 e eNonempty i
  ExImPossibilist3 e i
  ExImPossibilist4 i
  ExImPossibilist  i
  Quant_2          e existsAt i
  EqRefl           i
  EqSym            i
  EqTrans          i
  EQCong           i
  EQFuncExt        i
  EQBoolExt1       i
  EQBoolExt3       i
  EqPrimLeib       i
  Comprehension1   i
  Comprehension2   i
  Comprehension3   i
  TruePropertyAndSelfIdentity e i
  EmptyPropertyAndSelfDifference e i
  EmptyProperty2   e i
  EmptyProperty3   e existsAt i
== TestsHOMLinS4
  axM              R Rrefl i
  axD              R Rrefl i
  ax4              R Rtrans i
  BarcanPoss       R i
  ConvBarcanPoss   R i
  Hilbert_A1       i
  Hilbert_A2       i
  Hilbert_MP       i
  Quant_1          i
  ExImPossibilist1 e eNonempty i
  ExImPossibilist2 e eNonempty i
  ExImPossibilist3 e i
  ExImPossibilist4 i
  ExImPossibilist  i
  Quant_2          e existsAt i
  EqRefl           i
  EqSym            i
  EqTrans          i
  EQCong           i
  EQFuncExt        i
  EQBoolExt1       i
  EQBoolExt3       i
  EqPrimLeib       i
  Comprehension1   i
  Comprehension2   i
  Comprehension3   i
  TruePropertyAndSelfIdentity e i
  EmptyPropertyAndSelfDifference e i
  EmptyProperty2   e i
  EmptyProperty3   e existsAt i
== ThereIsNoEvil1
  NecNoEvil        Ax2a Ax4 P R e existsAt i
== ThereIsNoEvil2
  NecNoEvil        Ax1Gen Ax2a P R e existsAt i


==> anc/tools/compare_statements.py <==
#!/usr/bin/env python3
"""Compare, proposition by proposition, the modal formulas asserted by each named item in
the Isabelle sources with those of the corresponding Lean module.

Method: every statement in both developments is a sequence of formulas delimited by the
validity brackets  <lfloor> ... <rfloor>  /  ⌊ ... ⌋.  For each named item we extract that
sequence (for definitions, the definiens), canonicalise both sides to a common ASCII token
language, rename bound and free variables positionally, parse with the operators'
precedences into an abstract syntax tree, and compare the trees.  Statements with
hypotheses (Isabelle `assumes`/`shows`, Lean binders) yield several formulas, which are
compared in order."""
import re, sys, os, glob, collections

THY = os.environ.get('AFP_NOTES_DIR', 'input/Notes_On_Goedels_Ontological_Argument')
# The binder abbreviations of the base theories, which the port realises as Lean macros.
BINDER_MACROS = {'Mallpossb', 'Mexipossb', 'Mallactb', 'Mexiactb'}
USAGE = '''usage: python3 tools/compare_statements.py [--lean-check DIR] [--isabelle-check DIR]

Run from the repository root.  The Isabelle theories of the AFP entry
Notes_On_Goedels_Ontological_Argument are read from %s
(override with the environment variable AFP_NOTES_DIR).  Exit status 0 if every statement
agrees, 1 if any differs or has no counterpart, 2 if the Isabelle sources are missing.'''
LEAN = 'Notes'

# ---------------------------------------------------------------- Isabelle -> canonical
def ess_prefix(t):
    """Isabelle writes essence infix (`phi Ess. x`), the Lean port prefix (`Ess phi x`).
    Rewrite the Isabelle form to prefix in ONE pass (a fixpoint loop would keep matching
    its own output)."""
    return re.sub(r"(\([^()]*\)|[A-Za-z][A-Za-z0-9_']*)\s+ESS\s+", r" ESS \1 ", t)

def isa_clean(t):
    t = t.replace('\\<^bold>\\<forall>\\<^sup>E', ' ALLE ').replace('\\<^bold>\\<exists>\\<^sup>E', ' EXE ')
    t = t.replace('\\<^bold>\\<supset>\\<^sub>N', ' PINC ')
    t = t.replace('\\<^bold>\\<or>\\<^sup>e', ' XOR ')
    for a, b in (('\\<^bold>\\<forall>',' ALL '), ('\\<^bold>\\<exists>',' EX '),
                 ('\\<^bold>\\<box>',' BOX '), ('\\<^bold>\\<diamond>',' DIA '),
                 ('\\<^bold>\\<not>',' NOT '), ('\\<^bold>\\<and>',' AND '),
                 ('\\<^bold>\\<or>',' OR '), ('\\<^bold>\\<supset>',' IMP '),
                 ('\\<^bold>\\<leftrightarrow>',' IFF '), ('\\<^bold>\\<equiv>',' LEQ '),
                 ('\\<^bold>\\<noteq>',' NEQ '), ('\\<^bold>\\<bottom>',' BOT '),
                 ('\\<^bold>\\<top>',' TOP '), ('\\<^bold>=',' EQ '), ('\\<^bold>~',' NEGP '),
                 ('\\<^bold>.',' CONP '), ('\\<^bold>\\<in>',' MEM '),
                 ('\\<^bold>\\<subseteq>\\<^sup>E',' SUBE '), ('\\<^bold>\\<subseteq>',' SUB '),
                 ('\\<^bold>\\<sqinter>',' CAP '), ('\\<^bold>\\<emptyset>',' EMPTY '),
                 ('\\<^bold>U',' UNIV '), ('\\<inverse>',' INV '),
                 ('\\<lambda>',' LAM '), ('\\<Rightarrow>',' FUN '),
                 ('\\<longrightarrow>',' FUN '), ('\\<and>',' MAND '), ('\\<or>',' MOR '),
                 ('\\<not>',' MNOT '), ('\\<forall>',' MALL '), ('\\<exists>',' MEX '),
                 ('\\<Phi>','Phi'), ('\\<Psi>','Psi'), ('\\<phi>','phi'), ('\\<psi>','psi'),
                 ('\\<sigma>','sig'), ('\\<tau>','tau'), ('\\<chi>','chi'),
                 ('Ess.',' ESS '), ('\\<equiv>',' DEF '), ('\\<^bold>r',' R '),
                 ('\\<^bold>@',' AT '), ('\\<longleftrightarrow>',' MIFF '),
                 ('\\<noteq>',' MNEQ '),
                 ('\\<lfloor>','<'), ('\\<rfloor>','>')):
        t = t.replace(a, b)
    t = re.sub(r'\\<\^?([A-Za-z]+)>', r' \1 ', t)      # any symbol left: never a bracket
    return ess_prefix(t)

def cut_proof(seg):
    """Drop the Isar proof: only the asserted statement is compared.  `assumes`/`shows`
    both precede the proof, so they survive."""
    m = re.search(r'(?m)^\s*(proof\b|using\b|by\b|nitpick\b|oops\b|sorry\b|apply\b|\.\.)', seg)
    return seg[:m.start()] if m else seg

RAW = {}   # (module, item name) -> raw Isabelle texts of its statement brackets

def raw_brackets(seg):
    """the <lfloor> ... <rfloor> groups of an unprocessed Isabelle text"""
    seg = seg.replace('\\<lfloor>', '\x01').replace('\\<rfloor>', '\x02')
    res, depth, cur = [], 0, ''
    for ch in seg:
        if ch == '\x01':
            depth += 1
            if depth == 1: cur = ''; continue
        if ch == '\x02' and depth > 0:
            depth -= 1
            if depth == 0: res.append(cur); continue
        if depth > 0: cur += ch
    return [r.replace('\x01', '\\<lfloor>').replace('\x02', '\\<rfloor>') for r in res]

def isa_items(path):
    raw = open(path, encoding='utf-8').read()
    raw = re.sub(r'\\<comment>\s*\\<open>.*?\\<close>', ' ', raw, flags=re.S)
    raw = re.sub(r'\(\*.*?\*\)', ' ', raw, flags=re.S)
    raw = re.sub(r'text\s*\\<open>.*?\\<close>', ' ', raw, flags=re.S)
    mod = os.path.basename(path)[:-4]
    for m in re.finditer(r'^\s*(lemma|theorem|corollary)\s+([A-Za-z][A-Za-z0-9_\']*)', raw, re.M):
        seg = raw[m.end(): m.end()+1200]
        stop = re.search(r'^\s*(lemma|theorem|corollary|definition|abbreviation|axiomatization|end)\b', seg, re.M)
        if stop: seg = seg[:stop.start()]
        RAW[(mod, m.group(2))] = raw_brackets(cut_proof(seg))
    for name, seg in axiom_blocks(raw):
        RAW[(mod, name)] = raw_brackets(cut_proof(seg))
    src = isa_clean(raw)
    out = []
    for m in re.finditer(r'^\s*(lemma|theorem|corollary|definition|abbreviation)\s+'
                         r'([A-Za-z][A-Za-z0-9_\']*)', src, re.M):
        kind, name = m.group(1), m.group(2)
        seg = src[m.end(): m.end()+1200]
        stop = re.search(r'^\s*(lemma|theorem|corollary|definition|abbreviation|axiomatization|end)\b', seg, re.M)
        if stop: seg = seg[:stop.start()]
        seg = cut_proof(seg)
        seg = re.sub(r'\((?:infix[lr]?\s*)?"[^"]*"\s*\d*\)', ' ', seg)   # mixfix annotation
        body = ''
        if kind in ('definition', 'abbreviation'):
            d = seg.find(' DEF ')
            if d >= 0:
                body = seg[d+5:]
                q = body.find('"')
                if q >= 0: body = body[:q]
        # for a definition the whole definiens is compared; brackets in the mixfix pattern of
        # the left-hand side (`<psi> DEF ...` for Mvalid) are not a statement
        out.append((kind, name, [] if kind in ('definition', 'abbreviation') else brackets(seg), body))
    for name, seg in axiom_blocks(src):
        out.append(('axiom', name, brackets(cut_proof(seg)), ''))
    return out

def axiom_blocks(text):
    """Every axiom of every `axiomatization where` block, as (name, segment).

    A block declares several axioms at once -- `axiomatization where Rrefl: ...
    and Rsymm: ... and Rtrans: ...` -- and matching only the name after `where`
    finds the first and silently drops the rest.  The frame conditions are
    declared exactly that way, so the three axioms the paper's S4 and S5 claims
    rest on were the ones being skipped."""
    out = []
    for blk in re.finditer(r'axiomatization\s+where\b', text):
        seg = text[blk.end(): blk.end() + 4000]
        stop = re.search(r'^\s*(lemma|theorem|corollary|definition|abbreviation|axiomatization|end)\b',
                         seg, re.M)
        if stop: seg = seg[:stop.start()]
        parts = list(re.finditer(r'(?:\A|\band)\s+([A-Za-z][A-Za-z0-9_\']*)\s*:', seg))
        for i, m in enumerate(parts):
            end = parts[i+1].start() if i + 1 < len(parts) else len(seg)
            out.append((m.group(1), seg[m.end():end]))
    return out

def brackets(seg):
    """all <...> groups, in order"""
    res, depth, cur = [], 0, ''
    for ch in seg:
        if ch == '<':
            depth += 1
            if depth == 1: cur = ''; continue
        if ch == '>' and depth > 0:
            depth -= 1
            if depth == 0: res.append(cur); continue
        if depth > 0: cur += ch
    return res

# -------------------------------------------------------------------- Lean -> canonical
def lean_clean(t):
    for a, b in ((' ∀ᴱ ',' ALLE '), ('∀ᴱ',' ALLE '), ('∃ᴱ',' EXE '), ('∀ᵐ',' ALL '),
                 ('∃ᵐ',' EX '), ('⊃ᴺ',' PINC '), ('∨ᵉ',' XOR '), ('□',' BOX '), ('◇',' DIA '),
                 ('¬ᵐ',' NOT '), ('∧ᵐ',' AND '), ('∨ᵐ',' OR '), ('→ᵐ',' IMP '),
                 ('↔ᵐ',' IFF '), ('≡ᵐ',' LEQ '), ('≠ᵐ',' NEQ '), ('⊥ᵐ',' BOT '),
                 ('⊤ᵐ',' TOP '), ('=ᵐ',' EQ '), ('~ᵐ',' NEGP '), ('⬝ᵐ',' CONP '),
                 ('∈ᵐ',' MEM '), ('⊆ᴱ',' SUBE '), ('⊆ᵐ',' SUB '), ('⊓ᵐ',' CAP '),
                 ('∅ᵐ',' EMPTY '), ('Uᵐ',' UNIV '), ('⁻',' INV '),
                 ('fun',' LAM '), ('=>','.'), ('→',' FUN '), ('σ','sig'), ('τ','tau'),
                 ('φ','phi'), ('ψ','psi'), ('Φ','Phi'), ('Ψ','Psi'), ('χ','chi'),
                 ('α','alpha'), ('β','beta'),
                 ('↔',' MIFF '), ('≠',' MNEQ '),
                 ('¬',' MNOT '), ('∧',' MAND '), ('∨',' MOR '), ('∀',' MALL '),
                 ('∃',' MEX '), ('𝗿',' R '), ('@ᵐ',' AT '), ('⌊','<'), ('⌋','>')):
        t = t.replace(a, b)
    return t

RAW_LEAN = {}   # (module, item name) -> (binders, type) of the declaration head, raw Lean text
VARIABLES = {}  # module -> its `variable` lines

def split_head(head):
    """`(x : e) {f : α → β} : T`  ->  ('(x : e) {f : α → β}', 'T'): the first `:` outside brackets"""
    depth = 0
    for k, ch in enumerate(head):
        if ch in '({[⟨': depth += 1
        elif ch in ')}]⟩': depth -= 1
        elif ch == ':' and depth == 0 and head[k:k+2] != ':=':
            return head[:k].strip(), head[k+1:].strip()
    return '', head.strip()

def lean_items(path):
    src = open(path, encoding='utf-8').read()
    src = re.sub(r'/-!.*?-/', ' ', src, flags=re.S)
    src = re.sub(r'/--.*?-/', ' ', src, flags=re.S)
    # name anonymous `example`s from their marker comment:  "-- Name ..." on a line above
    src = re.sub(r'(?m)^--\s*([A-Za-z][A-Za-z0-9_\']*)\b[^\n]*(?:\n--[^\n]*)*\n(\s*example\b)',
                 lambda m: '%s NAMED_%s' % (m.group(2), m.group(1)), src)
    src = re.sub(r'(?m)^\s*--.*$', ' ', src)
    src = re.sub(r'(?m)\s--\s.*$', ' ', src)
    mod = os.path.basename(path)[:-5]
    VARIABLES[mod] = re.findall(r'(?m)^variable\b.*$', src)
    for m in re.finditer(r'^\s*(?:@\[[^\]]*\]\s*)?(theorem|axiom|example)\s*'
                         r'(NAMED_[A-Za-z][A-Za-z0-9_\']*|[A-Za-z][A-Za-z0-9_\']*)?', src, re.M):
        name = (m.group(2) or '<example>').replace('NAMED_', '')
        seg = src[m.end(): m.end()+1500]
        stop = re.search(r'^\s*(?:@\[[^\]]*\]\s*)?(theorem|def|axiom|example|notation|infix[lr]?|prefix|postfix|open|macro|attribute|variable|end|section|namespace)\b',
                         seg, re.M)
        if stop: seg = seg[:stop.start()]
        head = seg.partition(':=')[0]
        RAW_LEAN[(mod, name)] = split_head(head)
    src = lean_clean(src)
    out = []
    for m in re.finditer(r'^\s*(?:@\[[^\]]*\]\s*)?(theorem|def|axiom|example)\s*'
                         r'(NAMED_[A-Za-z][A-Za-z0-9_\']*|[A-Za-z][A-Za-z0-9_\']*)?', src, re.M):
        kind, name = m.group(1), (m.group(2) or '<example>')
        if name.startswith('NAMED_'): name = name[6:]
        seg = src[m.end(): m.end()+1500]
        stop = re.search(r'^\s*(?:@\[[^\]]*\]\s*)?(theorem|def|axiom|example|notation|infix[lr]?|prefix|postfix|open|macro|attribute|variable|end|section|namespace)\b',
                         seg, re.M)
        if stop: seg = seg[:stop.start()]
        head, _, body = seg.partition(':=')          # statement | proof or definiens
        out.append((kind, name, [] if kind == 'def' else brackets(head), body if kind == 'def' else ''))
    return out

# ------------------------------------------------------------------------- comparison
BINDERS = {'LAM','ALL','EX','ALLE','EXE','MALL','MEX'}

LAST_ALPHA = {}   # original bound-variable name -> positional name, for the last `alpha` call

def alpha(toks):
    """Rename bound variables to positional names: a binder token is followed by its
    variables up to the terminator DOT."""
    global LAST_ALPHA
    ren, out, n = {}, [], 0
    LAST_ALPHA = ren
    i = 0
    while i < len(toks):
        t = toks[i]
        if t in BINDERS:
            out.append(t); i += 1
            # a Lean typed binder is parenthesised: `ALL LP x RP DOT` -- drop the parens
            while i < len(toks) and toks[i] == 'LP':
                i += 1
                while i < len(toks) and toks[i] != 'RP':
                    if re.fullmatch(r"[A-Za-z][A-Za-z0-9_']*", toks[i]):
                        n += 1; ren[toks[i]] = 'b%d' % n; out.append('b%d' % n)
                    i += 1
                i += 1                                  # skip RP
            while i < len(toks) and toks[i] != 'DOT':
                if re.fullmatch(r"[A-Za-z][A-Za-z0-9_']*", toks[i]):
                    n += 1; ren[toks[i]] = 'b%d' % n; out.append('b%d' % n)
                i += 1
            continue
        out.append(ren.get(t, t)); i += 1
    return out

def fix_ess(toks):
    out = []
    for t in toks:
        if t == 'ESS' and out:
            lhs = out.pop(); out.append('ESS'); out.append(lhs)
        else: out.append(t)
    return out

LAST_TYPES = {}   # bound-variable name -> its Lean type ascription (raw text), last `norm` call

def lean_binder_types(raw):
    """`(f : α → σ)`, `(φ ψ : e → σ)`, `fun _ : e =>`  ->  {name: type text}"""
    types = {}
    # `raw` is text after `lean_clean`: `fun` is `LAM`, `=>` is `.`
    for names, ty in re.findall(r'LAM\s+([^:().]+?)\s*:\s*([^.()]+?)\s*\.', raw):
        for n in names.split(): types.setdefault(n, ty.strip())
    for names, ty in re.findall(r'\(\s*(?!LAM\b)([^():,]+?)\s*:\s*([^()]+?)\s*\)', raw):
        for n in names.split(): types.setdefault(n, ty.strip())
    # `norm` receives text after `lean_clean`; map the type tokens back to Lean
    back = lambda t: ' '.join(TO_LEAN.get(w, w) for w in t.split())
    return {('uu' if n == '_' else n): back(t) for n, t in types.items()}   # `_` becomes `uu` in `norm`

def norm(f):
    global LAST_TYPES
    LAST_TYPES = lean_binder_types(f)
    f = re.sub(r"::\s*'?[A-Za-z][A-Za-z0-9_]*", ' ', f)              # Isabelle type ascriptions
    f = re.sub(r':\s*[A-Za-z][A-Za-z0-9_]*(\s*FUN\s*[A-Za-z][A-Za-z0-9_]*)*', ' ', f)  # Lean ones
    f = f.replace('(', ' LP ').replace(')', ' RP ')
    f = f.replace(',', ' DOT ').replace('.', ' DOT ')                # binder terminators
    f = re.sub(r'\b_\b', ' uu ', f)
    f = re.sub(r'\s*=\s*', ' = ', f)                                  # `x=y` vs `x = y`
    toks = ['ESS' if t == 'Ess' else t for t in f.split()]
    return flatten(' '.join(alpha(toks)))

def flatten(s):
    """`LAM b1 DOT LAM b2 DOT` (Isabelle) and `LAM b1 b2 DOT` (Lean) bind the same
    variables: merge consecutive binders of the same kind."""
    pat = re.compile(r'\b(LAM|ALL|EX|ALLE|EXE|MALL|MEX)((?: b\d+| uu)+) DOT \1((?: b\d+| uu)+) DOT')
    while True:
        s2 = pat.sub(r'\1\2\3 DOT', s)
        if s2 == s: return s
        s = s2

# Canonical tokens; every other identifier is either a declared constant of the module (or
# of a module it imports) or a free variable.
KEYWORDS = {'ALLE','EXE','PINC','XOR','ALL','EX','BOX','DIA','NOT','AND','OR','IMP','IFF',
            'LEQ','NEQ','BOT','TOP','EQ','NEGP','CONP','MEM','SUBE','SUB','CAP','EMPTY',
            'UNIV','INV','LAM','FUN','MAND','MOR','MNOT','MALL','MEX','ESS','DEF','R','AT',
            'DOT','LP','RP','uu','MIFF','MNEQ'}

def free_rename(forms, consts):
    """Free variables are implicitly universally quantified (Isabelle) or declared with
    `variable` / as theorem parameters (Lean); their names are immaterial.  Rename them
    positionally, by first occurrence, consistently across all formulas of one item."""
    ren, out = {}, []
    for f in forms:
        toks = []
        for t in f.split():
            if (re.fullmatch(r"[A-Za-z][A-Za-z0-9_']*", t) and t not in KEYWORDS
                    and not re.fullmatch(r'b\d+', t) and t not in consts):
                t = ren.setdefault(t, 'v%d' % (len(ren) + 1))
            toks.append(t)
        out.append(' '.join(toks))
    return out

# ------------------------------------------------------------------ token string -> AST
# Operator table: (precedence, associativity), from the Lean `infix`/`prefix` declarations;
# VERIFICATION.md records that they agree with the Isabelle mixfix priorities.  Object-level
# (bold) operators first, then the meta-level HOL connectives used in the definientia.
INFIX = {'AND':(50,'l'), 'CONP':(50,'l'), 'OR':(49,'l'), 'XOR':(49,'l'), 'IMP':(48,'r'),
         'PINC':(48,'r'), 'IFF':(47,'l'), 'EQ':(50,'n'), 'NEQ':(50,'n'), 'LEQ':(50,'n'),
         'MEM':(90,'n'), 'SUB':(80,'n'), 'SUBE':(80,'n'), 'CAP':(91,'n'), 'R':(60,'n'),
         'AT':(60,'n'), '=':(50,'n'), 'MNEQ':(50,'n'),
         'MAND':(35,'r'), 'MOR':(30,'r'), 'FUN':(25,'r'), 'MIFF':(20,'n')}
PREFIX = {'NOT':53, 'BOX':55, 'DIA':55, 'NEGP':1024, 'MNOT':40}
APP = 1024

class Parser:
    """Pratt parser producing a fully parenthesised S-expression, so that redundant source
    parentheses disappear and every operator's scope is made explicit."""
    def __init__(self, toks): self.t, self.i = toks, 0
    def peek(self): return self.t[self.i] if self.i < len(self.t) else None
    def next(self): self.i += 1; return self.t[self.i-1]
    def expr(self, rbp=0):
        left = self.nud()
        while True:
            op = self.peek()
            if op is None or op in ('RP', 'DOT'): break
            if op in INFIX:
                p, a = INFIX[op]
                if p < rbp or (p == rbp and a != 'r'): break
                self.next()
                right = self.expr(p if a == 'r' else p + 1)
                left = '(%s %s %s)' % (op, left, right)
            elif op in PREFIX or op in BINDERS or op == 'LP' or self.is_atom(op):
                if APP < rbp: break
                left = '(%s %s)' % (left, self.nud())       # application (left assoc.)
            else:
                raise SyntaxError('unexpected ' + op)
        return left
    @staticmethod
    def is_atom(t): return re.fullmatch(r"[A-Za-z][A-Za-z0-9_']*|\d+", t) is not None
    def nud(self):
        t = self.next()
        if t == 'LP':
            e = self.expr(0)
            if self.next() != 'RP': raise SyntaxError('missing RP')
            return e
        if t in PREFIX: return '(%s %s)' % (t, self.expr(PREFIX[t]))
        if t in BINDERS:
            vs = []
            while self.peek() != 'DOT': vs.append(self.next())
            self.next()
            return '(%s [%s] %s)' % (t, ' '.join(vs), self.expr(0))
        if self.is_atom(t): return t
        raise SyntaxError('unexpected ' + t)

def ast(f):
    toks = f.split()
    if not toks: return ''
    try:
        p = Parser(toks); e = p.expr(0)
        if p.peek() is not None: raise SyntaxError('trailing ' + p.peek())
        return e
    except SyntaxError as ex:
        return 'PARSE-ERROR(%s): %s' % (ex, f)

# --------------------------------------------- canonical AST -> parenthesised Isabelle text
TO_ISA = {'AND':'\\<^bold>\\<and>', 'OR':'\\<^bold>\\<or>', 'XOR':'\\<^bold>\\<or>\\<^sup>e',
          'IMP':'\\<^bold>\\<supset>', 'PINC':'\\<^bold>\\<supset>\\<^sub>N', 'IFF':'\\<^bold>\\<leftrightarrow>',
          'EQ':'\\<^bold>=', 'NEQ':'\\<^bold>\\<noteq>', 'LEQ':'\\<^bold>\\<equiv>', 'MEM':'\\<^bold>\\<in>',
          'SUB':'\\<^bold>\\<subseteq>', 'SUBE':'\\<^bold>\\<subseteq>\\<^sup>E', 'CAP':'\\<^bold>\\<sqinter>',
          'R':'\\<^bold>r', 'AT':'\\<^bold>@', '=':'=', 'MNEQ':'\\<noteq>', 'MAND':'\\<and>', 'MOR':'\\<or>',
          'FUN':'\\<longrightarrow>', 'MIFF':'\\<longleftrightarrow>', 'CONP':'\\<^bold>.',
          'NOT':'\\<^bold>\\<not>', 'BOX':'\\<^bold>\\<box>', 'DIA':'\\<^bold>\\<diamond>', 'NEGP':'\\<^bold>~',
          'MNOT':'\\<not>', 'LAM':'\\<lambda>', 'ALL':'\\<^bold>\\<forall>', 'EX':'\\<^bold>\\<exists>',
          'ALLE':'\\<^bold>\\<forall>\\<^sup>E', 'EXE':'\\<^bold>\\<exists>\\<^sup>E', 'MALL':'\\<forall>',
          'MEX':'\\<exists>', 'BOT':'\\<^bold>\\<bottom>', 'TOP':'\\<^bold>\\<top>', 'EMPTY':'\\<^bold>\\<emptyset>',
          'UNIV':'\\<^bold>U', 'INV':'\\<inverse>', 'uu':'_',
          'phi':'\\<phi>', 'psi':'\\<psi>', 'Phi':'\\<Phi>', 'Psi':'\\<Psi>', 'chi':'\\<chi>'}

def sexp(s):
    """parse the S-expression produced by `ast`"""
    toks = s.replace('(', ' ( ').replace(')', ' ) ').replace('[', ' [ ').replace(']', ' ] ').split()
    pos = [0]
    def rd():
        t = toks[pos[0]]; pos[0] += 1
        if t == '(':
            xs = []
            while toks[pos[0]] != ')': xs.append(rd())
            pos[0] += 1; return xs
        if t == '[':
            xs = []
            while toks[pos[0]] != ']': xs.append(toks[pos[0]]); pos[0] += 1
            pos[0] += 1; return ('VARS', xs)
        return t
    return rd()

def to_isa(e):
    if isinstance(e, str): return TO_ISA.get(e, e)
    if isinstance(e, tuple): return ' '.join(e[1])
    h = e[0]
    if not isinstance(h, str):                       # application whose head is compound
        if h[0] == 'ESS': return '(%s Ess. %s)' % (to_isa(h[1]), to_isa(e[1]))
        return '(%s %s)' % (to_isa(h), to_isa(e[1]))
    if h in BINDERS: return '(%s%s. %s)' % (TO_ISA[h], ' '.join(e[1][1]), to_isa(e[2]))
    if h in PREFIX: return '(%s%s)' % (TO_ISA[h], to_isa(e[1]))
    if h in INFIX: return '(%s %s %s)' % (to_isa(e[1]), TO_ISA[h], to_isa(e[2]))
    return '(%s %s)' % (to_isa(e[0]), to_isa(e[1]))   # application

def isabelle_check(items, outdir):
    """Write, per theory, a theory whose ML block parses every statement twice -- the original
    text and our fully parenthesised reading -- in the theory's own context and fails unless the
    two parse to the same term (up to alpha-conversion, types dropped: polymorphic statements get
    fresh type variables on each parse).  This validates the tool's reading of the Isabelle
    notation, including the operators without declared priorities, against Isabelle's own
    type-directed parse."""
    os.makedirs(outdir, exist_ok=True)
    thys = []
    for mod in sorted(set(m for m, _ in items)):
        lines = ['theory Check_%s imports "Notes_On_Goedels_Ontological_Argument.%s"' % (mod, mod),
                 'begin', 'ML \\<open>',
                 '  fun chk (name, a, b) =',
                 '    let val ctxt = @{context}',
                 '        val rd = Syntax.read_term ctxt o Input.string_of',
                 '        val ta = rd a |> Term.map_types (K dummyT)',
                 '        val tb = rd b |> Term.map_types (K dummyT)',
                 '    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;',
                 '  val _ = List.app chk [']
        entries = []
        for (m, name), raws in sorted(items.items()):
            if m != mod: continue
            for r, a in raws:
                entries.append('    ("%s", \\<open>\\<lfloor>%s\\<rfloor>\\<close>, \\<open>\\<lfloor>%s\\<rfloor>\\<close>)'
                               % (name, r.strip(), to_isa(sexp(a))))
        lines += [',\n'.join(entries), '  ];', '\\<close>', 'end']
        open(os.path.join(outdir, 'Check_%s.thy' % mod), 'w', encoding='utf-8').write('\n'.join(lines) + '\n')
        thys.append(mod)
    return thys

TO_LEAN = {'AND':'∧ᵐ', 'OR':'∨ᵐ', 'XOR':'∨ᵉ', 'IMP':'→ᵐ', 'PINC':'⊃ᴺ', 'IFF':'↔ᵐ', 'EQ':'=ᵐ',
           'NEQ':'≠ᵐ', 'LEQ':'≡ᵐ', 'MEM':'∈ᵐ', 'SUB':'⊆ᵐ', 'SUBE':'⊆ᴱ', 'CAP':'⊓ᵐ', 'R':'𝗿', 'AT':'@ᵐ',
           '=':'=', 'MNEQ':'≠', 'MAND':'∧', 'MOR':'∨', 'FUN':'→', 'MIFF':'↔', 'CONP':'⬝ᵐ',
           'NOT':'¬ᵐ', 'BOX':'□', 'DIA':'◇', 'NEGP':'~ᵐ', 'MNOT':'¬',
           'LAM':'fun', 'ALL':'∀ᵐ', 'EX':'∃ᵐ', 'ALLE':'∀ᴱ', 'EXE':'∃ᴱ', 'MALL':'∀', 'MEX':'∃',
           'BOT':'⊥ᵐ', 'TOP':'⊤ᵐ', 'EMPTY':'∅ᵐ', 'UNIV':'Uᵐ', 'INV':'⁻', 'uu':'_', 'ESS':'Ess',
           'phi':'φ', 'psi':'ψ', 'Phi':'Φ', 'Psi':'Ψ', 'chi':'χ', 'sig':'σ', 'tau':'τ', 'alpha':'α', 'beta':'β'}

def to_lean(e, types):
    """canonical AST -> fully parenthesised Lean text; `types` maps positional bound-variable
    names to the ascriptions of the original, which Lean needs to elaborate the binders"""
    if isinstance(e, str): return TO_LEAN.get(e, e)
    h = e[0]
    if not isinstance(h, str): return '(%s %s)' % (to_lean(h, types), to_lean(e[1], types))
    if h in BINDERS:
        vs = ' '.join('(%s : %s)' % (TO_LEAN.get(v, v), types[v]) if v in types else TO_LEAN.get(v, v)
                      for v in e[1][1])
        return '(%s %s%s %s)' % (TO_LEAN[h], vs, ' =>' if h == 'LAM' else ',', to_lean(e[2], types))
    if h in PREFIX: return '(%s%s)' % (TO_LEAN[h], to_lean(e[1], types))
    if h in INFIX: return '(%s %s %s)' % (to_lean(e[1], types), TO_LEAN[h], to_lean(e[2], types))
    return '(%s %s)' % (to_lean(e[0], types), to_lean(e[1], types))

def lean_brackets(text):
    """the ⌊ … ⌋ groups of raw Lean text (not via `brackets`, whose `>` delimiter would be hit
    by the `=>` of a lambda)"""
    res, depth, cur = [], 0, ''
    for ch in text:
        if ch == '⌊':
            depth += 1
            if depth == 1: cur = ''; continue
        if ch == '⌋' and depth > 0:
            depth -= 1
            if depth == 0: res.append(cur); continue
        if depth > 0: cur += ch
    return res

def lean_check(items, outdir):
    """Write, per module, a Lean file with one `example BINDERS : T = T' := rfl` per statement,
    where T is the original type and T' the same text with every ⌊…⌋ replaced by the tool's
    fully parenthesised reading of it.  `rfl` succeeds only if both elaborate to the same term."""
    os.makedirs(outdir, exist_ok=True)
    mods = []
    for mod in sorted(set(m for m, _ in items)):
        lines = ['import Notes.%s' % mod, 'set_option linter.unusedVariables false'] + VARIABLES.get(mod, []) + ['']
        for (m, name), brs in sorted(items.items()):
            if m != mod or (m, name) not in RAW_LEAN: continue
            binders, ty = RAW_LEAN[(m, name)]
            head = (binders + ' : ' + ty) if binders else ty
            raws = lean_brackets(head)
            if len(raws) != len(brs): continue
            new = head
            for r, (a, types) in zip(raws, brs):
                new = new.replace('⌊%s⌋' % r, '⌊%s⌋' % to_lean(sexp(a), types), 1)
            # the closed statement `∀ binders, type` is compared, so hypotheses (brackets among
            # the binders) are covered as well
            def closed(h):
                b, t = split_head(h) if binders else ('', h)
                return ('(∀ %s, %s)' % (b, t)) if b else '(%s)' % t
            # an untyped implicit `{β}` would get a fresh universe on each side: fix it to `Type`
            fix = lambda h: re.sub(r'\{(\w+)\}', r'{\1 : Type}', ' '.join(closed(h).split()))
            if fix(head) == fix(new): raise RuntimeError('vacuous check for %s.%s' % (mod, name))
            lines.append('example : %s = %s := by with_reducible rfl  -- %s' % (fix(head), fix(new), name))
        open(os.path.join(outdir, 'Check_%s.lean' % mod), 'w', encoding='utf-8').write('\n'.join(lines) + '\n')
        mods.append(mod)
    return mods

def isa_consts(path):
    """Names declared in an Isabelle theory, including the ASCII mixfix tokens (`G`, `E`,
    `NE`, `P`, `Ess`, `Evil`)."""
    src = open(path, encoding='utf-8').read()
    names = set(re.findall(r'(?m)^\s*(?:consts|abbreviation|definition|lemma|theorem|corollary)\s+([A-Za-z][A-Za-z0-9_\']*)', src))
    names |= set(re.findall(r'(?:axiomatization where|\band)\s+([A-Za-z][A-Za-z0-9_\']*)\s*:', src))
    for mix in re.findall(r'\("([^"]*)"', src):
        names |= set(re.findall(r"[A-Za-z][A-Za-z0-9_']*", mix.replace('_', ' ')))
    return names

def lean_consts(path):
    src = open(path, encoding='utf-8').read()
    return set(re.findall(r'(?m)^\s*(?:@\[[^\]]*\]\s*)?(?:theorem|def|axiom|abbrev)\s+([A-Za-z][A-Za-z0-9_\']*)', src))

def consts_for(mod, cache={}):
    """Constants visible in module `mod`: its own and those of its (transitive) imports,
    on both sides."""
    if mod in cache: return cache[mod]
    thy, lp = os.path.join(THY, mod + '.thy'), os.path.join(LEAN, mod + '.lean')
    res = isa_consts(thy) | lean_consts(lp)
    imps = set(re.findall(r'(?m)^import\s+Notes\.([A-Za-z0-9_]+)', open(lp, encoding='utf-8').read()))
    m = re.search(r'theory\s+\S+\s+imports\s+([^\n]*)', open(thy, encoding='utf-8').read())
    if m: imps |= {x for x in m.group(1).split() if x != 'Main' and x != 'begin'}
    for i in imps: res |= consts_for(i)
    cache[mod] = res
    return res

REN = {'God':'G','Essence':'Ess','NecExist':'E','PropertyInclusion':'PInc',
       'PositiveProperty':'P','Element':'Element','EmptySet':'EmptySet',
       'UniversalSet':'UniversalSet','Subset':'Subset','SubsetE':'SubsetE',
       'Intersection':'Intersection','Inverse':'Inverse','Mleibeq':'Mleibeq'}

CHECK, CHECK_LEAN = {}, {}

def check_afp_version():
    """Warn (on stderr) if the AFP sources differ from those the port was compared against."""
    import hashlib
    man = os.path.join(os.path.dirname(os.path.abspath(__file__)), 'afp-sources.sha256')
    if not os.path.exists(man): return
    bad = []
    for line in open(man, encoding='utf-8'):
        if line.startswith('#') or not line.strip(): continue
        h, name = line.split()
        p = os.path.join(THY, name)
        got = (hashlib.sha256(open(p, 'rb').read().replace(b'\r\n', b'\n')).hexdigest()
               if os.path.exists(p) else 'missing')
        if got != h: bad.append(name)
    if bad:
        print('warning: the AFP sources in %s differ from those the port was compared against '
              '(tools/afp-sources.sha256): %s' % (THY, ', '.join(bad)), file=sys.stderr)

def main():
    if '-h' in sys.argv or '--help' in sys.argv:
        print(USAGE % THY); sys.exit(0)
    if not glob.glob(os.path.join(THY, '*.thy')):
        print('no Isabelle theories in %s\n\n%s' % (THY, USAGE % THY), file=sys.stderr)
        sys.exit(2)
    check_afp_version()
    report, stats = [], collections.Counter()
    for thy in sorted(glob.glob(THY + '/*.thy')):
        mod = os.path.basename(thy)[:-4]
        lp = os.path.join(LEAN, mod + '.lean')
        KC = {'definition':'def','abbreviation':'def','lemma':'thm','theorem':'thm',
              'corollary':'thm','axiom':'axiom','def':'def','example':'thm'}
        isa = {(KC[k], n): (k, b, d) for k, n, b, d in isa_items(thy)}
        lea = {(KC.get(k, k), n): (k, b, d) for k, n, b, d in lean_items(lp)}
        for (kc, name), (kind, ib, idef) in isa.items():
            if name == 'True': stats['nitpick-lemma (no Lean decl by design)'] += 1; continue
            if not ib and not idef: stats['no-formula'] += 1; continue
            base = REN.get(name, name)
            if name in ('Filter', 'UltraFilter'):
                cands = ['Pis' + name, 'Pis' + name + 'P', 'Nis' + name,
                         'PisUFilter', 'PisUFilterP', 'NisUFilter',
                         'PisFilter', 'PisFilterP', 'NisFilter']
            else:
                cands = [name, base, name + "'", base + "'"]
                if name == 'NecExist': cands += ['NE']
            hit = next(((kc, c) for c in cands if (kc, c) in lea), None)
            if hit is None and kc == 'thm':
                hit = next((('axiom', c) for c in cands if ('axiom', c) in lea), None)
            if hit is None and kc == 'axiom':   # an Isabelle postulate that the port proves
                hit = next((('thm', c) for c in cands if ('thm', c) in lea), None)
            if hit is None and kind == 'abbreviation' and name in BINDER_MACROS:
                stats['binder macro (Lean macro by design)'] += 1
                continue
            if hit is None:
                stats['unmatched-name'] += 1
                report.append((mod, name, kind, 'NO LEAN DECL', [norm(x) for x in ib], []))
                continue
            lb, ldef = lea[hit][1], lea[hit][2]
            hit = hit[1]
            a = [norm(x) for x in ib]
            b, lchk = [], []
            for x in lb:
                nx = norm(x)
                b.append(nx)
                lchk.append((ast(nx), {LAST_ALPHA[o]: t for o, t in LAST_TYPES.items() if o in LAST_ALPHA}))
            raws = RAW.get((mod, name), [])
            if len(raws) == len(a) and a:
                CHECK[(mod, name)] = [(r, ast(x)) for r, x in zip(raws, a)]
            if lb: CHECK_LEAN[(mod, hit)] = lchk
            if idef or ldef:
                a = a + [norm(idef)]; b = b + [norm(ldef)]
            consts = consts_for(mod)
            a, b = free_rename(a, consts), free_rename(b, consts)
            a, b = [ast(x) for x in a], [ast(x) for x in b]
            if a == b: stats['identical'] += 1
            else:
                stats['differs'] += 1
                report.append((mod, name, kind, hit, a, b))
    print('=== proposition-by-proposition comparison ===')
    for k, v in sorted(stats.items()): print('  %-16s %d' % (k, v))
    print('\n=== items whose canonical formulas differ ===')
    if not report: print('  none')
    for mod, name, kind, hit, a, b in report:
        print('\n--- %s.%s (%s)  ->  %s' % (mod, name, kind, hit))
        for x in a: print('   ISA  ', x[:160])
        for x in b: print('   LEAN ', x[:160])
    if '--lean-check' in sys.argv:
        outdir = sys.argv[sys.argv.index('--lean-check') + 1]
        mods = lean_check(CHECK_LEAN, outdir)
        print('\nwrote %d Check_*.lean with %d statements to %s' % (len(mods), sum(len(v) for v in CHECK_LEAN.values()), outdir))
    if '--isabelle-check' in sys.argv:
        outdir = sys.argv[sys.argv.index('--isabelle-check') + 1]
        thys = isabelle_check(CHECK, outdir)
        print('\nwrote %d Check_*.thy with %d lemmas to %s' % (len(thys), sum(len(v) for v in CHECK.values()), outdir))
    return report

if __name__ == '__main__':
    sys.exit(1 if main() else 0)


==> anc/tools/isabelle/BUILD-LOG.txt <==
Started at Thu Sep 24 17:49:19 GMT+2 2026 (polyml-5.9.2_arm64_32-darwin on MacBookPro)
ISABELLE_TOOL_JAVA_OPTIONS="-Djava.awt.headless=true -Xms512m -Xmx4g -Xss16m"
ISABELLE_BUILD_OPTIONS=""

ML_PLATFORM="arm64_32-darwin"
ML_HOME="/Applications/Isabelle2025-2.app/contrib/polyml-5.9.2-2/arm64_32-darwin"
ML_SYSTEM="polyml-5.9.2"
ML_OPTIONS="--minheap 500"

Session Pure/Pure
Session Misc/Tools
Session HOL/HOL (main)
Session AFP/Notes_On_Goedels_Ontological_Argument
Session Unsorted/Crosscheck
Session Unsorted/StatementCheck
Cleaned StatementCheck
Cleaned Crosscheck
Running StatementCheck ...
StatementCheck: theory StatementCheck.Check_ThereIsNoEvil1
StatementCheck: theory StatementCheck.Check_EvilDerivable
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML1poss
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML2
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML2poss
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML2AndersonQuant
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML1
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML1AndersonQuant
StatementCheck: theory StatementCheck.Check_ThereIsNoEvil2
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML3
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML3poss
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML3AndersonQuant
StatementCheck: theory StatementCheck.Check_ScottVariantHOML
StatementCheck: theory StatementCheck.Check_ScottVariantHOMLAndersonQuant
StatementCheck: theory StatementCheck.Check_TestsHOML
StatementCheck: theory StatementCheck.Check_ScottVariantHOMLposs
StatementCheck: theory StatementCheck.Check_ScottVariantHOMLinK
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML1inS4
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML2inS4
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML2possInS4
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML3inS4
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML3possInS4
StatementCheck: theory StatementCheck.Check_ScottVariantHOMLinS4
StatementCheck: theory StatementCheck.Check_ScottVariantHOMLpossInS4
StatementCheck: theory StatementCheck.Check_TestsHOMLinS4
StatementCheck: theory StatementCheck.Check_EvilDerivable 100% (0.205s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML1 100% (0.144s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML1AndersonQuant 100% (0.155s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML1inS4 100% (0.152s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML1poss 100% (0.140s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML2 100% (0.187s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML2AndersonQuant 100% (0.187s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML2inS4 100% (0.117s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML2poss 100% (0.188s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML2possInS4 100% (0.119s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML3 100% (0.130s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML3AndersonQuant 100% (0.163s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML3inS4 100% (0.110s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML3poss 100% (0.162s cumulated time)
StatementCheck: theory StatementCheck.Check_GoedelVariantHOML3possInS4 100% (0.111s cumulated time)
StatementCheck: theory StatementCheck.Check_ScottVariantHOML 100% (0.182s cumulated time)
StatementCheck: theory StatementCheck.Check_ScottVariantHOMLAndersonQuant 100% (0.148s cumulated time)
StatementCheck: theory StatementCheck.Check_ScottVariantHOMLinK 100% (0.085s cumulated time)
StatementCheck: theory StatementCheck.Check_ScottVariantHOMLinS4 100% (0.096s cumulated time)
StatementCheck: theory StatementCheck.Check_ScottVariantHOMLposs 100% (0.124s cumulated time)
StatementCheck: theory StatementCheck.Check_ScottVariantHOMLpossInS4 100% (0.090s cumulated time)
StatementCheck: theory StatementCheck.Check_TestsHOML 100% (0.178s cumulated time)
StatementCheck: theory StatementCheck.Check_TestsHOMLinS4 100% (0.171s cumulated time)
StatementCheck: theory StatementCheck.Check_ThereIsNoEvil1 100% (0.111s cumulated time)
StatementCheck: theory StatementCheck.Check_ThereIsNoEvil2 100% (0.121s cumulated time)
Timing StatementCheck (8 threads, 0.819s elapsed time, 2.845s cpu time, 0.219s GC time, factor 3.47)
Finished StatementCheck (0:00:01 elapsed time, 0:00:03 cpu time)
Running Crosscheck ...
Crosscheck: theory Crosscheck.Replay2026Evil
Crosscheck: theory Crosscheck.Replay2026
Crosscheck: theory Crosscheck.Replay2026MC
Crosscheck: theory Crosscheck.Replay2026Poss
Crosscheck: theory Crosscheck.GoedelVariantHOML1inK
Crosscheck: theory Crosscheck.Replay2026S4
Crosscheck: theory Crosscheck.Replay2026AQ
Crosscheck: theory Crosscheck.Replay2026 100% (0.127s cumulated time)
Crosscheck: theory Crosscheck.Replay2026AQ 100% (0.143s cumulated time)
Crosscheck: theory Crosscheck.Replay2026Poss 100% (0.125s cumulated time)
Crosscheck: theory Crosscheck.Replay2026Evil 100% (0.115s cumulated time)
Crosscheck: theory Crosscheck.Replay2026MC 100% (0.121s cumulated time)
Crosscheck: theory Crosscheck.Replay2026S4 100% (0.122s cumulated time)
Crosscheck: command "nitpick" running for 21.874s (line 37 of theory "Crosscheck.GoedelVariantHOML1inK")
Crosscheck: command "nitpick" running for 23.883s (line 37 of theory "Crosscheck.GoedelVariantHOML1inK")
Crosscheck: command "nitpick" running for 25.894s (line 37 of theory "Crosscheck.GoedelVariantHOML1inK")
Crosscheck: command "nitpick" running for 27.900s (line 37 of theory "Crosscheck.GoedelVariantHOML1inK")
Crosscheck: command "nitpick" running for 29.909s (line 37 of theory "Crosscheck.GoedelVariantHOML1inK")
Crosscheck: theory Crosscheck.GoedelVariantHOML1inK 100% (32.075s cumulated time)
Timing Crosscheck (8 threads, 30.296s elapsed time, 2.528s cpu time, 0.140s GC time, factor 0.08)
Finished Crosscheck (0:00:31 elapsed time, 0:00:03 cpu time, factor 0.10)

Finished at Thu Sep 24 17:49:56 GMT+2 2026
0:00:36 elapsed time, 0:00:06 cpu time, factor 0.18

================================================================================
Rebuild of the Crosscheck session, 2026-10-01, after adding the twelve Isar theories
of 2026-09-28 (Replay2026PossL/AQL/Tests/TestsS4/ScottPossU and the seven UniqueEss3
replays) to tools/isabelle/ROOT; 19 theories.
================================================================================
Started at Thu Oct  1 15:22:27 CEST 2026 (crosscheck session, arm64)
Started at Thu Oct 1 15:22:29 GMT+2 2026 (polyml-5.9.2_arm64_32-darwin on Christophs-MacBook-Pro-2)
ISABELLE_TOOL_JAVA_OPTIONS="-Djava.awt.headless=true -Xms512m -Xmx4g -Xss16m"
ISABELLE_BUILD_OPTIONS=""

ML_PLATFORM="arm64_32-darwin"
ML_HOME="/Applications/Isabelle2025-2.app/contrib/polyml-5.9.2-2/arm64_32-darwin"
ML_SYSTEM="polyml-5.9.2"
ML_OPTIONS="--minheap 500"

Session Pure/Pure
Session Misc/Tools
Session HOL/HOL (main)
Session AFP/Notes_On_Goedels_Ontological_Argument
Session Unsorted/Crosscheck
Building Notes_On_Goedels_Ontological_Argument ...
Timing Notes_On_Goedels_Ontological_Argument (8 threads, 56.252s elapsed time, 121.550s cpu time, 7.937s GC time, factor 2.16)
Finished Notes_On_Goedels_Ontological_Argument (0:00:59 elapsed time, 0:02:05 cpu time, factor 2.12)
Running Crosscheck ...
Crosscheck: theory Crosscheck.Replay2026MC
Crosscheck: theory Crosscheck.Replay2026
Crosscheck: theory Crosscheck.Replay2026UE_GoedelVariantHOML2
Crosscheck: theory Crosscheck.Replay2026AQ
Crosscheck: theory Crosscheck.Replay2026Evil
Crosscheck: theory Crosscheck.Replay2026UE_GoedelVariantHOML3
Crosscheck: theory Crosscheck.Replay2026AQL
Crosscheck: theory Crosscheck.Replay2026PossL
Crosscheck: theory Crosscheck.Replay2026UE_GoedelVariantHOML3AndersonQuant
Crosscheck: theory Crosscheck.Replay2026Poss
Crosscheck: theory Crosscheck.Replay2026UE_GoedelVariantHOML3poss
Crosscheck: theory Crosscheck.Replay2026UE_ScottVariantHOML
Crosscheck: theory Crosscheck.Replay2026UE_ScottVariantHOMLAndersonQuant
Crosscheck: theory Crosscheck.Replay2026ScottPossU
Crosscheck: theory Crosscheck.Replay2026UE_ScottVariantHOMLposs
Crosscheck: theory Crosscheck.Replay2026Tests
Crosscheck: theory Crosscheck.GoedelVariantHOML1inK
Crosscheck: theory Crosscheck.Replay2026S4
Crosscheck: theory Crosscheck.Replay2026TestsS4
Crosscheck: theory Crosscheck.Replay2026 100% (0.103s cumulated time)
Crosscheck: theory Crosscheck.Replay2026AQ 100% (0.122s cumulated time)
Crosscheck: theory Crosscheck.Replay2026Poss 100% (0.080s cumulated time)
Crosscheck: theory Crosscheck.Replay2026Evil 100% (0.100s cumulated time)
Crosscheck: theory Crosscheck.Replay2026MC 100% (0.107s cumulated time)
Crosscheck: theory Crosscheck.Replay2026S4 100% (0.081s cumulated time)
Crosscheck: theory Crosscheck.Replay2026PossL 100% (0.775s cumulated time)
Crosscheck: theory Crosscheck.Replay2026AQL 100% (0.646s cumulated time)
Crosscheck: theory Crosscheck.Replay2026Tests 100% (0.068s cumulated time)
Crosscheck: theory Crosscheck.Replay2026TestsS4 100% (0.081s cumulated time)
Crosscheck: theory Crosscheck.Replay2026ScottPossU 100% (0.198s cumulated time)
Crosscheck: theory Crosscheck.Replay2026UE_GoedelVariantHOML2 100% (0.153s cumulated time)
Crosscheck: theory Crosscheck.Replay2026UE_GoedelVariantHOML3 100% (0.175s cumulated time)
Crosscheck: theory Crosscheck.Replay2026UE_GoedelVariantHOML3AndersonQuant 100% (0.112s cumulated time)
Crosscheck: theory Crosscheck.Replay2026UE_GoedelVariantHOML3poss 100% (0.145s cumulated time)
Crosscheck: theory Crosscheck.Replay2026UE_ScottVariantHOML 100% (0.103s cumulated time)
Crosscheck: theory Crosscheck.Replay2026UE_ScottVariantHOMLAndersonQuant 100% (0.095s cumulated time)
Crosscheck: theory Crosscheck.Replay2026UE_ScottVariantHOMLposs 100% (0.092s cumulated time)
Crosscheck: theory Crosscheck.GoedelVariantHOML1inK 100% (31.767s cumulated time)
Timing Crosscheck (8 threads, 30.545s elapsed time, 4.711s cpu time, 0.264s GC time, factor 0.15)
Finished Crosscheck (0:00:31 elapsed time, 0:00:05 cpu time, factor 0.17)

Finished at Thu Oct 1 15:24:04 GMT+2 2026
0:01:35 elapsed time, 0:02:11 cpu time, factor 1.37
exit 0
Finished at Thu Oct  1 15:24:05 CEST 2026


==> anc/tools/isabelle/ROOT <==
(* Two Isabelle-side checks for the Lean port; run from the repository root with
   `isabelle build -d input/Notes_On_Goedels_Ontological_Argument -D tools/isabelle`.
   Crosscheck: the inconsistency proof of GoedelVariantHOML1 replayed over logic K, and Isar
   proofs (Replay2026*.thy) of the statements the AFP sources leave unreplayed after `oops`.
   StatementCheck: for every named Isabelle statement, our comparison tool's reading of it
   (fully parenthesised) parses to the identical term (`reflexive`); generated by
   `python3 tools/compare_statements.py --isabelle-check tools/isabelle/check`. *)
session Crosscheck in crosscheck = Notes_On_Goedels_Ontological_Argument +
  options [timeout = 300, document = false]
  theories
    GoedelVariantHOML1inK
    Replay2026
    Replay2026AQ
    Replay2026Poss
    Replay2026Evil
    Replay2026MC
    Replay2026S4
    Replay2026PossL
    Replay2026AQL
    Replay2026Tests
    Replay2026TestsS4
    Replay2026ScottPossU
    Replay2026UE_GoedelVariantHOML2
    Replay2026UE_GoedelVariantHOML3
    Replay2026UE_GoedelVariantHOML3AndersonQuant
    Replay2026UE_GoedelVariantHOML3poss
    Replay2026UE_ScottVariantHOML
    Replay2026UE_ScottVariantHOMLAndersonQuant
    Replay2026UE_ScottVariantHOMLposs

session StatementCheck in check = Notes_On_Goedels_Ontological_Argument +
  options [timeout = 1800, document = false]
  theories
    Check_EvilDerivable
    Check_GoedelVariantHOML1
    Check_GoedelVariantHOML1AndersonQuant
    Check_GoedelVariantHOML1inS4
    Check_GoedelVariantHOML1poss
    Check_GoedelVariantHOML2
    Check_GoedelVariantHOML2AndersonQuant
    Check_GoedelVariantHOML2inS4
    Check_GoedelVariantHOML2poss
    Check_GoedelVariantHOML2possInS4
    Check_GoedelVariantHOML3
    Check_GoedelVariantHOML3AndersonQuant
    Check_GoedelVariantHOML3inS4
    Check_GoedelVariantHOML3poss
    Check_GoedelVariantHOML3possInS4
    Check_ScottVariantHOML
    Check_ScottVariantHOMLAndersonQuant
    Check_ScottVariantHOMLinK
    Check_ScottVariantHOMLinS4
    Check_ScottVariantHOMLposs
    Check_ScottVariantHOMLpossInS4
    Check_TestsHOML
    Check_TestsHOMLinS4
    Check_ThereIsNoEvil1
    Check_ThereIsNoEvil2


==> anc/tools/isabelle/check/Check_EvilDerivable.thy <==
theory Check_EvilDerivable imports "Notes_On_Goedels_Ontological_Argument.EvilDerivable"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("A1", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<leftrightarrow> (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("A2", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y) \<^bold>\<supset> \<^bold>\<not>P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((\<^bold>\<not>(P \<phi>)) \<^bold>\<and> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. ((\<phi> b1) \<^bold>\<supset> (\<psi> b1))))) \<^bold>\<supset> (\<^bold>\<not>(P \<psi>)))\<rfloor>\<close>),
    ("A3", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box> (\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("A4", \<open>\<lfloor>\<^bold>\<not>P Evil\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<not>(P Evil))\<rfloor>\<close>),
    ("A5", \<open>\<lfloor>\<^bold>\<not>P E\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<not>(P E))\<rfloor>\<close>),
    ("Filter", \<open>\<lfloor>Filter (\<lambda> \<phi>. \<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>(Filter (\<lambda>b1. (\<^bold>\<not>(P b1))))\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("Monoevilism", \<open>\<lfloor>Evil x \<^bold>\<and> Evil y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>\<close>, \<open>\<lfloor>(((Evil x) \<^bold>\<and> (Evil y)) \<^bold>\<supset> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("NegProps", \<open>\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<top>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P (\<lambda>b1. \<^bold>\<top>))) \<^bold>\<and> (\<^bold>\<not>(P (\<lambda>b2. (b2 \<^bold>= b2)))))\<rfloor>\<close>),
    ("PosProps", \<open>\<lfloor>P (\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> P (\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((P (\<lambda>b1. \<^bold>\<bottom>)) \<^bold>\<and> (P (\<lambda>b2. (b2 \<^bold>\<noteq> b2))))\<rfloor>\<close>),
    ("T1", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (\<phi> b1))))\<rfloor>\<close>),
    ("T2", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. Evil x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (Evil b1)))\<rfloor>\<close>),
    ("T3", \<open>\<lfloor>Evil x \<^bold>\<supset> Evil Ess. x\<rfloor>\<close>, \<open>\<lfloor>((Evil x) \<^bold>\<supset> (Evil Ess. x))\<rfloor>\<close>),
    ("T4", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. Evil x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. Evil y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (Evil b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb2. (Evil b2))))\<rfloor>\<close>),
    ("T5", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. Evil x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (Evil b1)))\<rfloor>\<close>),
    ("UltraFilter", \<open>\<lfloor>UFilter (\<lambda> \<phi>. \<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>(UFilter (\<lambda>b1. (\<^bold>\<not>(P b1))))\<rfloor>\<close>),
    ("UniqueEss1", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. ((\<phi> b1) \<^bold>\<leftrightarrow> (\<psi> b1)))))\<rfloor>\<close>),
    ("UniqueEss2", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>= \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<phi> \<^bold>= \<psi>)))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML1.thy <==
theory Check_GoedelVariantHOML1 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("EmptyEssL", \<open>\<lfloor>(\<lambda>y.\<^bold>\<bottom>) Ess. x\<rfloor>\<close>, \<open>\<lfloor>((\<lambda>b1. \<^bold>\<bottom>) Ess. x)\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb2. (G b2))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML1AndersonQuant.thy <==
theory Check_GoedelVariantHOML1AndersonQuant imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1AndersonQuant"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("EmptyEssL", \<open>\<lfloor>(\<lambda>y.\<^bold>\<bottom>) Ess. x\<rfloor>\<close>, \<open>\<lfloor>((\<lambda>b1. \<^bold>\<bottom>) Ess. x)\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb2. (G b2))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML1inS4.thy <==
theory Check_GoedelVariantHOML1inS4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1inS4"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb2. (G b2))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML1poss.thy <==
theory Check_GoedelVariantHOML1poss imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1poss"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("EmptyEssL", \<open>\<lfloor>(\<lambda>y.\<^bold>\<bottom>) Ess. x\<rfloor>\<close>, \<open>\<lfloor>((\<lambda>b1. \<^bold>\<bottom>) Ess. x)\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>b1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>b1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>b2. (G b2))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML2.thy <==
theory Check_GoedelVariantHOML2 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax1Gen", \<open>\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>(((PosProps \<Phi>) \<^bold>\<and> ((ConjOfPropsFrom \<phi>) \<Phi>)) \<^bold>\<supset> (P \<phi>))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("Filter", \<open>\<lfloor>Filter P\<rfloor>\<close>, \<open>\<lfloor>(Filter P)\<rfloor>\<close>),
    ("L", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("Monotheism", \<open>\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>\<close>, \<open>\<lfloor>(((G x) \<^bold>\<and> (G y)) \<^bold>\<supset> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("NegProps", \<open>\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P (\<lambda>b1. \<^bold>\<bottom>))) \<^bold>\<and> (\<^bold>\<not>(P (\<lambda>b2. (b2 \<^bold>\<noteq> b2)))))\<rfloor>\<close>),
    ("PosProps", \<open>\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((P (\<lambda>b1. \<^bold>\<top>)) \<^bold>\<and> (P (\<lambda>b2. (b2 \<^bold>= b2))))\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb2. (G b2))))\<rfloor>\<close>),
    ("Th4", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("Th5", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("UltraFilter", \<open>\<lfloor>UFilter P\<rfloor>\<close>, \<open>\<lfloor>(UFilter P)\<rfloor>\<close>),
    ("UniqueEss1", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. ((\<phi> b1) \<^bold>\<leftrightarrow> (\<psi> b1)))))\<rfloor>\<close>),
    ("UniqueEss2", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)))\<rfloor>\<close>),
    ("UniqueEss3", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> Ess. x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. ((\<phi> b1) \<^bold>\<supset> (b1 \<^bold>\<equiv> x)))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML2AndersonQuant.thy <==
theory Check_GoedelVariantHOML2AndersonQuant imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2AndersonQuant"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax1Gen", \<open>\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>(((PosProps \<Phi>) \<^bold>\<and> ((ConjOfPropsFrom \<phi>) \<Phi>)) \<^bold>\<supset> (P \<phi>))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("Filter", \<open>\<lfloor>Filter P\<rfloor>\<close>, \<open>\<lfloor>(Filter P)\<rfloor>\<close>),
    ("L", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("Monotheism", \<open>\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>\<close>, \<open>\<lfloor>(((G x) \<^bold>\<and> (G y)) \<^bold>\<supset> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("NegProps", \<open>\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P (\<lambda>b1. \<^bold>\<bottom>))) \<^bold>\<and> (\<^bold>\<not>(P (\<lambda>b2. (b2 \<^bold>\<noteq> b2)))))\<rfloor>\<close>),
    ("PosProps", \<open>\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((P (\<lambda>b1. \<^bold>\<top>)) \<^bold>\<and> (P (\<lambda>b2. (b2 \<^bold>= b2))))\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb2. (G b2))))\<rfloor>\<close>),
    ("Th4", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("Th5", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("UltraFilter", \<open>\<lfloor>UFilter P\<rfloor>\<close>, \<open>\<lfloor>(UFilter P)\<rfloor>\<close>),
    ("UniqueEss1", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<leftrightarrow> (\<psi> b1)))))\<rfloor>\<close>),
    ("UniqueEss2", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)))\<rfloor>\<close>),
    ("UniqueEss3", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> Ess. x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<supset> (b1 \<^bold>\<equiv> x)))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML2inS4.thy <==
theory Check_GoedelVariantHOML2inS4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2inS4"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax1Gen", \<open>\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>(((PosProps \<Phi>) \<^bold>\<and> ((ConjOfPropsFrom \<phi>) \<Phi>)) \<^bold>\<supset> (P \<phi>))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb2. (G b2))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML2poss.thy <==
theory Check_GoedelVariantHOML2poss imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2poss"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax1Gen", \<open>\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>(((PosProps \<Phi>) \<^bold>\<and> ((ConjOfPropsFrom \<phi>) \<Phi>)) \<^bold>\<supset> (P \<phi>))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("Filter", \<open>\<lfloor>FilterP P\<rfloor>\<close>, \<open>\<lfloor>(FilterP P)\<rfloor>\<close>),
    ("L", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("Monotheism", \<open>\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>\<close>, \<open>\<lfloor>(((G x) \<^bold>\<and> (G y)) \<^bold>\<supset> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("NegProps", \<open>\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P (\<lambda>b1. \<^bold>\<bottom>))) \<^bold>\<and> (\<^bold>\<not>(P (\<lambda>b2. (b2 \<^bold>\<noteq> b2)))))\<rfloor>\<close>),
    ("PosProps", \<open>\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((P (\<lambda>b1. \<^bold>\<top>)) \<^bold>\<and> (P (\<lambda>b2. (b2 \<^bold>= b2))))\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>b1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>b1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>b2. (G b2))))\<rfloor>\<close>),
    ("Th4", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>b1. (G b1)))\<rfloor>\<close>),
    ("Th5", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>x. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>b1. (G b1)))\<rfloor>\<close>),
    ("UltraFilter", \<open>\<lfloor>UFilterP P\<rfloor>\<close>, \<open>\<lfloor>(UFilterP P)\<rfloor>\<close>),
    ("UniqueEss1", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<leftrightarrow> (\<psi> b1)))))\<rfloor>\<close>),
    ("UniqueEss2", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)))\<rfloor>\<close>),
    ("UniqueEss3", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> Ess. x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<supset> (b1 \<^bold>\<equiv> x)))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML2possInS4.thy <==
theory Check_GoedelVariantHOML2possInS4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2possInS4"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax1Gen", \<open>\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>(((PosProps \<Phi>) \<^bold>\<and> ((ConjOfPropsFrom \<phi>) \<Phi>)) \<^bold>\<supset> (P \<phi>))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>b1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>b1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>b2. (G b2))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML3.thy <==
theory Check_GoedelVariantHOML3 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax1Gen", \<open>\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>(((PosProps \<Phi>) \<^bold>\<and> ((ConjOfPropsFrom \<phi>) \<Phi>)) \<^bold>\<supset> (P \<phi>))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("Filter", \<open>\<lfloor>Filter P\<rfloor>\<close>, \<open>\<lfloor>(Filter P)\<rfloor>\<close>),
    ("L", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("Monotheism", \<open>\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>\<close>, \<open>\<lfloor>(((G x) \<^bold>\<and> (G y)) \<^bold>\<supset> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("NegProps", \<open>\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P (\<lambda>b1. \<^bold>\<bottom>))) \<^bold>\<and> (\<^bold>\<not>(P (\<lambda>b2. (b2 \<^bold>\<noteq> b2)))))\<rfloor>\<close>),
    ("PosProps", \<open>\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P(\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((P (\<lambda>b1. \<^bold>\<top>)) \<^bold>\<and> (P (\<lambda>b2. (b2 \<^bold>= b2))))\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb2. (G b2))))\<rfloor>\<close>),
    ("Th4", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("Th5", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("UltraFilter", \<open>\<lfloor>UFilter P\<rfloor>\<close>, \<open>\<lfloor>(UFilter P)\<rfloor>\<close>),
    ("UniqueEss1", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. ((\<phi> b1) \<^bold>\<leftrightarrow> (\<psi> b1)))))\<rfloor>\<close>),
    ("UniqueEss2", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)))\<rfloor>\<close>),
    ("UniqueEss3", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> Ess. x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. ((\<phi> b1) \<^bold>\<supset> (b1 \<^bold>\<equiv> x)))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML3AndersonQuant.thy <==
theory Check_GoedelVariantHOML3AndersonQuant imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3AndersonQuant"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax1Gen", \<open>\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>(((PosProps \<Phi>) \<^bold>\<and> ((ConjOfPropsFrom \<phi>) \<Phi>)) \<^bold>\<supset> (P \<phi>))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("Filter", \<open>\<lfloor>Filter P\<rfloor>\<close>, \<open>\<lfloor>(Filter P)\<rfloor>\<close>),
    ("L", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("Monotheism", \<open>\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>\<close>, \<open>\<lfloor>(((G x) \<^bold>\<and> (G y)) \<^bold>\<supset> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("NegProps", \<open>\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P (\<lambda>b1. \<^bold>\<bottom>))) \<^bold>\<and> (\<^bold>\<not>(P (\<lambda>b2. (b2 \<^bold>\<noteq> b2)))))\<rfloor>\<close>),
    ("PosProps", \<open>\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P(\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((P (\<lambda>b1. \<^bold>\<top>)) \<^bold>\<and> (P (\<lambda>b2. (b2 \<^bold>= b2))))\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb2. (G b2))))\<rfloor>\<close>),
    ("Th4", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("Th5", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("UltraFilter", \<open>\<lfloor>UFilter P\<rfloor>\<close>, \<open>\<lfloor>(UFilter P)\<rfloor>\<close>),
    ("UniqueEss1", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<leftrightarrow> (\<psi> b1)))))\<rfloor>\<close>),
    ("UniqueEss2", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)))\<rfloor>\<close>),
    ("UniqueEss3", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> Ess. x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<supset> (b1 \<^bold>\<equiv> x)))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML3inS4.thy <==
theory Check_GoedelVariantHOML3inS4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3inS4"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax1Gen", \<open>\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>(((PosProps \<Phi>) \<^bold>\<and> ((ConjOfPropsFrom \<phi>) \<Phi>)) \<^bold>\<supset> (P \<phi>))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb2. (G b2))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML3poss.thy <==
theory Check_GoedelVariantHOML3poss imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3poss"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax1Gen", \<open>\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>(((PosProps \<Phi>) \<^bold>\<and> ((ConjOfPropsFrom \<phi>) \<Phi>)) \<^bold>\<supset> (P \<phi>))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("Filter", \<open>\<lfloor>FilterP P\<rfloor>\<close>, \<open>\<lfloor>(FilterP P)\<rfloor>\<close>),
    ("L", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("Monotheism", \<open>\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>\<close>, \<open>\<lfloor>(((G x) \<^bold>\<and> (G y)) \<^bold>\<supset> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("NegProps", \<open>\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P (\<lambda>b1. \<^bold>\<bottom>))) \<^bold>\<and> (\<^bold>\<not>(P (\<lambda>b2. (b2 \<^bold>\<noteq> b2)))))\<rfloor>\<close>),
    ("PosProps", \<open>\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P(\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((P (\<lambda>b1. \<^bold>\<top>)) \<^bold>\<and> (P (\<lambda>b2. (b2 \<^bold>= b2))))\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>b1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>b1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>b2. (G b2))))\<rfloor>\<close>),
    ("Th4", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>b1. (G b1)))\<rfloor>\<close>),
    ("Th5", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>x. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>b1. (G b1)))\<rfloor>\<close>),
    ("UltraFilter", \<open>\<lfloor>UFilterP P\<rfloor>\<close>, \<open>\<lfloor>(UFilterP P)\<rfloor>\<close>),
    ("UniqueEss1", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<leftrightarrow> (\<psi> b1)))))\<rfloor>\<close>),
    ("UniqueEss2", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)))\<rfloor>\<close>),
    ("UniqueEss3", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> Ess. x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<supset> (b1 \<^bold>\<equiv> x)))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_GoedelVariantHOML3possInS4.thy <==
theory Check_GoedelVariantHOML3possInS4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3possInS4"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("Ax1", \<open>\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (P \<psi>)) \<^bold>\<supset> (P (\<phi> \<^bold>. \<psi>)))\<rfloor>\<close>),
    ("Ax1Gen", \<open>\<lfloor>(PosProps \<Phi> \<^bold>\<and> ConjOfPropsFrom \<phi> \<Phi>) \<^bold>\<supset> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>(((PosProps \<Phi>) \<^bold>\<and> ((ConjOfPropsFrom \<phi>) \<Phi>)) \<^bold>\<supset> (P \<phi>))\<rfloor>\<close>),
    ("Ax2a", \<open>\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<or>\<^sup>e (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("Ax2b", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("Ax2b'", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<not>(P \<phi>))))\<rfloor>\<close>),
    ("Ax3", \<open>\<lfloor>P E\<rfloor>\<close>, \<open>\<lfloor>(P E)\<rfloor>\<close>),
    ("Ax4", \<open>\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("Th1", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("Th2", \<open>\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>b1. (G b1))))\<rfloor>\<close>),
    ("Th3", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>y. G y)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>(\<^bold>\<exists>b1. (G b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<exists>b2. (G b2))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_ScottVariantHOML.thy <==
theory Check_ScottVariantHOML imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOML"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("A1", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<leftrightarrow> (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("A2", \<open>\<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. ((\<phi> b1) \<^bold>\<supset> (\<psi> b1))))) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("A3", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("A4", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("A5", \<open>\<lfloor>P NE\<rfloor>\<close>, \<open>\<lfloor>(P NE)\<rfloor>\<close>),
    ("Coro", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("Filter", \<open>\<lfloor>Filter P\<rfloor>\<close>, \<open>\<lfloor>(Filter P)\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("Monotheism", \<open>\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>\<close>, \<open>\<lfloor>(((G x) \<^bold>\<and> (G y)) \<^bold>\<supset> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("NegProps", \<open>\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P (\<lambda>b1. \<^bold>\<bottom>))) \<^bold>\<and> (\<^bold>\<not>(P (\<lambda>b2. (b2 \<^bold>\<noteq> b2)))))\<rfloor>\<close>),
    ("PosProps", \<open>\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((P (\<lambda>b1. \<^bold>\<top>)) \<^bold>\<and> (P (\<lambda>b2. (b2 \<^bold>= b2))))\<rfloor>\<close>),
    ("T1", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (\<phi> b1))))\<rfloor>\<close>),
    ("T2", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("T3", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("UltraFilter", \<open>\<lfloor>UFilter P\<rfloor>\<close>, \<open>\<lfloor>(UFilter P)\<rfloor>\<close>),
    ("UniqueEss1", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. ((\<phi> b1) \<^bold>\<leftrightarrow> (\<psi> b1)))))\<rfloor>\<close>),
    ("UniqueEss2", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)))\<rfloor>\<close>),
    ("UniqueEss3", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> Ess. x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. ((\<phi> b1) \<^bold>\<supset> (b1 \<^bold>\<equiv> x)))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_ScottVariantHOMLAndersonQuant.thy <==
theory Check_ScottVariantHOMLAndersonQuant imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLAndersonQuant"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("A1", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<leftrightarrow> (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("A2", \<open>\<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<supset> (\<psi> b1))))) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("A3", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("A4", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("A5", \<open>\<lfloor>P NE\<rfloor>\<close>, \<open>\<lfloor>(P NE)\<rfloor>\<close>),
    ("Coro", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>b1. (G b1)))\<rfloor>\<close>),
    ("Filter", \<open>\<lfloor>Filter P\<rfloor>\<close>, \<open>\<lfloor>(Filter P)\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("Monotheism", \<open>\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>\<close>, \<open>\<lfloor>(((G x) \<^bold>\<and> (G y)) \<^bold>\<supset> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("NegProps", \<open>\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P (\<lambda>b1. \<^bold>\<bottom>))) \<^bold>\<and> (\<^bold>\<not>(P (\<lambda>b2. (b2 \<^bold>\<noteq> b2)))))\<rfloor>\<close>),
    ("PosProps", \<open>\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((P (\<lambda>b1. \<^bold>\<top>)) \<^bold>\<and> (P (\<lambda>b2. (b2 \<^bold>= b2))))\<rfloor>\<close>),
    ("T1", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<diamond>(\<^bold>\<exists>x. \<phi> x)\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<diamond>(\<^bold>\<exists>b1. (\<phi> b1))))\<rfloor>\<close>),
    ("T2", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("T3", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("UltraFilter", \<open>\<lfloor>UFilter P\<rfloor>\<close>, \<open>\<lfloor>(UFilter P)\<rfloor>\<close>),
    ("UniqueEss1", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<leftrightarrow> (\<psi> b1)))))\<rfloor>\<close>),
    ("UniqueEss2", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>= \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<phi> \<^bold>= \<psi>)))\<rfloor>\<close>),
    ("UniqueEss3", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> Ess. x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<supset> (b1 \<^bold>\<equiv> x)))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_ScottVariantHOMLinK.thy <==
theory Check_ScottVariantHOMLinK imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLinK"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("A1", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<leftrightarrow> (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("A2", \<open>\<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. ((\<phi> b1) \<^bold>\<supset> (\<psi> b1))))) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("A3", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("A4", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("A5", \<open>\<lfloor>P NE\<rfloor>\<close>, \<open>\<lfloor>(P NE)\<rfloor>\<close>),
    ("Coro", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("T1", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (\<phi> b1))))\<rfloor>\<close>),
    ("T2", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("T3", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_ScottVariantHOMLinS4.thy <==
theory Check_ScottVariantHOMLinS4 imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLinS4"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("A1", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<leftrightarrow> (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("A2", \<open>\<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. ((\<phi> b1) \<^bold>\<supset> (\<psi> b1))))) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("A3", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("A4", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("A5", \<open>\<lfloor>P NE\<rfloor>\<close>, \<open>\<lfloor>(P NE)\<rfloor>\<close>),
    ("Coro", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("T1", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Eb1. (\<phi> b1))))\<rfloor>\<close>),
    ("T2", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("T3", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Eb1. (G b1)))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_ScottVariantHOMLposs.thy <==
theory Check_ScottVariantHOMLposs imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLposs"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("A1", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<leftrightarrow> (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("A2", \<open>\<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<supset> (\<psi> b1))))) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("A3", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("A4", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("A5", \<open>\<lfloor>P NE\<rfloor>\<close>, \<open>\<lfloor>(P NE)\<rfloor>\<close>),
    ("Coro", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>b1. (G b1)))\<rfloor>\<close>),
    ("Filter", \<open>\<lfloor>FilterP P\<rfloor>\<close>, \<open>\<lfloor>(FilterP P)\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("Monotheism", \<open>\<lfloor>G x \<^bold>\<and> G y \<^bold>\<supset> x \<^bold>\<equiv> y\<rfloor>\<close>, \<open>\<lfloor>(((G x) \<^bold>\<and> (G y)) \<^bold>\<supset> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("NegProps", \<open>\<lfloor>\<^bold>\<not>P(\<lambda>x.\<^bold>\<bottom>) \<^bold>\<and> \<^bold>\<not>P(\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P (\<lambda>b1. \<^bold>\<bottom>))) \<^bold>\<and> (\<^bold>\<not>(P (\<lambda>b2. (b2 \<^bold>\<noteq> b2)))))\<rfloor>\<close>),
    ("PosProps", \<open>\<lfloor>P (\<lambda>x.\<^bold>\<top>) \<^bold>\<and> P (\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((P (\<lambda>b1. \<^bold>\<top>)) \<^bold>\<and> (P (\<lambda>b2. (b2 \<^bold>= b2))))\<rfloor>\<close>),
    ("T1", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<diamond>(\<^bold>\<exists>x. \<phi> x)\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<diamond>(\<^bold>\<exists>b1. (\<phi> b1))))\<rfloor>\<close>),
    ("T2", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("T3", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>x. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>b1. (G b1)))\<rfloor>\<close>),
    ("UltraFilter", \<open>\<lfloor>UFilterP P\<rfloor>\<close>, \<open>\<lfloor>(UFilterP P)\<rfloor>\<close>),
    ("UniqueEss1", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<leftrightarrow> \<psi> y)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<leftrightarrow> (\<psi> b1)))))\<rfloor>\<close>),
    ("UniqueEss2", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<and> \<psi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(((\<phi> Ess. x) \<^bold>\<and> (\<psi> Ess. x)) \<^bold>\<supset> (\<^bold>\<box>(\<phi> \<^bold>\<equiv> \<psi>)))\<rfloor>\<close>),
    ("UniqueEss3", \<open>\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> Ess. x) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<supset> (b1 \<^bold>\<equiv> x)))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_ScottVariantHOMLpossInS4.thy <==
theory Check_ScottVariantHOMLpossInS4 imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLpossInS4"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("A1", \<open>\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<leftrightarrow> P \<^bold>~\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<not>(P \<phi>)) \<^bold>\<leftrightarrow> (P (\<^bold>~\<phi>)))\<rfloor>\<close>),
    ("A2", \<open>\<lfloor>P \<phi> \<^bold>\<and> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y) \<^bold>\<supset> P \<psi>\<rfloor>\<close>, \<open>\<lfloor>(((P \<phi>) \<^bold>\<and> (\<^bold>\<box>(\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>\<supset> (\<psi> b1))))) \<^bold>\<supset> (P \<psi>))\<rfloor>\<close>),
    ("A3", \<open>\<lfloor>P G\<rfloor>\<close>, \<open>\<lfloor>(P G)\<rfloor>\<close>),
    ("A4", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<box>(P \<phi>)))\<rfloor>\<close>),
    ("A5", \<open>\<lfloor>P NE\<rfloor>\<close>, \<open>\<lfloor>(P NE)\<rfloor>\<close>),
    ("Coro", \<open>\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<diamond>(\<^bold>\<exists>b1. (G b1)))\<rfloor>\<close>),
    ("MC", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>\<phi>))\<rfloor>\<close>),
    ("T1", \<open>\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<diamond>(\<^bold>\<exists>x. \<phi> x)\<rfloor>\<close>, \<open>\<lfloor>((P \<phi>) \<^bold>\<supset> (\<^bold>\<diamond>(\<^bold>\<exists>b1. (\<phi> b1))))\<rfloor>\<close>),
    ("T2", \<open>\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>\<close>, \<open>\<lfloor>((G x) \<^bold>\<supset> (G Ess. x))\<rfloor>\<close>),
    ("T3", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<exists>x. G x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<exists>b1. (G b1)))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_TestsHOML.thy <==
theory Check_TestsHOML imports "Notes_On_Goedels_Ontological_Argument.TestsHOML"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("BarcanAct", \<open>\<lfloor>(\<^bold>\<forall>\<^sup>Ex.\<^bold>\<box>(\<phi> x)) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ex.(\<phi> x))\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<forall>\<^sup>Eb1. (\<^bold>\<box>(\<phi> b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb2. (\<phi> b2))))\<rfloor>\<close>),
    ("BarcanPoss", \<open>\<lfloor>(\<^bold>\<forall>x.\<^bold>\<box>(\<phi> x)) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>x. \<phi> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<forall>b1. (\<^bold>\<box>(\<phi> b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b2. (\<phi> b2))))\<rfloor>\<close>),
    ("Comprehension1", \<open>\<lfloor>\<^bold>\<exists>\<phi>. \<^bold>\<forall>x. (\<phi> x) \<^bold>\<leftrightarrow> A\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (\<^bold>\<forall>b2. ((b1 b2) \<^bold>\<leftrightarrow> A)))\<rfloor>\<close>),
    ("Comprehension2", \<open>\<lfloor>\<^bold>\<exists>\<phi>. \<^bold>\<forall>x. (\<phi> x) \<^bold>\<leftrightarrow> (A x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (\<^bold>\<forall>b2. ((b1 b2) \<^bold>\<leftrightarrow> (A b2))))\<rfloor>\<close>),
    ("Comprehension3", \<open>\<lfloor>\<^bold>\<exists>\<phi>. \<^bold>\<forall>x y. (\<phi> x y) \<^bold>\<leftrightarrow> (A x y)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (\<^bold>\<forall>b2 b3. (((b1 b2) b3) \<^bold>\<leftrightarrow> ((A b2) b3))))\<rfloor>\<close>),
    ("ConvBarcanAct", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ex.(\<phi> x)) \<^bold>\<supset> (\<^bold>\<forall>\<^sup>Ex.\<^bold>\<box>(\<phi> x))\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. (\<phi> b1))) \<^bold>\<supset> (\<^bold>\<forall>\<^sup>Eb2. (\<^bold>\<box>(\<phi> b2))))\<rfloor>\<close>),
    ("ConvBarcanPoss", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<forall>x.(\<phi> x)) \<^bold>\<supset> (\<^bold>\<forall>x.\<^bold>\<box>(\<phi> x))\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<box>(\<^bold>\<forall>b1. (\<phi> b1))) \<^bold>\<supset> (\<^bold>\<forall>b2. (\<^bold>\<box>(\<phi> b2))))\<rfloor>\<close>),
    ("EQBoolExt1", \<open>\<lfloor>(\<phi> \<^bold>= \<psi>) \<^bold>\<supset> (\<phi> \<^bold>\<leftrightarrow> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> \<^bold>= \<psi>) \<^bold>\<supset> (\<phi> \<^bold>\<leftrightarrow> \<psi>))\<rfloor>\<close>),
    ("EQBoolExt2", \<open>\<lfloor>(\<phi> \<^bold>\<leftrightarrow> \<psi>) \<^bold>\<supset> (\<phi> \<^bold>= \<psi>)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> \<^bold>\<leftrightarrow> \<psi>) \<^bold>\<supset> (\<phi> \<^bold>= \<psi>))\<rfloor>\<close>),
    ("EQBoolExt3", \<open>\<lfloor>(\<phi> \<^bold>\<leftrightarrow> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<leftrightarrow> \<psi>)\<rfloor>\<close>),
    ("EQBoolExt3", \<open>\<lfloor>(\<phi> \<^bold>= \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>= \<psi>)\<rfloor>\<close>),
    ("EQCong", \<open>\<lfloor>(x \<^bold>= y) \<^bold>\<supset> ((\<phi> x) \<^bold>= (\<phi> y))\<rfloor>\<close>, \<open>\<lfloor>((x \<^bold>= y) \<^bold>\<supset> ((\<phi> x) \<^bold>= (\<phi> y)))\<rfloor>\<close>),
    ("EQFuncExt", \<open>\<lfloor>(\<phi> \<^bold>= \<psi>) \<^bold>\<supset> (\<^bold>\<forall>x. ((\<phi> x) \<^bold>= (\<psi> x)))\<rfloor>\<close>, \<open>\<lfloor>((\<phi> \<^bold>= \<psi>) \<^bold>\<supset> (\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>= (\<psi> b1))))\<rfloor>\<close>),
    ("EmptyProperty2", \<open>\<lfloor>\<^bold>\<exists>x. \<phi> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (\<phi> b1))\<rfloor>\<close>),
    ("EmptyProperty2", \<open>\<lfloor>\<phi> \<^bold>\<noteq> (\<lambda>x::e. \<^bold>\<bottom>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<noteq> (\<lambda>b1. \<^bold>\<bottom>))\<rfloor>\<close>),
    ("EmptyProperty3", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex. \<phi> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. (\<phi> b1))\<rfloor>\<close>),
    ("EmptyProperty3", \<open>\<lfloor>\<phi> \<^bold>\<noteq> (\<lambda>x::e. \<^bold>\<bottom>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<noteq> (\<lambda>b1. \<^bold>\<bottom>))\<rfloor>\<close>),
    ("EmptyProperty4", \<open>\<lfloor>\<phi> \<^bold>\<noteq> (\<lambda>x::e. \<^bold>\<bottom>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<noteq> (\<lambda>b1. \<^bold>\<bottom>))\<rfloor>\<close>),
    ("EmptyProperty4", \<open>\<lfloor>\<^bold>\<exists>x. \<phi> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (\<phi> b1))\<rfloor>\<close>),
    ("EmptyProperty5", \<open>\<lfloor>\<phi> \<^bold>\<noteq> (\<lambda>x::e. \<^bold>\<bottom>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<noteq> (\<lambda>b1. \<^bold>\<bottom>))\<rfloor>\<close>),
    ("EmptyProperty5", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex. \<phi> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. (\<phi> b1))\<rfloor>\<close>),
    ("EmptyPropertyAndSelfDifference", \<open>\<lfloor>(\<lambda>x::e. \<^bold>\<bottom>) \<^bold>= (\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((\<lambda>b1. \<^bold>\<bottom>) \<^bold>= (\<lambda>b2. (b2 \<^bold>\<noteq> b2)))\<rfloor>\<close>),
    ("EqPrimLeib", \<open>\<lfloor>(x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y)\<rfloor>\<close>, \<open>\<lfloor>((x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("EqRefl", \<open>\<lfloor>x \<^bold>= x\<rfloor>\<close>, \<open>\<lfloor>(x \<^bold>= x)\<rfloor>\<close>),
    ("EqSym", \<open>\<lfloor>(x \<^bold>= y) \<^bold>\<leftrightarrow> (y \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((x \<^bold>= y) \<^bold>\<leftrightarrow> (y \<^bold>= x))\<rfloor>\<close>),
    ("EqTrans", \<open>\<lfloor>((x \<^bold>= y) \<^bold>\<and> (y \<^bold>= z)) \<^bold>\<supset> (x \<^bold>= z)\<rfloor>\<close>, \<open>\<lfloor>(((x \<^bold>= y) \<^bold>\<and> (y \<^bold>= z)) \<^bold>\<supset> (x \<^bold>= z))\<rfloor>\<close>),
    ("ExImActualist", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex::e. \<^bold>\<top>\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. \<^bold>\<top>)\<rfloor>\<close>),
    ("ExImActualist1", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex::e. x \<^bold>= x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. (b1 \<^bold>= b1))\<rfloor>\<close>),
    ("ExImActualist2", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex::e. x \<^bold>\<equiv> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. (b1 \<^bold>\<equiv> b1))\<rfloor>\<close>),
    ("ExImActualist3", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex::e. x \<^bold>= t\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. (b1 \<^bold>= t))\<rfloor>\<close>),
    ("ExImPossibilist", \<open>\<lfloor>\<^bold>\<exists>x::'a. \<^bold>\<top>\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. \<^bold>\<top>)\<rfloor>\<close>),
    ("ExImPossibilist1", \<open>\<lfloor>\<^bold>\<exists>x::e. x \<^bold>= x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (b1 \<^bold>= b1))\<rfloor>\<close>),
    ("ExImPossibilist2", \<open>\<lfloor>\<^bold>\<exists>x::e. x \<^bold>\<equiv> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (b1 \<^bold>\<equiv> b1))\<rfloor>\<close>),
    ("ExImPossibilist3", \<open>\<lfloor>\<^bold>\<exists>x::e. x \<^bold>= t\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (b1 \<^bold>= t))\<rfloor>\<close>),
    ("ExImPossibilist4", \<open>\<lfloor>\<^bold>\<exists>x::'a. x \<^bold>\<equiv> t::'a\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (b1 \<^bold>\<equiv> t))\<rfloor>\<close>),
    ("Hilbert_A1", \<open>\<lfloor>A \<^bold>\<supset> (B \<^bold>\<supset> A)\<rfloor>\<close>, \<open>\<lfloor>(A \<^bold>\<supset> (B \<^bold>\<supset> A))\<rfloor>\<close>),
    ("Hilbert_A2", \<open>\<lfloor>(A \<^bold>\<supset> (B \<^bold>\<supset> C)) \<^bold>\<supset> ((A \<^bold>\<supset> B) \<^bold>\<supset> (A \<^bold>\<supset> C))\<rfloor>\<close>, \<open>\<lfloor>((A \<^bold>\<supset> (B \<^bold>\<supset> C)) \<^bold>\<supset> ((A \<^bold>\<supset> B) \<^bold>\<supset> (A \<^bold>\<supset> C)))\<rfloor>\<close>),
    ("Hilbert_MP", \<open>\<lfloor>A\<rfloor>\<close>, \<open>\<lfloor>A\<rfloor>\<close>),
    ("Hilbert_MP", \<open>\<lfloor>A \<^bold>\<supset> B\<rfloor>\<close>, \<open>\<lfloor>(A \<^bold>\<supset> B)\<rfloor>\<close>),
    ("Hilbert_MP", \<open>\<lfloor>B\<rfloor>\<close>, \<open>\<lfloor>B\<rfloor>\<close>),
    ("ModalCollapse", \<open>\<lfloor>\<^bold>\<forall>\<phi>. \<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<forall>b1. (b1 \<^bold>\<supset> (\<^bold>\<box>b1)))\<rfloor>\<close>),
    ("Quant_1", \<open>\<lfloor>A\<rfloor>\<close>, \<open>\<lfloor>A\<rfloor>\<close>),
    ("Quant_1", \<open>\<lfloor>\<^bold>\<forall>x::'a. A\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<forall>b1. A)\<rfloor>\<close>),
    ("Quant_2", \<open>\<lfloor>A\<rfloor>\<close>, \<open>\<lfloor>A\<rfloor>\<close>),
    ("Quant_2", \<open>\<lfloor>\<^bold>\<forall>\<^sup>Ex::e. A\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<forall>\<^sup>Eb1. A)\<rfloor>\<close>),
    ("TruePropertyAndSelfIdentity", \<open>\<lfloor>(\<lambda>x::e. \<^bold>\<top>) \<^bold>= (\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((\<lambda>b1. \<^bold>\<top>) \<^bold>= (\<lambda>b2. (b2 \<^bold>= b2)))\<rfloor>\<close>),
    ("ax4", \<open>\<lfloor>\<^bold>\<box>\<phi> \<^bold>\<supset> \<^bold>\<box>\<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<box>\<phi>) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<box>\<phi>)))\<rfloor>\<close>),
    ("ax5", \<open>\<lfloor>\<^bold>\<diamond>\<phi> \<^bold>\<supset> \<^bold>\<box>\<^bold>\<diamond>\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>\<phi>) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<diamond>\<phi>)))\<rfloor>\<close>),
    ("axB", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<^bold>\<diamond>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<diamond>\<phi>)))\<rfloor>\<close>),
    ("axD", \<open>\<lfloor>\<^bold>\<box>\<phi> \<^bold>\<supset> \<^bold>\<diamond>\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<box>\<phi>) \<^bold>\<supset> (\<^bold>\<diamond>\<phi>))\<rfloor>\<close>),
    ("axM", \<open>\<lfloor>\<^bold>\<box>\<phi> \<^bold>\<supset> \<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<box>\<phi>) \<^bold>\<supset> \<phi>)\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_TestsHOMLinS4.thy <==
theory Check_TestsHOMLinS4 imports "Notes_On_Goedels_Ontological_Argument.TestsHOMLinS4"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("BarcanAct", \<open>\<lfloor>(\<^bold>\<forall>\<^sup>Ex.\<^bold>\<box>(\<phi> x)) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ex.(\<phi> x))\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<forall>\<^sup>Eb1. (\<^bold>\<box>(\<phi> b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb2. (\<phi> b2))))\<rfloor>\<close>),
    ("BarcanPoss", \<open>\<lfloor>(\<^bold>\<forall>x.\<^bold>\<box>(\<phi> x)) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>x. \<phi> x)\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<forall>b1. (\<^bold>\<box>(\<phi> b1))) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<forall>b2. (\<phi> b2))))\<rfloor>\<close>),
    ("Comprehension1", \<open>\<lfloor>\<^bold>\<exists>\<phi>. \<^bold>\<forall>x. (\<phi> x) \<^bold>\<leftrightarrow> A\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (\<^bold>\<forall>b2. ((b1 b2) \<^bold>\<leftrightarrow> A)))\<rfloor>\<close>),
    ("Comprehension2", \<open>\<lfloor>\<^bold>\<exists>\<phi>. \<^bold>\<forall>x. (\<phi> x) \<^bold>\<leftrightarrow> (A x)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (\<^bold>\<forall>b2. ((b1 b2) \<^bold>\<leftrightarrow> (A b2))))\<rfloor>\<close>),
    ("Comprehension3", \<open>\<lfloor>\<^bold>\<exists>\<phi>. \<^bold>\<forall>x y. (\<phi> x y) \<^bold>\<leftrightarrow> (A x y)\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (\<^bold>\<forall>b2 b3. (((b1 b2) b3) \<^bold>\<leftrightarrow> ((A b2) b3))))\<rfloor>\<close>),
    ("ConvBarcanAct", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ex.(\<phi> x)) \<^bold>\<supset> (\<^bold>\<forall>\<^sup>Ex.\<^bold>\<box>(\<phi> x))\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<box>(\<^bold>\<forall>\<^sup>Eb1. (\<phi> b1))) \<^bold>\<supset> (\<^bold>\<forall>\<^sup>Eb2. (\<^bold>\<box>(\<phi> b2))))\<rfloor>\<close>),
    ("ConvBarcanPoss", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<forall>x.(\<phi> x)) \<^bold>\<supset> (\<^bold>\<forall>x.\<^bold>\<box>(\<phi> x))\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<box>(\<^bold>\<forall>b1. (\<phi> b1))) \<^bold>\<supset> (\<^bold>\<forall>b2. (\<^bold>\<box>(\<phi> b2))))\<rfloor>\<close>),
    ("EQBoolExt1", \<open>\<lfloor>(\<phi> \<^bold>= \<psi>) \<^bold>\<supset> (\<phi> \<^bold>\<leftrightarrow> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> \<^bold>= \<psi>) \<^bold>\<supset> (\<phi> \<^bold>\<leftrightarrow> \<psi>))\<rfloor>\<close>),
    ("EQBoolExt2", \<open>\<lfloor>(\<phi> \<^bold>\<leftrightarrow> \<psi>) \<^bold>\<supset> (\<phi> \<^bold>= \<psi>)\<rfloor>\<close>, \<open>\<lfloor>((\<phi> \<^bold>\<leftrightarrow> \<psi>) \<^bold>\<supset> (\<phi> \<^bold>= \<psi>))\<rfloor>\<close>),
    ("EQBoolExt3", \<open>\<lfloor>(\<phi> \<^bold>\<leftrightarrow> \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<leftrightarrow> \<psi>)\<rfloor>\<close>),
    ("EQBoolExt3", \<open>\<lfloor>(\<phi> \<^bold>= \<psi>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>= \<psi>)\<rfloor>\<close>),
    ("EQCong", \<open>\<lfloor>(x \<^bold>= y) \<^bold>\<supset> ((\<phi> x) \<^bold>= (\<phi> y))\<rfloor>\<close>, \<open>\<lfloor>((x \<^bold>= y) \<^bold>\<supset> ((\<phi> x) \<^bold>= (\<phi> y)))\<rfloor>\<close>),
    ("EQFuncExt", \<open>\<lfloor>(\<phi> \<^bold>= \<psi>) \<^bold>\<supset> (\<^bold>\<forall>x. ((\<phi> x) \<^bold>= (\<psi> x)))\<rfloor>\<close>, \<open>\<lfloor>((\<phi> \<^bold>= \<psi>) \<^bold>\<supset> (\<^bold>\<forall>b1. ((\<phi> b1) \<^bold>= (\<psi> b1))))\<rfloor>\<close>),
    ("EmptyProperty2", \<open>\<lfloor>\<^bold>\<exists>x. \<phi> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (\<phi> b1))\<rfloor>\<close>),
    ("EmptyProperty2", \<open>\<lfloor>\<phi> \<^bold>\<noteq> (\<lambda>x::e. \<^bold>\<bottom>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<noteq> (\<lambda>b1. \<^bold>\<bottom>))\<rfloor>\<close>),
    ("EmptyProperty3", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex. \<phi> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. (\<phi> b1))\<rfloor>\<close>),
    ("EmptyProperty3", \<open>\<lfloor>\<phi> \<^bold>\<noteq> (\<lambda>x::e. \<^bold>\<bottom>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<noteq> (\<lambda>b1. \<^bold>\<bottom>))\<rfloor>\<close>),
    ("EmptyProperty4", \<open>\<lfloor>\<phi> \<^bold>\<noteq> (\<lambda>x::e. \<^bold>\<bottom>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<noteq> (\<lambda>b1. \<^bold>\<bottom>))\<rfloor>\<close>),
    ("EmptyProperty4", \<open>\<lfloor>\<^bold>\<exists>x. \<phi> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (\<phi> b1))\<rfloor>\<close>),
    ("EmptyProperty5", \<open>\<lfloor>\<phi> \<^bold>\<noteq> (\<lambda>x::e. \<^bold>\<bottom>)\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<noteq> (\<lambda>b1. \<^bold>\<bottom>))\<rfloor>\<close>),
    ("EmptyProperty5", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex. \<phi> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. (\<phi> b1))\<rfloor>\<close>),
    ("EmptyPropertyAndSelfDifference", \<open>\<lfloor>(\<lambda>x::e. \<^bold>\<bottom>) \<^bold>= (\<lambda>x. x \<^bold>\<noteq> x)\<rfloor>\<close>, \<open>\<lfloor>((\<lambda>b1. \<^bold>\<bottom>) \<^bold>= (\<lambda>b2. (b2 \<^bold>\<noteq> b2)))\<rfloor>\<close>),
    ("EqPrimLeib", \<open>\<lfloor>(x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y)\<rfloor>\<close>, \<open>\<lfloor>((x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y))\<rfloor>\<close>),
    ("EqRefl", \<open>\<lfloor>x \<^bold>= x\<rfloor>\<close>, \<open>\<lfloor>(x \<^bold>= x)\<rfloor>\<close>),
    ("EqSym", \<open>\<lfloor>(x \<^bold>= y) \<^bold>\<leftrightarrow> (y \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((x \<^bold>= y) \<^bold>\<leftrightarrow> (y \<^bold>= x))\<rfloor>\<close>),
    ("EqTrans", \<open>\<lfloor>((x \<^bold>= y) \<^bold>\<and> (y \<^bold>= z)) \<^bold>\<supset> (x \<^bold>= z)\<rfloor>\<close>, \<open>\<lfloor>(((x \<^bold>= y) \<^bold>\<and> (y \<^bold>= z)) \<^bold>\<supset> (x \<^bold>= z))\<rfloor>\<close>),
    ("ExImActualist", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex::e. \<^bold>\<top>\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. \<^bold>\<top>)\<rfloor>\<close>),
    ("ExImActualist1", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex::e. x \<^bold>= x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. (b1 \<^bold>= b1))\<rfloor>\<close>),
    ("ExImActualist2", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex::e. x \<^bold>\<equiv> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. (b1 \<^bold>\<equiv> b1))\<rfloor>\<close>),
    ("ExImActualist3", \<open>\<lfloor>\<^bold>\<exists>\<^sup>Ex::e. x \<^bold>= t\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>\<^sup>Eb1. (b1 \<^bold>= t))\<rfloor>\<close>),
    ("ExImPossibilist", \<open>\<lfloor>\<^bold>\<exists>x::'a. \<^bold>\<top>\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. \<^bold>\<top>)\<rfloor>\<close>),
    ("ExImPossibilist1", \<open>\<lfloor>\<^bold>\<exists>x::e. x \<^bold>= x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (b1 \<^bold>= b1))\<rfloor>\<close>),
    ("ExImPossibilist2", \<open>\<lfloor>\<^bold>\<exists>x::e. x \<^bold>\<equiv> x\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (b1 \<^bold>\<equiv> b1))\<rfloor>\<close>),
    ("ExImPossibilist3", \<open>\<lfloor>\<^bold>\<exists>x::e. x \<^bold>= t\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (b1 \<^bold>= t))\<rfloor>\<close>),
    ("ExImPossibilist4", \<open>\<lfloor>\<^bold>\<exists>x::'a. x \<^bold>\<equiv> t::'a\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<exists>b1. (b1 \<^bold>\<equiv> t))\<rfloor>\<close>),
    ("Hilbert_A1", \<open>\<lfloor>A \<^bold>\<supset> (B \<^bold>\<supset> A)\<rfloor>\<close>, \<open>\<lfloor>(A \<^bold>\<supset> (B \<^bold>\<supset> A))\<rfloor>\<close>),
    ("Hilbert_A2", \<open>\<lfloor>(A \<^bold>\<supset> (B \<^bold>\<supset> C)) \<^bold>\<supset> ((A \<^bold>\<supset> B) \<^bold>\<supset> (A \<^bold>\<supset> C))\<rfloor>\<close>, \<open>\<lfloor>((A \<^bold>\<supset> (B \<^bold>\<supset> C)) \<^bold>\<supset> ((A \<^bold>\<supset> B) \<^bold>\<supset> (A \<^bold>\<supset> C)))\<rfloor>\<close>),
    ("Hilbert_MP", \<open>\<lfloor>A\<rfloor>\<close>, \<open>\<lfloor>A\<rfloor>\<close>),
    ("Hilbert_MP", \<open>\<lfloor>A \<^bold>\<supset> B\<rfloor>\<close>, \<open>\<lfloor>(A \<^bold>\<supset> B)\<rfloor>\<close>),
    ("Hilbert_MP", \<open>\<lfloor>B\<rfloor>\<close>, \<open>\<lfloor>B\<rfloor>\<close>),
    ("ModalCollapse", \<open>\<lfloor>\<^bold>\<forall>\<phi>. \<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<forall>b1. (b1 \<^bold>\<supset> (\<^bold>\<box>b1)))\<rfloor>\<close>),
    ("Quant_1", \<open>\<lfloor>A\<rfloor>\<close>, \<open>\<lfloor>A\<rfloor>\<close>),
    ("Quant_1", \<open>\<lfloor>\<^bold>\<forall>x::'a. A\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<forall>b1. A)\<rfloor>\<close>),
    ("Quant_2", \<open>\<lfloor>A\<rfloor>\<close>, \<open>\<lfloor>A\<rfloor>\<close>),
    ("Quant_2", \<open>\<lfloor>\<^bold>\<forall>\<^sup>Ex::e. A\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<forall>\<^sup>Eb1. A)\<rfloor>\<close>),
    ("TruePropertyAndSelfIdentity", \<open>\<lfloor>(\<lambda>x::e. \<^bold>\<top>) \<^bold>= (\<lambda>x. x \<^bold>= x)\<rfloor>\<close>, \<open>\<lfloor>((\<lambda>b1. \<^bold>\<top>) \<^bold>= (\<lambda>b2. (b2 \<^bold>= b2)))\<rfloor>\<close>),
    ("ax4", \<open>\<lfloor>\<^bold>\<box>\<phi> \<^bold>\<supset> \<^bold>\<box>\<^bold>\<box>\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<box>\<phi>) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<box>\<phi>)))\<rfloor>\<close>),
    ("ax5", \<open>\<lfloor>\<^bold>\<diamond>\<phi> \<^bold>\<supset> \<^bold>\<box>\<^bold>\<diamond>\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<diamond>\<phi>) \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<diamond>\<phi>)))\<rfloor>\<close>),
    ("axB", \<open>\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<^bold>\<diamond>\<phi>\<rfloor>\<close>, \<open>\<lfloor>(\<phi> \<^bold>\<supset> (\<^bold>\<box>(\<^bold>\<diamond>\<phi>)))\<rfloor>\<close>),
    ("axD", \<open>\<lfloor>\<^bold>\<box>\<phi> \<^bold>\<supset> \<^bold>\<diamond>\<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<box>\<phi>) \<^bold>\<supset> (\<^bold>\<diamond>\<phi>))\<rfloor>\<close>),
    ("axM", \<open>\<lfloor>\<^bold>\<box>\<phi> \<^bold>\<supset> \<phi>\<rfloor>\<close>, \<open>\<lfloor>((\<^bold>\<box>\<phi>) \<^bold>\<supset> \<phi>)\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_ThereIsNoEvil1.thy <==
theory Check_ThereIsNoEvil1 imports "Notes_On_Goedels_Ontological_Argument.ThereIsNoEvil1"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("NecNoEvil", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex.  Evil x))\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<not>(\<^bold>\<exists>\<^sup>Eb1. (Evil b1))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/check/Check_ThereIsNoEvil2.thy <==
theory Check_ThereIsNoEvil2 imports "Notes_On_Goedels_Ontological_Argument.ThereIsNoEvil2"
begin
ML \<open>
  fun chk (name, a, b) =
    let val ctxt = @{context}
        val rd = Syntax.read_term ctxt o Input.string_of
        val ta = rd a |> Term.map_types (K dummyT)
        val tb = rd b |> Term.map_types (K dummyT)
    in if ta aconv tb then () else error ("statement parses differently: " ^ name) end;
  val _ = List.app chk [
    ("NecNoEvil", \<open>\<lfloor>\<^bold>\<box>(\<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex.  Evil x))\<rfloor>\<close>, \<open>\<lfloor>(\<^bold>\<box>(\<^bold>\<not>(\<^bold>\<exists>\<^sup>Eb1. (Evil b1))))\<rfloor>\<close>)
  ];
\<close>
end


==> anc/tools/isabelle/crosscheck/GoedelVariantHOML1inK.thy <==
section\<open>Cross-check: the inconsistency proof of GoedelVariantHOML1 over logic K\<close>
text\<open>This theory is not part of the AFP entry.  It is the theory \<open>GoedelVariantHOML1\<close> with a
single change: it imports \<open>HOMLinHOLonlyK\<close>, which postulates no frame condition on the
accessibility relation, instead of \<open>HOMLinHOL\<close> (S5).  Everything below the import line is
copied verbatim from the AFP theory, including the proof of \<open>Inconsistency\<close> and its
\<open>smt\<close> step.  It replays unchanged.  Only \<open>Th3\<close>, whose proof cites \<open>Rsymm\<close>, is
omitted, as \<open>Rsymm\<close> does not exist here.\<close>
theory GoedelVariantHOML1inK imports "Notes_On_Goedels_Ontological_Argument.HOMLinHOLonlyK"
begin

consts PositiveProperty::"(e\<Rightarrow>\<sigma>)\<Rightarrow>\<sigma>" ("P") 

axiomatization where Ax1: "\<lfloor>P \<phi> \<^bold>\<and> P \<psi> \<^bold>\<supset> P (\<phi> \<^bold>. \<psi>)\<rfloor>"

axiomatization where Ax2a: "\<lfloor>P \<phi> \<^bold>\<or>\<^sup>e P \<^bold>~\<phi>\<rfloor>" 

definition God ("G") where "G x \<equiv> \<^bold>\<forall>\<phi>. P \<phi> \<^bold>\<supset> \<phi> x"

abbreviation PropertyInclusion ("_\<^bold>\<supset>\<^sub>N_") where "\<phi> \<^bold>\<supset>\<^sub>N \<psi> \<equiv> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)" 

definition Essence ("_Ess._") where "\<phi> Ess. x \<equiv> \<^bold>\<forall>\<psi>. \<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)"

axiomatization where Ax2b: "\<lfloor>P \<phi> \<^bold>\<supset> \<^bold>\<box> P \<phi>\<rfloor>" 

lemma Ax2b': "\<lfloor>\<^bold>\<not>P \<phi> \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<not>P \<phi>)\<rfloor>" using Ax2a Ax2b by blast

theorem Th1: "\<lfloor>G x \<^bold>\<supset> G Ess. x\<rfloor>" using Ax2a Ax2b Essence_def God_def by (smt (verit))

definition NecExist ("E") where "E x \<equiv> \<^bold>\<forall>\<phi>. \<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. \<phi> x)"

axiomatization where Ax3: "\<lfloor>P E\<rfloor>" 

theorem Th2: "\<lfloor>G x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>" using Ax3 Th1 God_def NecExist_def by smt

axiomatization where Ax4: "\<lfloor>P \<phi> \<^bold>\<and> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>) \<^bold>\<supset> P \<psi>\<rfloor>"

lemma True nitpick[satisfy,expect=unknown] oops \<comment>\<open>No model found\<close>

lemma EmptyEssL: "\<lfloor>(\<lambda>y.\<^bold>\<bottom>) Ess. x\<rfloor>" using Essence_def by auto

theorem Inconsistency: False
   \<comment>\<open>sledgehammer(Ax2a Ax3 Ax4 EmptyEssL NecExist\_def)\<close> \<comment>\<open>Proof found\<close>
  proof -
    have 1: "\<lfloor>\<^bold>\<not>(P (\<lambda>x.\<^bold>\<bottom>))\<rfloor>" using Ax2a Ax4 by blast
    have 2: "\<lfloor>P (\<lambda>x.(\<lambda>y.\<^bold>\<bottom>) Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y.\<^bold>\<bottom>)z))\<rfloor>" using Ax3 Ax4 NecExist_def by smt
    have 3: "\<lfloor>P (\<lambda>x.\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>x.\<^bold>\<bottom>) z))\<rfloor>" using 2 EmptyEssL by simp 
    have 4: "\<lfloor>P (\<lambda>x.\<^bold>\<box>\<^bold>\<bottom>)\<rfloor>" using 3 by auto
    have 5: "\<lfloor>P (\<lambda>x.\<^bold>\<bottom>)\<rfloor>" using 4 Ax2a Ax4 by smt
    have 6: "\<lfloor>\<^bold>\<bottom>\<rfloor>" using 1 5 by blast
    thus ?thesis by blast
  qed

end


==> anc/tools/isabelle/crosscheck/Replay2026.thy <==
theory Replay2026 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3"
begin
text\<open>Do trusted tactics replay today (Isabelle2025-2) what the article's experiments left unreplayed?
  Th4 of the third variant.  (The AFP theory postulates Th4 after `oops`; here it is proved.)\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof -
    { fix w
      have top: "P (\<lambda>x. \<^bold>\<top>) w" using Ax1Gen[of "\<lambda>\<psi>. \<^bold>\<bottom>" "\<lambda>x. \<^bold>\<top>", rule_format, of w] by simp
      have "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      proof (rule ccontr)
        assume h: "\<not>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
        have "P (\<lambda>x. \<^bold>\<bottom>) w"
          using Ax1Gen[of "\<lambda>\<psi>. \<psi> \<^bold>= G" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] L[rule_format, of w] h by simp
        thus False using top Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] by simp
      qed }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026AQ.thy <==
theory Replay2026AQ imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3AndersonQuant"
begin
text\<open>Do trusted tactics replay today (Isabelle2025-2) what the article's experiments left unreplayed?
  Th4 of the third variant, mixed (Anderson) quantifier setting.  (The AFP theory postulates Th4 after `oops`; here it is proved.)\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
  proof -
    { fix w
      have top: "P (\<lambda>x. \<^bold>\<top>) w" using Ax1Gen[of "\<lambda>\<psi>. \<^bold>\<bottom>" "\<lambda>x. \<^bold>\<top>", rule_format, of w] by simp
      have "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      proof (rule ccontr)
        assume h: "\<not>(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
        have "P (\<lambda>x. \<^bold>\<bottom>) w"
          using Ax1Gen[of "\<lambda>\<psi>. \<psi> \<^bold>= G" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] L[rule_format, of w] h by simp
        thus False using top Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] by simp
      qed }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026AQL.thy <==
theory Replay2026AQL imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2AndersonQuant"
begin
text\<open>The seven results of the article's second variant in the mixed (Anderson) quantifier setting whose
  proofs in the Notes carry a Skolem function of a world --- the smt proof of L, and the six
  results that run through it --- proved again here without automation that Skolemises, so that
  each has a proof the detector certifies in Isabelle as it has in Lean.  None of the seven of the
  Notes is cited; everything comes from the axioms, Th1--Th3 and the frame condition Rsymm.\<close>

text\<open>L: Ax1Gen at the set of the positive properties themselves.\<close>
lemma L_replayed: "\<lfloor>P G\<rfloor>"
proof -
  have pos: "\<lfloor>PosProps P\<rfloor>" by blast
  have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
  show ?thesis
  proof
    fix w
    have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
      using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
    have 2: "PosProps P w" using pos by (rule spec)
    have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
    show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
  qed
qed

text\<open>Th4: if no successor had an actual God-like being, G would be necessarily included in its
  complement --- a possibilist God-like being at a successor v would, by Th2 and symmetry, give an
  actual one at w, and by Th2 again one at v --- so ~G would be positive against L and Ax2a.\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>"
proof
  fix w
  show "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
  proof (rule ccontr)
    assume hn: "\<not> (\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
    have incl: "(G \<^bold>\<supset>\<^sub>N (\<^bold>~G)) w"
    proof -
      { fix v y assume r: "w \<^bold>r v" and gy: "G y v"
        have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. G z)) v" using Th2[of y, rule_format, of v] gy by blast
        hence "(\<^bold>\<exists>\<^sup>Ez. G z) w" using Rsymm r by blast
        then obtain a where "G a w" by blast
        hence "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. G z)) w" using Th2[of a, rule_format, of w] by blast
        hence "(\<^bold>\<exists>\<^sup>Ez. G z) v" using r by blast
        hence False using hn r by blast }
      thus ?thesis by blast
    qed
    have "P (\<^bold>~G) w" using Ax4[of G "\<^bold>~G", rule_format, of w] L_replayed[rule_format, of w] incl by blast
    thus False using L_replayed[rule_format, of w] Ax2a[of G, rule_format, of w] by simp
  qed
qed

theorem Th5_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ex. G x)\<rfloor>" using Th3 Th4_replayed by blast

text\<open>Modal collapse: a God-like being at the world, by Th5 and symmetry, has every property it has
  necessarily (Th1), the constant property "phi holds" among them; a God-like being at the
  successor has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using Th5_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v" using Th5_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using Th1[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. G y u \<longrightarrow> \<psi> y u))"
      using ess unfolding Essence_def by auto
    have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr Gh by auto }
  thus ?thesis by blast
qed

text\<open>UniqueEss3: the essence instantiated at Leibniz identity with x itself.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) w"
      using ess unfolding Essence_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x))) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed

text\<open>The filter: the closure clause needs the boxed inclusion, which modal collapse supplies.\<close>
lemma Filter_replayed: "\<lfloor>Filter P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps by simp
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps by simp
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>) w"
      have box: "(\<^bold>\<box>(\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>)) w" using MC_replayed[of "\<phi> \<^bold>\<subseteq>\<^sup>E \<psi>", rule_format, of w] s by blast
      show "P \<psi> w"
      proof (rule ccontr)
        assume "\<not> P \<psi> w"
        hence Pn: "P (\<^bold>~\<psi>) w" using Ax2a[of \<psi>, rule_format, of w] by auto
        obtain v x where v: "w \<^bold>r v" and xa: "x\<^bold>@v" and Gx: "G x v" using Th4_replayed[rule_format, of w] by blast
        have "\<phi> x v" using Gx Ax2b[of \<phi>, rule_format, of w] p v unfolding God_def by blast
        moreover have "\<not> \<psi> x v" using Gx Ax2b[of "\<^bold>~\<psi>", rule_format, of w] Pn v unfolding God_def by blast
        ultimately show False using box v xa by blast
      qed
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w" using Ax1 by blast
    have "Filter P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
lemma UltraFilter_replayed: "\<lfloor>UFilter P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilter P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026Evil.thy <==
theory Replay2026Evil imports "Notes_On_Goedels_Ontological_Argument.ThereIsNoEvil2"
begin
theorem NecNoEvil_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<not>(\<^bold>\<exists>\<^sup>Ex. Evil x))\<rfloor>"
  proof -
    { fix w v assume "w \<^bold>r v"
      have top: "P (\<lambda>x. \<^bold>\<top>) v" using Ax1Gen[of "\<lambda>\<psi>. \<^bold>\<bottom>" "\<lambda>x. \<^bold>\<top>", rule_format, of v] by simp
      have bot: "\<not> P (\<lambda>x. \<^bold>\<bottom>) v" using top Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of v] by simp
      have "\<not>(\<^bold>\<exists>\<^sup>Ex. Evil x) v" using bot unfolding Evil_def by blast }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026MC.thy <==
theory Replay2026MC imports "Notes_On_Goedels_Ontological_Argument.EvilDerivable"
begin
theorem MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
  proof -
    { fix w v assume pw: "\<phi> w" and wv: "w \<^bold>r v"
      obtain x where x: "x\<^bold>@w \<and> Evil x w" using T5[rule_format, of v w] Rsymm wv by blast
      obtain z where z: "z\<^bold>@v \<and> Evil z v" using T5[rule_format, of w v] wv by blast
      have ess: "(Evil Ess. x) w" using T3[of x, rule_format, of w] x by blast
      have h: "(\<lambda>y. \<phi>) x w \<longrightarrow> (\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. Evil y \<^bold>\<supset> (\<lambda>y. \<phi>) y)) w"
        using ess[unfolded Essence_def, THEN conjunct2, THEN spec, of "\<lambda>y. \<phi>"] by simp
      have "\<phi> v" using h pw wv z by blast }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026Poss.thy <==
theory Replay2026Poss imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3poss"
begin
text\<open>Do trusted tactics replay today (Isabelle2025-2) what the article's experiments left unreplayed?
  Th4 of the third variant, possibilist quantifier setting.  (The AFP theory postulates Th4 after `oops`; here it is proved.)\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x)\<rfloor>"
  proof -
    { fix w
      have top: "P (\<lambda>x. \<^bold>\<top>) w" using Ax1Gen[of "\<lambda>\<psi>. \<^bold>\<bottom>" "\<lambda>x. \<^bold>\<top>", rule_format, of w] by simp
      have "(\<^bold>\<diamond>(\<^bold>\<exists>x. G x)) w"
      proof (rule ccontr)
        assume h: "\<not>(\<^bold>\<diamond>(\<^bold>\<exists>x. G x)) w"
        have "P (\<lambda>x. \<^bold>\<bottom>) w"
          using Ax1Gen[of "\<lambda>\<psi>. \<psi> \<^bold>= G" "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] L[rule_format, of w] h by simp
        thus False using top Ax2a[of "\<lambda>x. \<^bold>\<bottom>", rule_format, of w] by simp
      qed }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026PossL.thy <==
theory Replay2026PossL imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2poss"
begin
text\<open>The seven results of the article's second variant in the possibilist quantifier setting whose
  proofs in the Notes carry a Skolem function of a world --- the smt proof of L, and the six
  results that run through it --- proved again here without automation that Skolemises, so that
  each has a proof the detector certifies in Isabelle as it has in Lean.  None of the seven of the
  Notes is cited; everything comes from the axioms, Th1--Th3 and the frame condition Rsymm.\<close>

text\<open>L: Ax1Gen at the set of the positive properties themselves.\<close>
lemma L_replayed: "\<lfloor>P G\<rfloor>"
proof -
  have pos: "\<lfloor>PosProps P\<rfloor>" by blast
  have conj: "\<lfloor>ConjOfPropsFrom G P\<rfloor>" unfolding God_def by simp
  show ?thesis
  proof
    fix w
    have 1: "(PosProps P \<^bold>\<and> ConjOfPropsFrom G P) w \<longrightarrow> P G w"
      using Ax1Gen[where \<Phi> = P and \<phi> = G] by (rule spec)
    have 2: "PosProps P w" using pos by (rule spec)
    have 3: "ConjOfPropsFrom G P w" using conj by (rule spec)
    show "P G w" by (rule mp[OF 1 conjI[OF 2 3]])
  qed
qed

text\<open>Th4 as the Notes prove it, from L, Ax2a and Ax4.\<close>
theorem Th4_replayed: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>x. G x)\<rfloor>" using Ax2a Ax4 L_replayed by blast

theorem Th5_replayed: "\<lfloor>\<^bold>\<box>(\<^bold>\<exists>x. G x)\<rfloor>" using Th3 Th4_replayed by blast

text\<open>Modal collapse: a God-like being at the world, by Th5 and symmetry, has every property it has
  necessarily (Th1), the constant property "phi holds" among them; a God-like being at the
  successor has it there.\<close>
lemma MC_replayed: "\<lfloor>\<phi> \<^bold>\<supset> \<^bold>\<box>\<phi>\<rfloor>"
proof -
  { fix w v assume hphi: "\<phi> w" and hr: "w \<^bold>r v"
    obtain g where Gg: "G g w" using Th5_replayed[rule_format, of v] Rsymm hr by blast
    obtain h where Gh: "G h v" using Th5_replayed[rule_format, of w] hr by blast
    have ess: "(G Ess. g) w" using Th1[of g, rule_format, of w] Gg by blast
    have all: "\<forall>\<psi>. \<psi> g w \<longrightarrow> (\<forall>u. w \<^bold>r u \<longrightarrow> (\<forall>y. G y u \<longrightarrow> \<psi> y u))"
      using ess unfolding Essence_def by auto
    have "\<phi> v" using all[THEN spec[where x="\<lambda>y. \<phi>"]] hphi hr Gh by auto }
  thus ?thesis by blast
qed

text\<open>UniqueEss3: the essence instantiated at Leibniz identity with x itself.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) w"
      using ess unfolding Essence_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x))) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed

text\<open>The filter: the closure clause needs the boxed inclusion, which modal collapse supplies.\<close>
lemma Filter_replayed: "\<lfloor>FilterP P\<rfloor>"
proof -
  { fix w
    have t: "P ((\<lambda>x. \<^bold>\<top>)::\<tau>) w" using PosProps by simp
    have nb: "\<not> P ((\<lambda>x. \<^bold>\<bottom>)::\<tau>) w" using NegProps by simp
    have cl: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> (\<phi> \<^bold>\<subseteq> \<psi>) w \<Longrightarrow> P \<psi> w"
    proof -
      fix \<phi> \<psi> assume p: "P \<phi> w" and s: "(\<phi> \<^bold>\<subseteq> \<psi>) w"
      have "(\<^bold>\<box>(\<phi> \<^bold>\<subseteq> \<psi>)) w" using MC_replayed[of "\<phi> \<^bold>\<subseteq> \<psi>", rule_format, of w] s by blast
      thus "P \<psi> w" using Ax4[of \<phi> \<psi>, rule_format, of w] p by auto
    qed
    have cj: "\<And>\<phi> \<psi>. P \<phi> w \<Longrightarrow> P \<psi> w \<Longrightarrow> P (\<phi> \<^bold>\<sqinter> \<psi>) w" using Ax1 by blast
    have "FilterP P w" using t nb cl cj by auto }
  thus ?thesis by blast
qed
lemma UltraFilter_replayed: "\<lfloor>UFilterP P\<rfloor>"
proof -
  { fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using Ax2a[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilterP P w" using Filter_replayed[rule_format, of w] ex by auto }
  thus ?thesis by blast
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026S4.thy <==
theory Replay2026S4 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML1inS4"
begin
text\<open>Th3 of the inconsistent variant in S4 from Ax3 and reflexivity alone (cf. the article's remark that
  the provers find such a proof): the antecedent is refutable, since a God-like being would have the
  empty essence necessarily exemplified.\<close>
theorem Th3_refl: "\<lfloor>\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x) \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<exists>\<^sup>Ey. G y)\<rfloor>"
  proof -
    { fix w assume "(\<^bold>\<diamond>(\<^bold>\<exists>\<^sup>Ex. G x)) w"
      then obtain v x where v: "w \<^bold>r v" and x: "x\<^bold>@v \<and> G x v" by blast
      have E: "E x v" using x Ax3 unfolding God_def by blast
      have emptyEss: "((\<lambda>y. \<^bold>\<bottom>) Ess. x) v" unfolding Essence_def by simp
      have "(\<^bold>\<box>(\<^bold>\<exists>\<^sup>Ez. (\<lambda>y. \<^bold>\<bottom>) z)) v" using E emptyEss unfolding NecExist_def by blast
      hence False using Rrefl by auto }
    thus ?thesis by blast
  qed
end


==> anc/tools/isabelle/crosscheck/Replay2026ScottPossU.thy <==
theory Replay2026ScottPossU imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLposs"
begin
text\<open>UltraFilter of Scott's variant in the possibilist setting: the proof by blast in the Notes
  instantiates a property quantifier with a term of HOL's list library, listsp A [], which denotes
  the universal property but is not a term of the object language; here the step is written out
  from Filter and A1 alone.\<close>
lemma UltraFilter_replayed: "\<lfloor>UFilterP P\<rfloor>"
proof -
  {{ fix w
    have ex: "\<And>\<phi>. P \<phi> w \<or> P (\<^bold>~\<phi>) w"
    proof -
      fix \<phi> show "P \<phi> w \<or> P (\<^bold>~\<phi>) w" using A1[of \<phi>, rule_format, of w] by auto
    qed
    have "UFilterP P w" using Filter[rule_format, of w] ex by auto }}
  thus ?thesis by blast
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026Tests.thy <==
theory Replay2026Tests imports "Notes_On_Goedels_Ontological_Argument.TestsHOML"
begin
text\<open>EqPrimLeib, the test that primitive and Leibniz equality coincide: the proof by auto in the
  Notes instantiates the Leibniz quantifier with a property written in the vocabulary of HOL's sets,
  x ∈ {a}, which denotes equality with a but is not a term of the object language; here the
  quantifier is instantiated with that equality itself.\<close>
lemma EqPrimLeib_replayed: "\<lfloor>(x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y)\<rfloor>"
proof
  fix w
  show "((x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y)) w"
  proof (rule iffI)
    assume "(x \<^bold>= y) w" thus "(x \<^bold>\<equiv> y) w" by simp
  next
    assume "(x \<^bold>\<equiv> y) w"
    hence "((\<lambda>z. z \<^bold>= x) x \<^bold>\<supset> (\<lambda>z. z \<^bold>= x) y) w" by (rule spec)
    thus "(x \<^bold>= y) w" by simp
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026TestsS4.thy <==
theory Replay2026TestsS4 imports "Notes_On_Goedels_Ontological_Argument.TestsHOMLinS4"
begin
text\<open>EqPrimLeib, the test that primitive and Leibniz equality coincide: the proof by auto in the
  Notes instantiates the Leibniz quantifier with a property written in the vocabulary of HOL's sets,
  x ∈ {a}, which denotes equality with a but is not a term of the object language; here the
  quantifier is instantiated with that equality itself.\<close>
lemma EqPrimLeib_replayed: "\<lfloor>(x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y)\<rfloor>"
proof
  fix w
  show "((x \<^bold>= y) \<^bold>\<leftrightarrow> (x \<^bold>\<equiv> y)) w"
  proof (rule iffI)
    assume "(x \<^bold>= y) w" thus "(x \<^bold>\<equiv> y) w" by simp
  next
    assume "(x \<^bold>\<equiv> y) w"
    hence "((\<lambda>z. z \<^bold>= x) x \<^bold>\<supset> (\<lambda>z. z \<^bold>= x) y) w" by (rule spec)
    thus "(x \<^bold>= y) w" by simp
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_GoedelVariantHOML2.thy <==
theory Replay2026UE_GoedelVariantHOML2 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML2"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Essence_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_GoedelVariantHOML3.thy <==
theory Replay2026UE_GoedelVariantHOML3 imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port, and the non-emptiness
  conjunct of this variant's inclusion is dropped.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) w" using ess unfolding Essence_def .
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x))) w"
      using all[THEN spec[where x = "\<lambda>z. z \<^bold>\<equiv> x"]] .
    hence box: "(\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x)) w" using leib by (rule mp)
    have fin: "\<forall>v. w \<^bold>r v \<longrightarrow> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v"
    proof (rule allI, rule impI)
      fix v assume r: "w \<^bold>r v"
      have h1: "w \<^bold>r v \<longrightarrow> (\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using box[THEN spec[where x = v]] .
      have h2: "(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using h1 r by (rule mp)
      show "(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v" using h2 by (rule conjunct2)
    qed
    show "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w" using fin .
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_GoedelVariantHOML3AndersonQuant.thy <==
theory Replay2026UE_GoedelVariantHOML3AndersonQuant imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3AndersonQuant"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port, and the non-emptiness
  conjunct of this variant's inclusion is dropped.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) w" using ess unfolding Essence_def .
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x))) w"
      using all[THEN spec[where x = "\<lambda>z. z \<^bold>\<equiv> x"]] .
    hence box: "(\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x)) w" using leib by (rule mp)
    have fin: "\<forall>v. w \<^bold>r v \<longrightarrow> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v"
    proof (rule allI, rule impI)
      fix v assume r: "w \<^bold>r v"
      have h1: "w \<^bold>r v \<longrightarrow> (\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using box[THEN spec[where x = v]] .
      have h2: "(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using h1 r by (rule mp)
      show "(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v" using h2 by (rule conjunct2)
    qed
    show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w" using fin .
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_GoedelVariantHOML3poss.thy <==
theory Replay2026UE_GoedelVariantHOML3poss imports "Notes_On_Goedels_Ontological_Argument.GoedelVariantHOML3poss"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port, and the non-emptiness
  conjunct of this variant's inclusion is dropped.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N \<psi>)) w" using ess unfolding Essence_def .
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> (\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x))) w"
      using all[THEN spec[where x = "\<lambda>z. z \<^bold>\<equiv> x"]] .
    hence box: "(\<phi> \<^bold>\<supset>\<^sub>N (\<lambda>z. z \<^bold>\<equiv> x)) w" using leib by (rule mp)
    have fin: "\<forall>v. w \<^bold>r v \<longrightarrow> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v"
    proof (rule allI, rule impI)
      fix v assume r: "w \<^bold>r v"
      have h1: "w \<^bold>r v \<longrightarrow> (\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using box[THEN spec[where x = v]] .
      have h2: "(\<phi> \<^bold>\<noteq> (\<lambda>x. \<^bold>\<bottom>) \<^bold>\<and> (\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) v"
        using h1 r by (rule mp)
      show "(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x) v" using h2 by (rule conjunct2)
    qed
    show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w" using fin .
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_ScottVariantHOML.thy <==
theory Replay2026UE_ScottVariantHOML imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOML"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Ess_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>\<^sup>Ey. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_ScottVariantHOMLAndersonQuant.thy <==
theory Replay2026UE_ScottVariantHOMLAndersonQuant imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLAndersonQuant"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Ess_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed
end


==> anc/tools/isabelle/crosscheck/Replay2026UE_ScottVariantHOMLposs.thy <==
theory Replay2026UE_ScottVariantHOMLposs imports "Notes_On_Goedels_Ontological_Argument.ScottVariantHOMLposs"
begin
text\<open>UniqueEss3: the proof by auto in the Notes runs through MC and leaves, in a witness position, a
  term of HOL's relation library that denotes nothing the argument uses; here the essence is
  instantiated at Leibniz identity with x itself, as in the Lean port.\<close>
lemma UniqueEss3_replayed: "\<lfloor>\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)\<rfloor>"
proof
  fix w
  show "(\<phi> Ess. x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
  proof
    assume ess: "(\<phi> Ess. x) w"
    have all: "\<forall>\<psi>. (\<psi> x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> \<psi> y)) w"
      using ess unfolding Ess_def by (rule conjunct2)
    have leib: "(x \<^bold>\<equiv> x) w" by simp
    have "((\<lambda>z. z \<^bold>\<equiv> x) x \<^bold>\<supset> \<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> (\<lambda>z. z \<^bold>\<equiv> x) y)) w"
      using all by (rule spec)
    then show "(\<^bold>\<box>(\<^bold>\<forall>y. \<phi> y \<^bold>\<supset> y \<^bold>\<equiv> x)) w"
      using leib by (rule mp)
  qed
qed
end


==> anc/tools/lean-check/Check_EvilDerivable.lean <==
import Notes.EvilDerivable
set_option linter.unusedVariables false

example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) ↔ᵐ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- A1
example : (∀ (φ ψ : e → σ), ⌊¬ᵐ(P φ) ∧ᵐ □(∀ᴱ y, φ y →ᵐ ψ y) →ᵐ ¬ᵐ(P ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((¬ᵐ(P φ)) ∧ᵐ (□(∀ᴱ b1, ((φ b1) →ᵐ (ψ b1))))) →ᵐ (¬ᵐ(P ψ)))⌋) := by with_reducible rfl  -- A2
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- A3
example : (⌊¬ᵐ(P Evil)⌋) = (⌊(¬ᵐ(P Evil))⌋) := by with_reducible rfl  -- A4
example : (⌊¬ᵐ(P E)⌋) = (⌊(¬ᵐ(P E))⌋) := by with_reducible rfl  -- A5
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (x y : e), ⌊Evil x ∧ᵐ Evil y →ᵐ x ≡ᵐ y⌋) = (∀ (x y : e), ⌊(((Evil x) ∧ᵐ (Evil y)) →ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- Monoevilism
example : (⌊¬ᵐP (fun _ : e => ⊤ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x =ᵐ x)⌋) = (⌊((¬ᵐ(P (fun (b1 : e) => ⊤ᵐ))) ∧ᵐ (¬ᵐ(P (fun (b2 : e) => (b2 =ᵐ b2)))))⌋) := by with_reducible rfl  -- NegProps
example : (⌊Filter (fun φ => ¬ᵐ(P φ))⌋) = (⌊(Filter (fun b1 => (¬ᵐ(P b1))))⌋) := by with_reducible rfl  -- NisFilter
example : (⌊UFilter (fun φ => ¬ᵐ(P φ))⌋) = (⌊(UFilter (fun b1 => (¬ᵐ(P b1))))⌋) := by with_reducible rfl  -- NisUFilter
example : (⌊P (fun _ : e => ⊥ᵐ) ∧ᵐ P (fun x : e => x ≠ᵐ x)⌋) = (⌊((P (fun (b1 : e) => ⊥ᵐ)) ∧ᵐ (P (fun (b2 : e) => (b2 ≠ᵐ b2))))⌋) := by with_reducible rfl  -- PosProps
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ ◇(∃ᴱ x, φ x)⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (◇(∃ᴱ b1, (φ b1))))⌋) := by with_reducible rfl  -- T1
example : (⌊◇(∃ᴱ x, Evil x)⌋) = (⌊(◇(∃ᴱ b1, (Evil b1)))⌋) := by with_reducible rfl  -- T2
example : (∀ (x : e), ⌊Evil x →ᵐ Ess Evil x⌋) = (∀ (x : e), ⌊((Evil x) →ᵐ ((Ess Evil) x))⌋) := by with_reducible rfl  -- T3
example : (⌊◇(∃ᴱ x, Evil x) →ᵐ □(∃ᴱ y, Evil y)⌋) = (⌊((◇(∃ᴱ b1, (Evil b1))) →ᵐ (□(∃ᴱ b2, (Evil b2))))⌋) := by with_reducible rfl  -- T4
example : (⌊□(∃ᴱ x, Evil x)⌋) = (⌊(□(∃ᴱ b1, (Evil b1)))⌋) := by with_reducible rfl  -- T5
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(∀ᴱ b1, ((φ b1) ↔ᵐ (ψ b1)))))⌋) := by with_reducible rfl  -- UniqueEss1
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ =ᵐ ψ)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(φ =ᵐ ψ)))⌋) := by with_reducible rfl  -- UniqueEss2


==> anc/tools/lean-check/Check_GoedelVariantHOML1.lean <==
import Notes.GoedelVariantHOML1
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (∀ (x : e), ⌊Ess (fun _ : e => ⊥ᵐ) x⌋) = (∀ (x : e), ⌊((Ess (fun (b1 : e) => ⊥ᵐ)) x)⌋) := by with_reducible rfl  -- EmptyEssL
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᴱ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᴱ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋) = (⌊((◇(∃ᴱ b1, (G b1))) →ᵐ (□(∃ᴱ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3


==> anc/tools/lean-check/Check_GoedelVariantHOML1AndersonQuant.lean <==
import Notes.GoedelVariantHOML1AndersonQuant
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (∀ (x : e), ⌊Ess (fun _ : e => ⊥ᵐ) x⌋) = (∀ (x : e), ⌊((Ess (fun (b1 : e) => ⊥ᵐ)) x)⌋) := by with_reducible rfl  -- EmptyEssL
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᴱ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᴱ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋) = (⌊((◇(∃ᴱ b1, (G b1))) →ᵐ (□(∃ᴱ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3


==> anc/tools/lean-check/Check_GoedelVariantHOML1inS4.lean <==
import Notes.GoedelVariantHOML1inS4
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᴱ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᴱ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋) = (⌊((◇(∃ᴱ b1, (G b1))) →ᵐ (□(∃ᴱ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3


==> anc/tools/lean-check/Check_GoedelVariantHOML1poss.lean <==
import Notes.GoedelVariantHOML1poss
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (∀ (x : e), ⌊Ess (fun _ : e => ⊥ᵐ) x⌋) = (∀ (x : e), ⌊((Ess (fun (b1 : e) => ⊥ᵐ)) x)⌋) := by with_reducible rfl  -- EmptyEssL
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᵐ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᵐ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋) = (⌊((◇(∃ᵐ b1, (G b1))) →ᵐ (□(∃ᵐ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3


==> anc/tools/lean-check/Check_GoedelVariantHOML2.lean <==
import Notes.GoedelVariantHOML2
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) = (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(((PosProps Φ) ∧ᵐ ((ConjOfPropsFrom φ) Φ)) →ᵐ (P φ))⌋) := by with_reducible rfl  -- Ax1Gen
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- L
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (x y : e), ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋) = (∀ (x y : e), ⌊(((G x) ∧ᵐ (G y)) →ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- Monotheism
example : (⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋) = (⌊((¬ᵐ(P (fun (b1 : e) => ⊥ᵐ))) ∧ᵐ (¬ᵐ(P (fun (b2 : e) => (b2 ≠ᵐ b2)))))⌋) := by with_reducible rfl  -- NegProps
example : (⌊Filter P⌋) = (⌊(Filter P)⌋) := by with_reducible rfl  -- PisFilter
example : (⌊UFilter P⌋) = (⌊(UFilter P)⌋) := by with_reducible rfl  -- PisUFilter
example : (⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋) = (⌊((P (fun (b1 : e) => ⊤ᵐ)) ∧ᵐ (P (fun (b2 : e) => (b2 =ᵐ b2))))⌋) := by with_reducible rfl  -- PosProps'
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᴱ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᴱ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋) = (⌊((◇(∃ᴱ b1, (G b1))) →ᵐ (□(∃ᴱ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3
example : (⌊◇(∃ᴱ x, G x)⌋) = (⌊(◇(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- Th4
example : (⌊□(∃ᴱ x, G x)⌋) = (⌊(□(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- Th5
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(∀ᴱ b1, ((φ b1) ↔ᵐ (ψ b1)))))⌋) := by with_reducible rfl  -- UniqueEss1
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(φ ≡ᵐ ψ)))⌋) := by with_reducible rfl  -- UniqueEss2
example : (∀ (φ : e → σ) (x : e), ⌊Ess φ x →ᵐ □(∀ᴱ y, φ y →ᵐ y ≡ᵐ x)⌋) = (∀ (φ : e → σ) (x : e), ⌊(((Ess φ) x) →ᵐ (□(∀ᴱ b1, ((φ b1) →ᵐ (b1 ≡ᵐ x)))))⌋) := by with_reducible rfl  -- UniqueEss3


==> anc/tools/lean-check/Check_GoedelVariantHOML2AndersonQuant.lean <==
import Notes.GoedelVariantHOML2AndersonQuant
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) = (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(((PosProps Φ) ∧ᵐ ((ConjOfPropsFrom φ) Φ)) →ᵐ (P φ))⌋) := by with_reducible rfl  -- Ax1Gen
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- L
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (x y : e), ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋) = (∀ (x y : e), ⌊(((G x) ∧ᵐ (G y)) →ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- Monotheism
example : (⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋) = (⌊((¬ᵐ(P (fun (b1 : e) => ⊥ᵐ))) ∧ᵐ (¬ᵐ(P (fun (b2 : e) => (b2 ≠ᵐ b2)))))⌋) := by with_reducible rfl  -- NegProps
example : (⌊Filter P⌋) = (⌊(Filter P)⌋) := by with_reducible rfl  -- PisFilter
example : (⌊UFilter P⌋) = (⌊(UFilter P)⌋) := by with_reducible rfl  -- PisUFilter
example : (⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋) = (⌊((P (fun (b1 : e) => ⊤ᵐ)) ∧ᵐ (P (fun (b2 : e) => (b2 =ᵐ b2))))⌋) := by with_reducible rfl  -- PosProps'
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᴱ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᴱ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋) = (⌊((◇(∃ᴱ b1, (G b1))) →ᵐ (□(∃ᴱ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3
example : (⌊◇(∃ᴱ x, G x)⌋) = (⌊(◇(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- Th4
example : (⌊□(∃ᴱ x, G x)⌋) = (⌊(□(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- Th5
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(∀ᵐ b1, ((φ b1) ↔ᵐ (ψ b1)))))⌋) := by with_reducible rfl  -- UniqueEss1
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(φ ≡ᵐ ψ)))⌋) := by with_reducible rfl  -- UniqueEss2
example : (∀ (φ : e → σ) (x : e), ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋) = (∀ (φ : e → σ) (x : e), ⌊(((Ess φ) x) →ᵐ (□(∀ᵐ b1, ((φ b1) →ᵐ (b1 ≡ᵐ x)))))⌋) := by with_reducible rfl  -- UniqueEss3


==> anc/tools/lean-check/Check_GoedelVariantHOML2inS4.lean <==
import Notes.GoedelVariantHOML2inS4
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) = (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(((PosProps Φ) ∧ᵐ ((ConjOfPropsFrom φ) Φ)) →ᵐ (P φ))⌋) := by with_reducible rfl  -- Ax1Gen
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᴱ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᴱ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋) = (⌊((◇(∃ᴱ b1, (G b1))) →ᵐ (□(∃ᴱ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3


==> anc/tools/lean-check/Check_GoedelVariantHOML2poss.lean <==
import Notes.GoedelVariantHOML2poss
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) = (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(((PosProps Φ) ∧ᵐ ((ConjOfPropsFrom φ) Φ)) →ᵐ (P φ))⌋) := by with_reducible rfl  -- Ax1Gen
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- L
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (x y : e), ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋) = (∀ (x y : e), ⌊(((G x) ∧ᵐ (G y)) →ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- Monotheism
example : (⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋) = (⌊((¬ᵐ(P (fun (b1 : e) => ⊥ᵐ))) ∧ᵐ (¬ᵐ(P (fun (b2 : e) => (b2 ≠ᵐ b2)))))⌋) := by with_reducible rfl  -- NegProps
example : (⌊FilterP P⌋) = (⌊(FilterP P)⌋) := by with_reducible rfl  -- PisFilterP
example : (⌊UFilterP P⌋) = (⌊(UFilterP P)⌋) := by with_reducible rfl  -- PisUFilterP
example : (⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋) = (⌊((P (fun (b1 : e) => ⊤ᵐ)) ∧ᵐ (P (fun (b2 : e) => (b2 =ᵐ b2))))⌋) := by with_reducible rfl  -- PosProps'
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᵐ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᵐ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋) = (⌊((◇(∃ᵐ b1, (G b1))) →ᵐ (□(∃ᵐ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3
example : (⌊◇(∃ᵐ x, G x)⌋) = (⌊(◇(∃ᵐ b1, (G b1)))⌋) := by with_reducible rfl  -- Th4
example : (⌊□(∃ᵐ x, G x)⌋) = (⌊(□(∃ᵐ b1, (G b1)))⌋) := by with_reducible rfl  -- Th5
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(∀ᵐ b1, ((φ b1) ↔ᵐ (ψ b1)))))⌋) := by with_reducible rfl  -- UniqueEss1
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(φ ≡ᵐ ψ)))⌋) := by with_reducible rfl  -- UniqueEss2
example : (∀ (φ : e → σ) (x : e), ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋) = (∀ (φ : e → σ) (x : e), ⌊(((Ess φ) x) →ᵐ (□(∀ᵐ b1, ((φ b1) →ᵐ (b1 ≡ᵐ x)))))⌋) := by with_reducible rfl  -- UniqueEss3


==> anc/tools/lean-check/Check_GoedelVariantHOML2possInS4.lean <==
import Notes.GoedelVariantHOML2possInS4
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) = (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(((PosProps Φ) ∧ᵐ ((ConjOfPropsFrom φ) Φ)) →ᵐ (P φ))⌋) := by with_reducible rfl  -- Ax1Gen
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᵐ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᵐ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋) = (⌊((◇(∃ᵐ b1, (G b1))) →ᵐ (□(∃ᵐ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3


==> anc/tools/lean-check/Check_GoedelVariantHOML3.lean <==
import Notes.GoedelVariantHOML3
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) = (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(((PosProps Φ) ∧ᵐ ((ConjOfPropsFrom φ) Φ)) →ᵐ (P φ))⌋) := by with_reducible rfl  -- Ax1Gen
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- L
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (x y : e), ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋) = (∀ (x y : e), ⌊(((G x) ∧ᵐ (G y)) →ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- Monotheism
example : (⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋) = (⌊((¬ᵐ(P (fun (b1 : e) => ⊥ᵐ))) ∧ᵐ (¬ᵐ(P (fun (b2 : e) => (b2 ≠ᵐ b2)))))⌋) := by with_reducible rfl  -- NegProps
example : (⌊Filter P⌋) = (⌊(Filter P)⌋) := by with_reducible rfl  -- PisFilter
example : (⌊UFilter P⌋) = (⌊(UFilter P)⌋) := by with_reducible rfl  -- PisUFilter
example : (⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋) = (⌊((P (fun (b1 : e) => ⊤ᵐ)) ∧ᵐ (P (fun (b2 : e) => (b2 =ᵐ b2))))⌋) := by with_reducible rfl  -- PosProps'
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᴱ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᴱ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋) = (⌊((◇(∃ᴱ b1, (G b1))) →ᵐ (□(∃ᴱ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3
example : (⌊◇(∃ᴱ x, G x)⌋) = (⌊(◇(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- Th4
example : (⌊□(∃ᴱ x, G x)⌋) = (⌊(□(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- Th5
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(∀ᴱ b1, ((φ b1) ↔ᵐ (ψ b1)))))⌋) := by with_reducible rfl  -- UniqueEss1
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(φ ≡ᵐ ψ)))⌋) := by with_reducible rfl  -- UniqueEss2
example : (∀ (φ : e → σ) (x : e), ⌊Ess φ x →ᵐ □(∀ᴱ y, φ y →ᵐ y ≡ᵐ x)⌋) = (∀ (φ : e → σ) (x : e), ⌊(((Ess φ) x) →ᵐ (□(∀ᴱ b1, ((φ b1) →ᵐ (b1 ≡ᵐ x)))))⌋) := by with_reducible rfl  -- UniqueEss3


==> anc/tools/lean-check/Check_GoedelVariantHOML3AndersonQuant.lean <==
import Notes.GoedelVariantHOML3AndersonQuant
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) = (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(((PosProps Φ) ∧ᵐ ((ConjOfPropsFrom φ) Φ)) →ᵐ (P φ))⌋) := by with_reducible rfl  -- Ax1Gen
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- L
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (x y : e), ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋) = (∀ (x y : e), ⌊(((G x) ∧ᵐ (G y)) →ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- Monotheism
example : (⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋) = (⌊((¬ᵐ(P (fun (b1 : e) => ⊥ᵐ))) ∧ᵐ (¬ᵐ(P (fun (b2 : e) => (b2 ≠ᵐ b2)))))⌋) := by with_reducible rfl  -- NegProps
example : (⌊Filter P⌋) = (⌊(Filter P)⌋) := by with_reducible rfl  -- PisFilter
example : (⌊UFilter P⌋) = (⌊(UFilter P)⌋) := by with_reducible rfl  -- PisUFilter
example : (⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋) = (⌊((P (fun (b1 : e) => ⊤ᵐ)) ∧ᵐ (P (fun (b2 : e) => (b2 =ᵐ b2))))⌋) := by with_reducible rfl  -- PosProps'
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᴱ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᴱ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋) = (⌊((◇(∃ᴱ b1, (G b1))) →ᵐ (□(∃ᴱ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3
example : (⌊◇(∃ᴱ x, G x)⌋) = (⌊(◇(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- Th4
example : (⌊□(∃ᴱ x, G x)⌋) = (⌊(□(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- Th5
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(∀ᵐ b1, ((φ b1) ↔ᵐ (ψ b1)))))⌋) := by with_reducible rfl  -- UniqueEss1
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(φ ≡ᵐ ψ)))⌋) := by with_reducible rfl  -- UniqueEss2
example : (∀ (φ : e → σ) (x : e), ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋) = (∀ (φ : e → σ) (x : e), ⌊(((Ess φ) x) →ᵐ (□(∀ᵐ b1, ((φ b1) →ᵐ (b1 ≡ᵐ x)))))⌋) := by with_reducible rfl  -- UniqueEss3


==> anc/tools/lean-check/Check_GoedelVariantHOML3inS4.lean <==
import Notes.GoedelVariantHOML3inS4
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) = (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(((PosProps Φ) ∧ᵐ ((ConjOfPropsFrom φ) Φ)) →ᵐ (P φ))⌋) := by with_reducible rfl  -- Ax1Gen
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᴱ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᴱ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᴱ x, G x) →ᵐ □(∃ᴱ y, G y)⌋) = (⌊((◇(∃ᴱ b1, (G b1))) →ᵐ (□(∃ᴱ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3


==> anc/tools/lean-check/Check_GoedelVariantHOML3poss.lean <==
import Notes.GoedelVariantHOML3poss
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) = (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(((PosProps Φ) ∧ᵐ ((ConjOfPropsFrom φ) Φ)) →ᵐ (P φ))⌋) := by with_reducible rfl  -- Ax1Gen
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- L
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (x y : e), ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋) = (∀ (x y : e), ⌊(((G x) ∧ᵐ (G y)) →ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- Monotheism
example : (⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋) = (⌊((¬ᵐ(P (fun (b1 : e) => ⊥ᵐ))) ∧ᵐ (¬ᵐ(P (fun (b2 : e) => (b2 ≠ᵐ b2)))))⌋) := by with_reducible rfl  -- NegProps
example : (⌊FilterP P⌋) = (⌊(FilterP P)⌋) := by with_reducible rfl  -- PisFilterP
example : (⌊UFilterP P⌋) = (⌊(UFilterP P)⌋) := by with_reducible rfl  -- PisUFilterP
example : (⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋) = (⌊((P (fun (b1 : e) => ⊤ᵐ)) ∧ᵐ (P (fun (b2 : e) => (b2 =ᵐ b2))))⌋) := by with_reducible rfl  -- PosProps'
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᵐ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᵐ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋) = (⌊((◇(∃ᵐ b1, (G b1))) →ᵐ (□(∃ᵐ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3
example : (⌊◇(∃ᵐ x, G x)⌋) = (⌊(◇(∃ᵐ b1, (G b1)))⌋) := by with_reducible rfl  -- Th4
example : (⌊□(∃ᵐ x, G x)⌋) = (⌊(□(∃ᵐ b1, (G b1)))⌋) := by with_reducible rfl  -- Th5
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(∀ᵐ b1, ((φ b1) ↔ᵐ (ψ b1)))))⌋) := by with_reducible rfl  -- UniqueEss1
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(φ ≡ᵐ ψ)))⌋) := by with_reducible rfl  -- UniqueEss2
example : (∀ (φ : e → σ) (x : e), ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋) = (∀ (φ : e → σ) (x : e), ⌊(((Ess φ) x) →ᵐ (□(∀ᵐ b1, ((φ b1) →ᵐ (b1 ≡ᵐ x)))))⌋) := by with_reducible rfl  -- UniqueEss3


==> anc/tools/lean-check/Check_GoedelVariantHOML3possInS4.lean <==
import Notes.GoedelVariantHOML3possInS4
set_option linter.unusedVariables false

example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ P ψ →ᵐ P (φ ⬝ᵐ ψ)⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (P ψ)) →ᵐ (P (φ ⬝ᵐ ψ)))⌋) := by with_reducible rfl  -- Ax1
example : (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(PosProps Φ ∧ᵐ ConjOfPropsFrom φ Φ) →ᵐ P φ⌋) = (∀ (Φ : (e → σ) → σ) (φ : e → σ), ⌊(((PosProps Φ) ∧ᵐ ((ConjOfPropsFrom φ) Φ)) →ᵐ (P φ))⌋) := by with_reducible rfl  -- Ax1Gen
example : (∀ (φ : e → σ), ⌊P φ ∨ᵉ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((P φ) ∨ᵉ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- Ax2a
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- Ax2b
example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) →ᵐ □(¬ᵐ(P φ))⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) →ᵐ (□(¬ᵐ(P φ))))⌋) := by with_reducible rfl  -- Ax2b'
example : (⌊P E⌋) = (⌊(P E)⌋) := by with_reducible rfl  -- Ax3
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ (φ ⊃ᴺ ψ) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (φ ⊃ᴺ ψ)) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- Ax4
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- Th1
example : (∀ (x : e), ⌊G x →ᵐ □(∃ᵐ y, G y)⌋) = (∀ (x : e), ⌊((G x) →ᵐ (□(∃ᵐ b1, (G b1))))⌋) := by with_reducible rfl  -- Th2
example : (⌊◇(∃ᵐ x, G x) →ᵐ □(∃ᵐ y, G y)⌋) = (⌊((◇(∃ᵐ b1, (G b1))) →ᵐ (□(∃ᵐ b2, (G b2))))⌋) := by with_reducible rfl  -- Th3


==> anc/tools/lean-check/Check_ScottVariantHOML.lean <==
import Notes.ScottVariantHOML
set_option linter.unusedVariables false

example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) ↔ᵐ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- A1
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ □(∀ᴱ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (□(∀ᴱ b1, ((φ b1) →ᵐ (ψ b1))))) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- A2
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- A3
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- A4
example : (⌊P NE⌋) = (⌊(P NE)⌋) := by with_reducible rfl  -- A5
example : (⌊◇(∃ᴱ x, G x)⌋) = (⌊(◇(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- Coro
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (x y : e), ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋) = (∀ (x y : e), ⌊(((G x) ∧ᵐ (G y)) →ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- Monotheism
example : (⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋) = (⌊((¬ᵐ(P (fun (b1 : e) => ⊥ᵐ))) ∧ᵐ (¬ᵐ(P (fun (b2 : e) => (b2 ≠ᵐ b2)))))⌋) := by with_reducible rfl  -- NegProps
example : (⌊Filter P⌋) = (⌊(Filter P)⌋) := by with_reducible rfl  -- PisFilter
example : (⌊UFilter P⌋) = (⌊(UFilter P)⌋) := by with_reducible rfl  -- PisUFilter
example : (⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋) = (⌊((P (fun (b1 : e) => ⊤ᵐ)) ∧ᵐ (P (fun (b2 : e) => (b2 =ᵐ b2))))⌋) := by with_reducible rfl  -- PosProps
example : (∀ (φ : e → σ), ⌊P φ →ᵐ ◇(∃ᴱ x, φ x)⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (◇(∃ᴱ b1, (φ b1))))⌋) := by with_reducible rfl  -- T1
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- T2
example : (⌊□(∃ᴱ x, G x)⌋) = (⌊(□(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- T3
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᴱ y, φ y ↔ᵐ ψ y)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(∀ᴱ b1, ((φ b1) ↔ᵐ (ψ b1)))))⌋) := by with_reducible rfl  -- UniqueEss1
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(φ ≡ᵐ ψ)))⌋) := by with_reducible rfl  -- UniqueEss2
example : (∀ (φ : e → σ) (x : e), ⌊Ess φ x →ᵐ □(∀ᴱ y, φ y →ᵐ y ≡ᵐ x)⌋) = (∀ (φ : e → σ) (x : e), ⌊(((Ess φ) x) →ᵐ (□(∀ᴱ b1, ((φ b1) →ᵐ (b1 ≡ᵐ x)))))⌋) := by with_reducible rfl  -- UniqueEss3


==> anc/tools/lean-check/Check_ScottVariantHOMLAndersonQuant.lean <==
import Notes.ScottVariantHOMLAndersonQuant
set_option linter.unusedVariables false

example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) ↔ᵐ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- A1
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ □(∀ᵐ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (□(∀ᵐ b1, ((φ b1) →ᵐ (ψ b1))))) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- A2
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- A3
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- A4
example : (⌊P NE⌋) = (⌊(P NE)⌋) := by with_reducible rfl  -- A5
example : (⌊◇(∃ᵐ x, G x)⌋) = (⌊(◇(∃ᵐ b1, (G b1)))⌋) := by with_reducible rfl  -- Coro
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (x y : e), ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋) = (∀ (x y : e), ⌊(((G x) ∧ᵐ (G y)) →ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- Monotheism
example : (⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋) = (⌊((¬ᵐ(P (fun (b1 : e) => ⊥ᵐ))) ∧ᵐ (¬ᵐ(P (fun (b2 : e) => (b2 ≠ᵐ b2)))))⌋) := by with_reducible rfl  -- NegProps
example : (⌊Filter P⌋) = (⌊(Filter P)⌋) := by with_reducible rfl  -- PisFilter
example : (⌊UFilter P⌋) = (⌊(UFilter P)⌋) := by with_reducible rfl  -- PisUFilter
example : (⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋) = (⌊((P (fun (b1 : e) => ⊤ᵐ)) ∧ᵐ (P (fun (b2 : e) => (b2 =ᵐ b2))))⌋) := by with_reducible rfl  -- PosProps
example : (∀ (φ : e → σ), ⌊P φ →ᵐ ◇(∃ᵐ x, φ x)⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (◇(∃ᵐ b1, (φ b1))))⌋) := by with_reducible rfl  -- T1
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- T2
example : (⌊□(∃ᴱ x, G x)⌋) = (⌊(□(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- T3
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(∀ᵐ b1, ((φ b1) ↔ᵐ (ψ b1)))))⌋) := by with_reducible rfl  -- UniqueEss1
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ =ᵐ ψ)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(φ =ᵐ ψ)))⌋) := by with_reducible rfl  -- UniqueEss2
example : (∀ (φ : e → σ) (x : e), ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋) = (∀ (φ : e → σ) (x : e), ⌊(((Ess φ) x) →ᵐ (□(∀ᵐ b1, ((φ b1) →ᵐ (b1 ≡ᵐ x)))))⌋) := by with_reducible rfl  -- UniqueEss3


==> anc/tools/lean-check/Check_ScottVariantHOMLinK.lean <==
import Notes.ScottVariantHOMLinK
set_option linter.unusedVariables false

example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) ↔ᵐ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- A1
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ □(∀ᴱ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (□(∀ᴱ b1, ((φ b1) →ᵐ (ψ b1))))) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- A2
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- A3
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- A4
example : (⌊P NE⌋) = (⌊(P NE)⌋) := by with_reducible rfl  -- A5
example : (⌊◇(∃ᴱ x, G x)⌋) = (⌊(◇(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- Coro
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (φ : e → σ), ⌊P φ →ᵐ ◇(∃ᴱ x, φ x)⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (◇(∃ᴱ b1, (φ b1))))⌋) := by with_reducible rfl  -- T1
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- T2
example : (⌊□(∃ᴱ x, G x)⌋) = (⌊(□(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- T3


==> anc/tools/lean-check/Check_ScottVariantHOMLinS4.lean <==
import Notes.ScottVariantHOMLinS4
set_option linter.unusedVariables false

example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) ↔ᵐ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- A1
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ □(∀ᴱ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (□(∀ᴱ b1, ((φ b1) →ᵐ (ψ b1))))) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- A2
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- A3
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- A4
example : (⌊P NE⌋) = (⌊(P NE)⌋) := by with_reducible rfl  -- A5
example : (⌊◇(∃ᴱ x, G x)⌋) = (⌊(◇(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- Coro
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (φ : e → σ), ⌊P φ →ᵐ ◇(∃ᴱ x, φ x)⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (◇(∃ᴱ b1, (φ b1))))⌋) := by with_reducible rfl  -- T1
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- T2
example : (⌊□(∃ᴱ x, G x)⌋) = (⌊(□(∃ᴱ b1, (G b1)))⌋) := by with_reducible rfl  -- T3


==> anc/tools/lean-check/Check_ScottVariantHOMLposs.lean <==
import Notes.ScottVariantHOMLposs
set_option linter.unusedVariables false

example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) ↔ᵐ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- A1
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ □(∀ᵐ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (□(∀ᵐ b1, ((φ b1) →ᵐ (ψ b1))))) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- A2
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- A3
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- A4
example : (⌊P NE⌋) = (⌊(P NE)⌋) := by with_reducible rfl  -- A5
example : (⌊◇(∃ᵐ x, G x)⌋) = (⌊(◇(∃ᵐ b1, (G b1)))⌋) := by with_reducible rfl  -- Coro
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (x y : e), ⌊G x ∧ᵐ G y →ᵐ x ≡ᵐ y⌋) = (∀ (x y : e), ⌊(((G x) ∧ᵐ (G y)) →ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- Monotheism
example : (⌊¬ᵐP (fun _ : e => ⊥ᵐ) ∧ᵐ ¬ᵐP (fun x : e => x ≠ᵐ x)⌋) = (⌊((¬ᵐ(P (fun (b1 : e) => ⊥ᵐ))) ∧ᵐ (¬ᵐ(P (fun (b2 : e) => (b2 ≠ᵐ b2)))))⌋) := by with_reducible rfl  -- NegProps
example : (⌊FilterP P⌋) = (⌊(FilterP P)⌋) := by with_reducible rfl  -- PisFilterP
example : (⌊UFilterP P⌋) = (⌊(UFilterP P)⌋) := by with_reducible rfl  -- PisUFilterP
example : (⌊P (fun _ : e => ⊤ᵐ) ∧ᵐ P (fun x : e => x =ᵐ x)⌋) = (⌊((P (fun (b1 : e) => ⊤ᵐ)) ∧ᵐ (P (fun (b2 : e) => (b2 =ᵐ b2))))⌋) := by with_reducible rfl  -- PosProps
example : (∀ (φ : e → σ), ⌊P φ →ᵐ ◇(∃ᵐ x, φ x)⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (◇(∃ᵐ b1, (φ b1))))⌋) := by with_reducible rfl  -- T1
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- T2
example : (⌊□(∃ᵐ x, G x)⌋) = (⌊(□(∃ᵐ b1, (G b1)))⌋) := by with_reducible rfl  -- T3
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(∀ᵐ y, φ y ↔ᵐ ψ y)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(∀ᵐ b1, ((φ b1) ↔ᵐ (ψ b1)))))⌋) := by with_reducible rfl  -- UniqueEss1
example : (∀ (φ ψ : e → σ) (x : e), ⌊Ess φ x ∧ᵐ Ess ψ x →ᵐ □(φ ≡ᵐ ψ)⌋) = (∀ (φ ψ : e → σ) (x : e), ⌊((((Ess φ) x) ∧ᵐ ((Ess ψ) x)) →ᵐ (□(φ ≡ᵐ ψ)))⌋) := by with_reducible rfl  -- UniqueEss2
example : (∀ (φ : e → σ) (x : e), ⌊Ess φ x →ᵐ □(∀ᵐ y, φ y →ᵐ y ≡ᵐ x)⌋) = (∀ (φ : e → σ) (x : e), ⌊(((Ess φ) x) →ᵐ (□(∀ᵐ b1, ((φ b1) →ᵐ (b1 ≡ᵐ x)))))⌋) := by with_reducible rfl  -- UniqueEss3


==> anc/tools/lean-check/Check_ScottVariantHOMLpossInS4.lean <==
import Notes.ScottVariantHOMLpossInS4
set_option linter.unusedVariables false

example : (∀ (φ : e → σ), ⌊¬ᵐ(P φ) ↔ᵐ P ~ᵐφ⌋) = (∀ (φ : e → σ), ⌊((¬ᵐ(P φ)) ↔ᵐ (P (~ᵐφ)))⌋) := by with_reducible rfl  -- A1
example : (∀ (φ ψ : e → σ), ⌊P φ ∧ᵐ □(∀ᵐ y, φ y →ᵐ ψ y) →ᵐ P ψ⌋) = (∀ (φ ψ : e → σ), ⌊(((P φ) ∧ᵐ (□(∀ᵐ b1, ((φ b1) →ᵐ (ψ b1))))) →ᵐ (P ψ))⌋) := by with_reducible rfl  -- A2
example : (⌊P G⌋) = (⌊(P G)⌋) := by with_reducible rfl  -- A3
example : (∀ (φ : e → σ), ⌊P φ →ᵐ □ P φ⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (□(P φ)))⌋) := by with_reducible rfl  -- A4
example : (⌊P NE⌋) = (⌊(P NE)⌋) := by with_reducible rfl  -- A5
example : (⌊◇(∃ᵐ x, G x)⌋) = (⌊(◇(∃ᵐ b1, (G b1)))⌋) := by with_reducible rfl  -- Coro
example : (∀ (φ : σ), ⌊φ →ᵐ □φ⌋) = (∀ (φ : σ), ⌊(φ →ᵐ (□φ))⌋) := by with_reducible rfl  -- MC
example : (∀ (φ : e → σ), ⌊P φ →ᵐ ◇(∃ᵐ x, φ x)⌋) = (∀ (φ : e → σ), ⌊((P φ) →ᵐ (◇(∃ᵐ b1, (φ b1))))⌋) := by with_reducible rfl  -- T1
example : (∀ (x : e), ⌊G x →ᵐ Ess G x⌋) = (∀ (x : e), ⌊((G x) →ᵐ ((Ess G) x))⌋) := by with_reducible rfl  -- T2
example : (⌊□(∃ᵐ x, G x)⌋) = (⌊(□(∃ᵐ b1, (G b1)))⌋) := by with_reducible rfl  -- T3


==> anc/tools/lean-check/Check_TestsHOML.lean <==
import Notes.TestsHOML
set_option linter.unusedVariables false
variable {α : Type} {A B C φ ψ : σ} {p q : α → σ} {P Q : e → σ} {x y z t : α}

example : (⌊(∀ᴱ x, □(P x)) →ᵐ □(∀ᴱ x, P x)⌋) = (⌊((∀ᴱ b1, (□(P b1))) →ᵐ (□(∀ᴱ b2, (P b2))))⌋) := by with_reducible rfl  -- BarcanAct
example : (⌊(∀ᵐ x, □(p x)) →ᵐ □(∀ᵐ x, p x)⌋) = (⌊((∀ᵐ b1, (□(p b1))) →ᵐ (□(∀ᵐ b2, (p b2))))⌋) := by with_reducible rfl  -- BarcanPoss
example : (⌊∃ᵐ (f : α → σ), ∀ᵐ x, (f x) ↔ᵐ A⌋) = (⌊(∃ᵐ (b1 : α → σ), (∀ᵐ b2, ((b1 b2) ↔ᵐ A)))⌋) := by with_reducible rfl  -- Comprehension1
example : (∀ {A1 : α → σ}, ⌊∃ᵐ (f : α → σ), ∀ᵐ x, (f x) ↔ᵐ (A1 x)⌋) = (∀ {A1 : α → σ}, ⌊(∃ᵐ (b1 : α → σ), (∀ᵐ b2, ((b1 b2) ↔ᵐ (A1 b2))))⌋) := by with_reducible rfl  -- Comprehension2
example : (∀ {β : Type} {A2 : α → β → σ}, ⌊∃ᵐ (f : α → β → σ), ∀ᵐ x, ∀ᵐ y, (f x y) ↔ᵐ (A2 x y)⌋) = (∀ {β : Type} {A2 : α → β → σ}, ⌊(∃ᵐ (b1 : α → β → σ), (∀ᵐ b2 b3, (((b1 b2) b3) ↔ᵐ ((A2 b2) b3))))⌋) := by with_reducible rfl  -- Comprehension3
example : (⌊□(∀ᴱ x, P x) →ᵐ (∀ᴱ x, □(P x))⌋) = (⌊((□(∀ᴱ b1, (P b1))) →ᵐ (∀ᴱ b2, (□(P b2))))⌋) := by with_reducible rfl  -- ConvBarcanAct
example : (⌊□(∀ᵐ x, p x) →ᵐ (∀ᵐ x, □(p x))⌋) = (⌊((□(∀ᵐ b1, (p b1))) →ᵐ (∀ᵐ b2, (□(p b2))))⌋) := by with_reducible rfl  -- ConvBarcanPoss
example : (⌊(φ =ᵐ ψ) →ᵐ (φ ↔ᵐ ψ)⌋) = (⌊((φ =ᵐ ψ) →ᵐ (φ ↔ᵐ ψ))⌋) := by with_reducible rfl  -- EQBoolExt1
example : (⌊(φ ↔ᵐ ψ) →ᵐ (φ =ᵐ ψ)⌋) = (⌊((φ ↔ᵐ ψ) →ᵐ (φ =ᵐ ψ))⌋) := by with_reducible rfl  -- EQBoolExt2
example : (⌊φ ↔ᵐ ψ⌋ → ⌊φ =ᵐ ψ⌋) = (⌊(φ ↔ᵐ ψ)⌋ → ⌊(φ =ᵐ ψ)⌋) := by with_reducible rfl  -- EQBoolExt3
example : (∀ {β : Type} {f : α → β}, ⌊(x =ᵐ y) →ᵐ ((f x) =ᵐ (f y))⌋) = (∀ {β : Type} {f : α → β}, ⌊((x =ᵐ y) →ᵐ ((f x) =ᵐ (f y)))⌋) := by with_reducible rfl  -- EQCong
example : (⌊(p =ᵐ q) →ᵐ (∀ᵐ x, ((p x) =ᵐ (q x)))⌋) = (⌊((p =ᵐ q) →ᵐ (∀ᵐ b1, ((p b1) =ᵐ (q b1))))⌋) := by with_reducible rfl  -- EQFuncExt
example : (⌊∃ᵐ x, P x⌋ → ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋) = (⌊(∃ᵐ b1, (P b1))⌋ → ⌊(P ≠ᵐ (fun (b1 : e) => ⊥ᵐ))⌋) := by with_reducible rfl  -- EmptyProperty2
example : (⌊∃ᴱ x, P x⌋ → ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋) = (⌊(∃ᴱ b1, (P b1))⌋ → ⌊(P ≠ᵐ (fun (b1 : e) => ⊥ᵐ))⌋) := by with_reducible rfl  -- EmptyProperty3
example : (⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ → ⌊∃ᵐ x, P x⌋) = (⌊(P ≠ᵐ (fun (b1 : e) => ⊥ᵐ))⌋ → ⌊(∃ᵐ b1, (P b1))⌋) := by with_reducible rfl  -- EmptyProperty4
example : (⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ → ⌊∃ᴱ x, P x⌋) = (⌊(P ≠ᵐ (fun (b1 : e) => ⊥ᵐ))⌋ → ⌊(∃ᴱ b1, (P b1))⌋) := by with_reducible rfl  -- EmptyProperty5
example : (⌊(fun _ : e => ⊥ᵐ) =ᵐ (fun x : e => x ≠ᵐ x)⌋) = (⌊((fun (b1 : e) => ⊥ᵐ) =ᵐ (fun (b2 : e) => (b2 ≠ᵐ b2)))⌋) := by with_reducible rfl  -- EmptyPropertyAndSelfDifference
example : (⌊(x =ᵐ y) ↔ᵐ (x ≡ᵐ y)⌋) = (⌊((x =ᵐ y) ↔ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- EqPrimLeib
example : (⌊x =ᵐ x⌋) = (⌊(x =ᵐ x)⌋) := by with_reducible rfl  -- EqRefl
example : (⌊(x =ᵐ y) ↔ᵐ (y =ᵐ x)⌋) = (⌊((x =ᵐ y) ↔ᵐ (y =ᵐ x))⌋) := by with_reducible rfl  -- EqSym
example : (⌊((x =ᵐ y) ∧ᵐ (y =ᵐ z)) →ᵐ (x =ᵐ z)⌋) = (⌊(((x =ᵐ y) ∧ᵐ (y =ᵐ z)) →ᵐ (x =ᵐ z))⌋) := by with_reducible rfl  -- EqTrans
example : (⌊∃ᴱ (_ : e), ⊤ᵐ⌋) = (⌊(∃ᴱ (b1 : e), ⊤ᵐ)⌋) := by with_reducible rfl  -- ExImActualist
example : (⌊∃ᴱ (x : e), x =ᵐ x⌋) = (⌊(∃ᴱ (b1 : e), (b1 =ᵐ b1))⌋) := by with_reducible rfl  -- ExImActualist1
example : (⌊∃ᴱ (x : e), x ≡ᵐ x⌋) = (⌊(∃ᴱ (b1 : e), (b1 ≡ᵐ b1))⌋) := by with_reducible rfl  -- ExImActualist2
example : (∀ {t : e}, ⌊∃ᴱ (x : e), x =ᵐ t⌋) = (∀ {t : e}, ⌊(∃ᴱ (b1 : e), (b1 =ᵐ t))⌋) := by with_reducible rfl  -- ExImActualist3
example : (∀ [Nonempty α], ⌊∃ᵐ (_ : α), ⊤ᵐ⌋) = (∀ [Nonempty α], ⌊(∃ᵐ (b1 : α), ⊤ᵐ)⌋) := by with_reducible rfl  -- ExImPossibilist
example : (⌊∃ᵐ (x : e), x =ᵐ x⌋) = (⌊(∃ᵐ (b1 : e), (b1 =ᵐ b1))⌋) := by with_reducible rfl  -- ExImPossibilist1
example : (⌊∃ᵐ (x : e), x ≡ᵐ x⌋) = (⌊(∃ᵐ (b1 : e), (b1 ≡ᵐ b1))⌋) := by with_reducible rfl  -- ExImPossibilist2
example : (∀ {t : e}, ⌊∃ᵐ (x : e), x =ᵐ t⌋) = (∀ {t : e}, ⌊(∃ᵐ (b1 : e), (b1 =ᵐ t))⌋) := by with_reducible rfl  -- ExImPossibilist3
example : (⌊∃ᵐ (x : α), x ≡ᵐ t⌋) = (⌊(∃ᵐ (b1 : α), (b1 ≡ᵐ t))⌋) := by with_reducible rfl  -- ExImPossibilist4
example : (⌊A →ᵐ (B →ᵐ A)⌋) = (⌊(A →ᵐ (B →ᵐ A))⌋) := by with_reducible rfl  -- Hilbert_A1
example : (⌊(A →ᵐ (B →ᵐ C)) →ᵐ ((A →ᵐ B) →ᵐ (A →ᵐ C))⌋) = (⌊((A →ᵐ (B →ᵐ C)) →ᵐ ((A →ᵐ B) →ᵐ (A →ᵐ C)))⌋) := by with_reducible rfl  -- Hilbert_A2
example : (∀ (h1 : ⌊A⌋) (h2 : ⌊A →ᵐ B⌋), ⌊B⌋) = (∀ (h1 : ⌊A⌋) (h2 : ⌊(A →ᵐ B)⌋), ⌊B⌋) := by with_reducible rfl  -- Hilbert_MP
example : (⌊∀ᵐ (f : σ), f →ᵐ □f⌋) = (⌊(∀ᵐ (b1 : σ), (b1 →ᵐ (□b1)))⌋) := by with_reducible rfl  -- ModalCollapse
example : (∀ (h : ⌊A⌋), ⌊∀ᵐ (_ : α), A⌋) = (∀ (h : ⌊A⌋), ⌊(∀ᵐ (b1 : α), A)⌋) := by with_reducible rfl  -- Quant_1
example : (∀ (h : ⌊A⌋), ⌊∀ᴱ (_ : e), A⌋) = (∀ (h : ⌊A⌋), ⌊(∀ᴱ (b1 : e), A)⌋) := by with_reducible rfl  -- Quant_2
example : (⌊(fun _ : e => ⊤ᵐ) =ᵐ (fun x : e => x =ᵐ x)⌋) = (⌊((fun (b1 : e) => ⊤ᵐ) =ᵐ (fun (b2 : e) => (b2 =ᵐ b2)))⌋) := by with_reducible rfl  -- TruePropertyAndSelfIdentity
example : (⌊□φ →ᵐ □□φ⌋) = (⌊((□φ) →ᵐ (□(□φ)))⌋) := by with_reducible rfl  -- ax4
example : (⌊◇φ →ᵐ □◇φ⌋) = (⌊((◇φ) →ᵐ (□(◇φ)))⌋) := by with_reducible rfl  -- ax5
example : (⌊φ →ᵐ □◇φ⌋) = (⌊(φ →ᵐ (□(◇φ)))⌋) := by with_reducible rfl  -- axB
example : (⌊□φ →ᵐ ◇φ⌋) = (⌊((□φ) →ᵐ (◇φ))⌋) := by with_reducible rfl  -- axD
example : (⌊□φ →ᵐ φ⌋) = (⌊((□φ) →ᵐ φ)⌋) := by with_reducible rfl  -- axM


==> anc/tools/lean-check/Check_TestsHOMLinS4.lean <==
import Notes.TestsHOMLinS4
set_option linter.unusedVariables false
variable {α : Type} {A B C φ ψ : σ} {p q : α → σ} {P Q : e → σ} {x y z t : α}

example : (⌊(∀ᴱ x, □(P x)) →ᵐ □(∀ᴱ x, P x)⌋) = (⌊((∀ᴱ b1, (□(P b1))) →ᵐ (□(∀ᴱ b2, (P b2))))⌋) := by with_reducible rfl  -- BarcanAct
example : (⌊(∀ᵐ x, □(p x)) →ᵐ □(∀ᵐ x, p x)⌋) = (⌊((∀ᵐ b1, (□(p b1))) →ᵐ (□(∀ᵐ b2, (p b2))))⌋) := by with_reducible rfl  -- BarcanPoss
example : (⌊∃ᵐ (f : α → σ), ∀ᵐ x, (f x) ↔ᵐ A⌋) = (⌊(∃ᵐ (b1 : α → σ), (∀ᵐ b2, ((b1 b2) ↔ᵐ A)))⌋) := by with_reducible rfl  -- Comprehension1
example : (∀ {A1 : α → σ}, ⌊∃ᵐ (f : α → σ), ∀ᵐ x, (f x) ↔ᵐ (A1 x)⌋) = (∀ {A1 : α → σ}, ⌊(∃ᵐ (b1 : α → σ), (∀ᵐ b2, ((b1 b2) ↔ᵐ (A1 b2))))⌋) := by with_reducible rfl  -- Comprehension2
example : (∀ {β : Type} {A2 : α → β → σ}, ⌊∃ᵐ (f : α → β → σ), ∀ᵐ x, ∀ᵐ y, (f x y) ↔ᵐ (A2 x y)⌋) = (∀ {β : Type} {A2 : α → β → σ}, ⌊(∃ᵐ (b1 : α → β → σ), (∀ᵐ b2 b3, (((b1 b2) b3) ↔ᵐ ((A2 b2) b3))))⌋) := by with_reducible rfl  -- Comprehension3
example : (⌊□(∀ᴱ x, P x) →ᵐ (∀ᴱ x, □(P x))⌋) = (⌊((□(∀ᴱ b1, (P b1))) →ᵐ (∀ᴱ b2, (□(P b2))))⌋) := by with_reducible rfl  -- ConvBarcanAct
example : (⌊□(∀ᵐ x, p x) →ᵐ (∀ᵐ x, □(p x))⌋) = (⌊((□(∀ᵐ b1, (p b1))) →ᵐ (∀ᵐ b2, (□(p b2))))⌋) := by with_reducible rfl  -- ConvBarcanPoss
example : (⌊(φ =ᵐ ψ) →ᵐ (φ ↔ᵐ ψ)⌋) = (⌊((φ =ᵐ ψ) →ᵐ (φ ↔ᵐ ψ))⌋) := by with_reducible rfl  -- EQBoolExt1
example : (⌊(φ ↔ᵐ ψ) →ᵐ (φ =ᵐ ψ)⌋) = (⌊((φ ↔ᵐ ψ) →ᵐ (φ =ᵐ ψ))⌋) := by with_reducible rfl  -- EQBoolExt2
example : (⌊φ ↔ᵐ ψ⌋ → ⌊φ =ᵐ ψ⌋) = (⌊(φ ↔ᵐ ψ)⌋ → ⌊(φ =ᵐ ψ)⌋) := by with_reducible rfl  -- EQBoolExt3
example : (∀ {β : Type} {f : α → β}, ⌊(x =ᵐ y) →ᵐ ((f x) =ᵐ (f y))⌋) = (∀ {β : Type} {f : α → β}, ⌊((x =ᵐ y) →ᵐ ((f x) =ᵐ (f y)))⌋) := by with_reducible rfl  -- EQCong
example : (⌊(p =ᵐ q) →ᵐ (∀ᵐ x, ((p x) =ᵐ (q x)))⌋) = (⌊((p =ᵐ q) →ᵐ (∀ᵐ b1, ((p b1) =ᵐ (q b1))))⌋) := by with_reducible rfl  -- EQFuncExt
example : (⌊∃ᵐ x, P x⌋ → ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋) = (⌊(∃ᵐ b1, (P b1))⌋ → ⌊(P ≠ᵐ (fun (b1 : e) => ⊥ᵐ))⌋) := by with_reducible rfl  -- EmptyProperty2
example : (⌊∃ᴱ x, P x⌋ → ⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋) = (⌊(∃ᴱ b1, (P b1))⌋ → ⌊(P ≠ᵐ (fun (b1 : e) => ⊥ᵐ))⌋) := by with_reducible rfl  -- EmptyProperty3
example : (⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ → ⌊∃ᵐ x, P x⌋) = (⌊(P ≠ᵐ (fun (b1 : e) => ⊥ᵐ))⌋ → ⌊(∃ᵐ b1, (P b1))⌋) := by with_reducible rfl  -- EmptyProperty4
example : (⌊P ≠ᵐ (fun _ : e => ⊥ᵐ)⌋ → ⌊∃ᴱ x, P x⌋) = (⌊(P ≠ᵐ (fun (b1 : e) => ⊥ᵐ))⌋ → ⌊(∃ᴱ b1, (P b1))⌋) := by with_reducible rfl  -- EmptyProperty5
example : (⌊(fun _ : e => ⊥ᵐ) =ᵐ (fun x : e => x ≠ᵐ x)⌋) = (⌊((fun (b1 : e) => ⊥ᵐ) =ᵐ (fun (b2 : e) => (b2 ≠ᵐ b2)))⌋) := by with_reducible rfl  -- EmptyPropertyAndSelfDifference
example : (⌊(x =ᵐ y) ↔ᵐ (x ≡ᵐ y)⌋) = (⌊((x =ᵐ y) ↔ᵐ (x ≡ᵐ y))⌋) := by with_reducible rfl  -- EqPrimLeib
example : (⌊x =ᵐ x⌋) = (⌊(x =ᵐ x)⌋) := by with_reducible rfl  -- EqRefl
example : (⌊(x =ᵐ y) ↔ᵐ (y =ᵐ x)⌋) = (⌊((x =ᵐ y) ↔ᵐ (y =ᵐ x))⌋) := by with_reducible rfl  -- EqSym
example : (⌊((x =ᵐ y) ∧ᵐ (y =ᵐ z)) →ᵐ (x =ᵐ z)⌋) = (⌊(((x =ᵐ y) ∧ᵐ (y =ᵐ z)) →ᵐ (x =ᵐ z))⌋) := by with_reducible rfl  -- EqTrans
example : (⌊∃ᴱ (_ : e), ⊤ᵐ⌋) = (⌊(∃ᴱ (b1 : e), ⊤ᵐ)⌋) := by with_reducible rfl  -- ExImActualist
example : (⌊∃ᴱ (x : e), x =ᵐ x⌋) = (⌊(∃ᴱ (b1 : e), (b1 =ᵐ b1))⌋) := by with_reducible rfl  -- ExImActualist1
example : (⌊∃ᴱ (x : e), x ≡ᵐ x⌋) = (⌊(∃ᴱ (b1 : e), (b1 ≡ᵐ b1))⌋) := by with_reducible rfl  -- ExImActualist2
example : (∀ {t : e}, ⌊∃ᴱ (x : e), x =ᵐ t⌋) = (∀ {t : e}, ⌊(∃ᴱ (b1 : e), (b1 =ᵐ t))⌋) := by with_reducible rfl  -- ExImActualist3
example : (∀ [Nonempty α], ⌊∃ᵐ (_ : α), ⊤ᵐ⌋) = (∀ [Nonempty α], ⌊(∃ᵐ (b1 : α), ⊤ᵐ)⌋) := by with_reducible rfl  -- ExImPossibilist
example : (⌊∃ᵐ (x : e), x =ᵐ x⌋) = (⌊(∃ᵐ (b1 : e), (b1 =ᵐ b1))⌋) := by with_reducible rfl  -- ExImPossibilist1
example : (⌊∃ᵐ (x : e), x ≡ᵐ x⌋) = (⌊(∃ᵐ (b1 : e), (b1 ≡ᵐ b1))⌋) := by with_reducible rfl  -- ExImPossibilist2
example : (∀ {t : e}, ⌊∃ᵐ (x : e), x =ᵐ t⌋) = (∀ {t : e}, ⌊(∃ᵐ (b1 : e), (b1 =ᵐ t))⌋) := by with_reducible rfl  -- ExImPossibilist3
example : (⌊∃ᵐ (x : α), x ≡ᵐ t⌋) = (⌊(∃ᵐ (b1 : α), (b1 ≡ᵐ t))⌋) := by with_reducible rfl  -- ExImPossibilist4
example : (⌊A →ᵐ (B →ᵐ A)⌋) = (⌊(A →ᵐ (B →ᵐ A))⌋) := by with_reducible rfl  -- Hilbert_A1
example : (⌊(A →ᵐ (B →ᵐ C)) →ᵐ ((A →ᵐ B) →ᵐ (A →ᵐ C))⌋) = (⌊((A →ᵐ (B →ᵐ C)) →ᵐ ((A →ᵐ B) →ᵐ (A →ᵐ C)))⌋) := by with_reducible rfl  -- Hilbert_A2
example : (∀ (h1 : ⌊A⌋) (h2 : ⌊A →ᵐ B⌋), ⌊B⌋) = (∀ (h1 : ⌊A⌋) (h2 : ⌊(A →ᵐ B)⌋), ⌊B⌋) := by with_reducible rfl  -- Hilbert_MP
example : (⌊∀ᵐ (f : σ), f →ᵐ □f⌋) = (⌊(∀ᵐ (b1 : σ), (b1 →ᵐ (□b1)))⌋) := by with_reducible rfl  -- ModalCollapse
example : (∀ (h : ⌊A⌋), ⌊∀ᵐ (_ : α), A⌋) = (∀ (h : ⌊A⌋), ⌊(∀ᵐ (b1 : α), A)⌋) := by with_reducible rfl  -- Quant_1
example : (∀ (h : ⌊A⌋), ⌊∀ᴱ (_ : e), A⌋) = (∀ (h : ⌊A⌋), ⌊(∀ᴱ (b1 : e), A)⌋) := by with_reducible rfl  -- Quant_2
example : (⌊(fun _ : e => ⊤ᵐ) =ᵐ (fun x : e => x =ᵐ x)⌋) = (⌊((fun (b1 : e) => ⊤ᵐ) =ᵐ (fun (b2 : e) => (b2 =ᵐ b2)))⌋) := by with_reducible rfl  -- TruePropertyAndSelfIdentity
example : (⌊□φ →ᵐ □□φ⌋) = (⌊((□φ) →ᵐ (□(□φ)))⌋) := by with_reducible rfl  -- ax4
example : (⌊◇φ →ᵐ □◇φ⌋) = (⌊((◇φ) →ᵐ (□(◇φ)))⌋) := by with_reducible rfl  -- ax5
example : (⌊φ →ᵐ □◇φ⌋) = (⌊(φ →ᵐ (□(◇φ)))⌋) := by with_reducible rfl  -- axB
example : (⌊□φ →ᵐ ◇φ⌋) = (⌊((□φ) →ᵐ (◇φ))⌋) := by with_reducible rfl  -- axD
example : (⌊□φ →ᵐ φ⌋) = (⌊((□φ) →ᵐ φ)⌋) := by with_reducible rfl  -- axM


==> anc/tools/lean-check/Check_ThereIsNoEvil1.lean <==
import Notes.ThereIsNoEvil1
set_option linter.unusedVariables false

example : (⌊□(¬ᵐ(∃ᴱ x, Evil x))⌋) = (⌊(□(¬ᵐ(∃ᴱ b1, (Evil b1))))⌋) := by with_reducible rfl  -- NecNoEvil


==> anc/tools/lean-check/Check_ThereIsNoEvil2.lean <==
import Notes.ThereIsNoEvil2
set_option linter.unusedVariables false

example : (⌊□(¬ᵐ(∃ᴱ x, Evil x))⌋) = (⌊(□(¬ᵐ(∃ᴱ b1, (Evil b1))))⌋) := by with_reducible rfl  -- NecNoEvil


==> anc/tools/loc-report.txt <==
module                           | Isabelle: tot prose stmt proof (blank) | Lean:     tot prose stmt proof (blank)
EvilDerivable                    |   33     7   26     0      18 |   74    22   27    25      25
GoedelVariantHOML1               |   42     7   20    15      21 |   73    19   20    34      19
GoedelVariantHOML1AndersonQuant  |   41     6   20    15      22 |   70    16   20    34      19
GoedelVariantHOML1inS4           |   19     2   17     0      19 |   37    11   19     7      17
GoedelVariantHOML1poss           |   41     6   20    15      21 |   70    16   20    34      19
GoedelVariantHOML2               |   56     9   34    13      26 |   96    26   37    33      32
GoedelVariantHOML2AndersonQuant  |   51     5   34    12      25 |   93    26   37    30      32
GoedelVariantHOML2inS4           |   22     2   20     0      20 |   37    10   23     4      17
GoedelVariantHOML2poss           |   53     7   34    12      25 |   95    25   37    33      32
GoedelVariantHOML2possInS4       |   22     2   20     0      21 |   37    10   23     4      17
GoedelVariantHOML3               |   56     9   35    12      27 |  105    29   39    37      32
GoedelVariantHOML3AndersonQuant  |   53     6   35    12      26 |  107    29   39    39      32
GoedelVariantHOML3inS4           |   22     2   20     0      20 |   40    10   24     6      17
GoedelVariantHOML3poss           |   54     7   35    12      28 |  102    26   39    37      32
GoedelVariantHOML3possInS4       |   22     2   20     0      23 |   40    10   24     6      17
HOMLinHOL                        |   50    11   39     0      15 |   81    21   60     0      14
HOMLinHOLonlyK                   |   46    11   35     0      14 |   78    21   57     0      14
HOMLinHOLonlyS4                  |   48    10   38     0      14 |   79    20   59     0      14
ModalFilter                      |   23     2   21     0       7 |   27     2   25     0       3
ScottVariantHOML                 |   46     7   27    12      22 |   73    18   26    29      26
ScottVariantHOMLAndersonQuant    |   44     5   27    12      23 |   77    19   26    32      26
ScottVariantHOMLinK              |   20     2   18     0      22 |   32    12   16     4      16
ScottVariantHOMLinS4             |   20     2   18     0      22 |   31    11   16     4      16
ScottVariantHOMLposs             |   43     4   27    12      23 |   69    16   26    27      26
ScottVariantHOMLpossInS4         |   20     2   18     0      19 |   31    11   16     4      16
SurjectiveCantor                 |   46    11    7    28       5 |   33    19    3    11       5
TestsHOML                        |   68    13   45    10      16 |   76    23   45     8      12
TestsHOMLinS4                    |   70    13   45    12      17 |   77    25   45     7      12
ThereIsNoEvil1                   |   17     4    5     8       5 |    8     4    3     1       2
ThereIsNoEvil2                   |    9     4    5     0       2 |   20    10    3     7       2
TOTAL                            | 1157   180  765   212     568 | 1868   517  854   497     563
header lines counted in stmt: isa 96 lean 71


==> anc/tools/loc.py <==
#!/usr/bin/env python3
"""Line counts of the Isabelle theories and the Lean modules, per file and overall, split by
kind of line: blank / prose (text blocks, comments, doc-strings) / declarations (statements,
definitions, notation, headers) / proof (lines of Isar proof or Lean proof term below the
statement).  A one-line `lemma X: "..." by blast` and a one-line `theorem X : ... := term`
count as one declaration line on either side; only proof lines below the statement line
count as proof.  Lean's `-- lemma True nitpick[...]` records count as prose, the Isabelle
`lemma True nitpick[...] oops` probes as declarations (16 lines).  Blank lines are not
counted in the totals (the AFP theories end in runs of empty lines); they are reported
separately in the last column of each half.  `--latex FILE` also writes the two rows of
the paper's table."""
import re, glob, os, collections, sys
THY='input/Notes_On_Goedels_Ontological_Argument'; LEAN='Notes'
DECL_I=re.compile(r'^\s*(lemma|theorem|corollary|definition|abbreviation|axiomatization|consts|typedecl|type_synonym)\b')
PROOF_I=re.compile(r'^\s*(proof|have|thus|qed|\{|\}|show|hence|using|by|apply|assume|obtain|then|next|oops|nitpick|sledgehammer|fix|from|with|ultimately|moreover|also|finally|case|let|note|unfolding|\.\.)\b|^\s*[{}]')
HEAD_I=re.compile(r'^\s*(theory|begin|end|nitpick_params|declare)\b')

def classify_isa(lines):
    c=collections.Counter(); intext=False; last=None
    for ln in lines:
        s=ln.strip()
        if intext:
            c['prose']+=1
            if '\\<close>' in s: intext=False
            continue
        if not s: c['blank']+=1; continue
        if re.match(r'(text|section|subsection|paragraph)\s*\\<open>',s) or s.startswith('\\<comment>') or s.startswith('(*'):
            c['prose']+=1
            if s.startswith('text') and '\\<close>' not in s: intext=True
            continue
        if HEAD_I.match(s): c['header']+=1; continue
        if DECL_I.match(s): c['stmt']+=1; last='stmt'; continue
        if PROOF_I.match(s): c['proof']+=1; last='proof'; continue
        c[last or 'stmt']+=1   # continuation line
    return c

DECL_L=re.compile(r'^\s*(@\[[^\]]*\]\s*)?(theorem|lemma|def|axiom|example|abbrev|notation|infix[lr]?|prefix|postfix|instance)\b')
HEAD_L=re.compile(r'^\s*(import|variable|attribute|open|macro|set_option|namespace|section|end|universe)\b')
def classify_lean(lines):
    c=collections.Counter(); incomment=False; mode=None
    for ln in lines:
        s=ln.strip()
        if incomment:
            c['prose']+=1
            if '-/' in s: incomment=False
            continue
        if not s: c['blank']+=1; continue
        if s.startswith('/-') or s.startswith('--'):
            c['prose']+=1
            if s.startswith('/-') and '-/' not in s: incomment=True
            continue
        if HEAD_L.match(s):
            c['header']+=1; mode=None; continue
        m=DECL_L.match(s)
        if m:
            kind=m.group(2)
            c['stmt']+=1
            # what follows `:=` on later lines: proof for theorems, definiens for defs
            if ':=' in s:
                after=s.split(':=',1)[1].strip()
                mode = ('proof' if kind in ('theorem','lemma','example') else 'stmt') if after in ('','by','fun w =>') or after.startswith('by') and len(after)<4 or after.endswith('=>') else None
                if kind in ('theorem','lemma','example') and after not in ('','by') and not after.endswith('=>'):
                    mode='proof'   # inline term begun on the decl line, continuation is proof
            else:
                mode='stmt-pre'    # statement continues on following lines
            continue
        if not ln[0].isspace(): c['stmt']+=1; continue
        # indented continuation
        if mode=='stmt-pre':
            c['stmt']+=1
            if ':=' in s:
                after=s.split(':=',1)[1].strip()
                mode='proof'
            continue
        c[mode or 'stmt']+=1
    return c

# The Isabelle sources are the AFP entry's, third-party material kept outside the
# repository.  Without them every count is zero, and a zeroed table is easy to miss in a
# built PDF, so stop here rather than report nothing as if it were a measurement.
if not glob.glob(THY + '/*.thy'):
    sys.exit("tools/loc.py: no theories under %s/.\n"
             "The Isabelle sources of the AFP entry are not part of this repository.\n"
             "Put them there and re-run; nothing has been written." % THY)

tot_i=collections.Counter(); tot_l=collections.Counter()
print('%-32s | %s | %s' % ('module','Isabelle: tot prose stmt proof (blank)', 'Lean:     tot prose stmt proof (blank)'))
for thy in sorted(glob.glob(THY+'/*.thy')):
    m=os.path.basename(thy)[:-4]
    li=open(thy,encoding='utf-8').read().split('\n'); ll=open(f'{LEAN}/{m}.lean',encoding='utf-8').read().split('\n')
    if li and li[-1]=='': li=li[:-1]
    if ll and ll[-1]=='': ll=ll[:-1]
    ci=classify_isa(li); cl=classify_lean(ll); tot_i+=ci; tot_l+=cl
    f=lambda c: '%4d %5d %4d %5d %7d' % (sum(c.values())-c['blank'], c['prose'], c['stmt']+c['header'], c['proof'], c['blank'])
    print('%-32s | %s | %s' % (m, f(ci), f(cl)))
f=lambda c: '%4d %5d %4d %5d %7d' % (sum(c.values())-c['blank'], c['prose'], c['stmt']+c['header'], c['proof'], c['blank'])
print('%-32s | %s | %s' % ('TOTAL', f(tot_i), f(tot_l)))
print('header lines counted in stmt: isa', tot_i['header'], 'lean', tot_l['header'])
if len(sys.argv)>2 and sys.argv[1]=='--latex':
    if not sum(tot_i.values()) or not sum(tot_l.values()):
        sys.exit('tools/loc.py: refusing to write %s with a zero count on either side.'
                 % sys.argv[2])
    row=lambda name,c: '%s & %d & %d & %d & %d\\\\\n' % (name, sum(c.values())-c['blank'], c['prose'], c['stmt']+c['header'], c['proof'])
    open(sys.argv[2],'w',encoding='utf-8').write('%% generated by tools/loc.py --latex; do not edit\n'
        '\\begin{tabular}{lrrrr}\n\\toprule\n & total & prose & declarations & proof\\\\\n\\midrule\n'
        + row('\\isa{} (30 theories)', tot_i) + row('\\lean{} (30 modules)', tot_l)
        + '\\bottomrule\n\\end{tabular}\n')


==> anc/tools/print_axioms.py <==
#!/usr/bin/env python3
"""Run `#print axioms` on every named theorem of every module and tabulate the result.

Writes tools/axioms-report.txt (every theorem of every module, full axiom list minus the
three standard Lean axioms) and, with --latex FILE, the rows of the paper's table of frame
conditions for the theorems listed in PRINCIPAL.  Nothing is omitted silently: the report
lists every postulate a theorem depends on except propext/Classical.choice/Quot.sound; the
LaTeX rows drop, in addition, only the constants named in OMIT (stated in the table caption).

Usage:  python3 tools/print_axioms.py [--latex arxiv/tab-frames.tex]
Requires the modules to be built (`lake build`) and `lake` on PATH (or in ~/.elan/bin).
Pure Python 3.7+ standard library; no platform assumptions."""
import re, glob, os, sys, shutil, subprocess, tempfile

LEAN = 'Notes'
STD = {'propext', 'Classical.choice', 'Quot.sound'}
FRAME = ['Rrefl', 'Rsymm', 'Rtrans']
OMIT = {'i', 'e', 'R', 'existsAt', 'P'}           # signature constants, omitted in the LaTeX rows
# rows of the paper's table: (module, [theorems shown in one row])
PRINCIPAL = [
 ('GoedelVariantHOML1', ['Inconsistency']),
 ('GoedelVariantHOML1inS4', ['Th3']),
 ('GoedelVariantHOML2', ['Th1']), ('GoedelVariantHOML2', ['Th4']),
 ('GoedelVariantHOML2', ['Th5', 'MC']), ('GoedelVariantHOML2', ['Monotheism']),
 ('GoedelVariantHOML2', ['PisUFilter']),
 ('GoedelVariantHOML2AndersonQuant', ['Th4']), ('GoedelVariantHOML2AndersonQuant', ['Th5', 'MC']),
 ('GoedelVariantHOML3', ['Th4']), ('GoedelVariantHOML3', ['Th5', 'MC']),
 ('GoedelVariantHOML3', ['PisUFilter']),
 ('ScottVariantHOML', ['T1']), ('ScottVariantHOML', ['T2']), ('ScottVariantHOML', ['T3', 'MC']),
 ('ScottVariantHOML', ['Monotheism']), ('ScottVariantHOML', ['PisUFilter']),
 ('ThereIsNoEvil1', ['NecNoEvil']), ('ThereIsNoEvil2', ['NecNoEvil']),
 ('EvilDerivable', ['T5', 'MC']), ('EvilDerivable', ['NisUFilter']),
]

def lake():
    for c in (shutil.which('lake'), os.path.expanduser('~/.elan/bin/lake'), os.path.expanduser('~/.elan/bin/lake.exe')):
        if c and os.path.exists(c):
            return c
    sys.exit('lake not found')

def axioms_of(mod, names):
    src = 'import Notes.%s\n' % mod + ''.join('#print axioms %s\n' % n for n in names)
    with tempfile.NamedTemporaryFile('w', suffix='.lean', delete=False, encoding='utf-8') as f:
        f.write(src); path = f.name
    out = subprocess.run([lake(), 'env', 'lean', path], capture_output=True, text=True,
                       encoding='utf-8', errors='replace').stdout
    os.unlink(path)
    res = {}
    for m in re.finditer(r"'(\S+?)' depends on axioms: \[([^\]]*)\]", out):
        res[m.group(1)] = sorted(set(x.strip() for x in m.group(2).split(',')) - STD)
    for m in re.finditer(r"'(\S+?)' does not depend on any axioms", out):
        res[m.group(1)] = []
    return res

def main():
    latex = sys.argv[sys.argv.index('--latex') + 1] if '--latex' in sys.argv else None
    table, lines = {}, []
    for f in sorted(glob.glob(LEAN + '/*.lean')):
        mod = os.path.basename(f)[:-5]
        names = re.findall(r'(?m)^theorem\s+([A-Za-z][A-Za-z0-9_\']*)', open(f, encoding='utf-8').read())
        if not names: continue
        ax = axioms_of(mod, names)
        table[mod] = ax
        lines.append('== ' + mod)
        for n in names:
            lines.append('  %-16s %s' % (n, ' '.join(ax.get(n, ['??']))))
    open('tools/axioms-report.txt', 'w', encoding='utf-8').write('\n'.join(lines) + '\n')
    print('\n'.join(lines))
    if latex:
        rows = []
        for mod, ths in PRINCIPAL:
            deps = set()
            for t in ths: deps |= set(table[mod][t])
            deps -= OMIT
            frame = [x for x in FRAME if x in deps]
            other = sorted(x for x in deps if x not in FRAME)
            tc = lambda xs: r'\tc{%s}' % ' '.join(xs) if xs else '---'
            rows.append(r'\tc{%s} & %s & %s & %s\\' % (mod, ', '.join(r'\tc{%s}' % t for t in ths), tc(frame), tc(other)))
        open(latex, 'w', encoding='utf-8').write('%% generated by tools/print_axioms.py -- do not edit\n'
                               '\\setlength{\\tabcolsep}{4pt}%\n\\begin{tabular}{llll}\n\\toprule\n'
                               'Module & Result & Frame conditions & Other postulates used\\\\\n\\midrule\n'
                               + '\n'.join(rows) + '\n\\bottomrule\n\\end{tabular}%\n')
        print('wrote', latex)

if __name__ == '__main__':
    main()


==> anc/tools/thf/build_native.sh <==
#!/bin/sh
# Native arm64 builds of the two provers Isabelle2025-2 ships for macOS only as x86-64
# binaries, which on Apple silicon run under Rosetta 2.  Same versions as the bundle:
#
#   Vampire 4.8 HO   from the sources the Isabelle component carries (contrib/vampire-4.8/src,
#                    tag v4.8HO4Sledgahammer).  Its README says "cmake . && make"; the
#                    higher-order build the component ships also needs CMAKE_BUILD_HOL=On,
#                    without which the sources do not compile.
#   Zipperposition 2.1  from opam, as the component README says, in a switch of its own:
#                    2.1 needs oseq < 0.4 and hence OCaml < 4.13.
#
# Usage: tools/thf/build_native.sh [DEST]      (DEST defaults to ~/provers-native)
# then:  VAMPIRE=DEST/vampire-4.8-src/vampire \
#        ZIPPERPOSITION=$(opam var --switch=zipper21 bin)/zipperposition  python3 tools/thf/run_provers.py ...
set -e
DEST=${1:-$HOME/provers-native}
ISA=${ISABELLE_HOME:-/Applications/Isabelle2025-2.app}
mkdir -p "$DEST"
command -v cmake >/dev/null || brew install cmake
rm -rf "$DEST/vampire-4.8-src"
cp -R "$ISA/contrib/vampire-4.8/src" "$DEST/vampire-4.8-src"
(cd "$DEST/vampire-4.8-src" && cmake -DCMAKE_BUILD_TYPE=Release -DCMAKE_BUILD_HOL=On . && make -j6 \
   && ln -sf bin/vampire_rel vampire)
opam switch list -s | grep -qx zipper21 || opam switch create zipper21 ocaml-base-compiler.4.12.1 --no-switch -y
opam install --switch=zipper21 -y zipperposition.2.1
"$DEST/vampire-4.8-src/vampire" --version
"$(opam var --switch=zipper21 bin)/zipperposition" --version
file "$DEST/vampire-4.8-src/vampire" "$(opam var --switch=zipper21 bin)/zipperposition"


==> anc/tools/thf/eprover-leo2 <==
#!/bin/sh
# E as Leo-II 1.7.0 expects to call it.
#
# Leo-II invokes its first-order partner as
#     eprover --tstp-in --proof-object=1 -xAuto -tAuto --cpu-limit=N --memory-limit=Auto -l 0
# E 3.2 no longer accepts `Auto` as a value of -x (heuristic) or -t (term ordering); the
# combination is spelled `--auto` there.  This wrapper rewrites those three arguments and
# passes everything else through, so that Leo-II can cooperate with the E bundled with
# Isabelle2025-2.  Point Leo-II at it with `--atp e=<this script>`.
# E is $EPROVER if set, else the E of the Isabelle installation named by $ISABELLE_HOME
# (any platform), else `eprover` on the PATH.
E="${EPROVER:-}"
if [ -z "$E" ] && [ -n "${ISABELLE_HOME:-}" ]; then
  for c in "$ISABELLE_HOME"/contrib/e-*/*/eprover; do [ -x "$c" ] && E="$c" && break; done
fi
[ -z "$E" ] && E="$(command -v eprover || true)"
[ -z "$E" ] && { echo "eprover-leo2: no E found; set EPROVER or ISABELLE_HOME" >&2; exit 1; }
# Drop the three arguments, keep everything else intact (also arguments containing spaces).
n=$#
while [ "$n" -gt 0 ]; do
  a="$1"; shift; n=$((n - 1))
  case "$a" in
    -xAuto|-tAuto|--memory-limit=Auto) ;;
    *) set -- "$@" "$a" ;;
  esac
done
exec "$E" --auto "$@"


==> anc/tools/thf/export.py <==
#!/usr/bin/env python3
"""Export the Lean port to TPTP THF.

For every module of `Notes/` the statements are translated to THF (TH0, monomorphic) by the
Lean metaprogram `thf_body.lean`: the shallow embedding and the axioms of the theory become
`thf/Axioms/<Module>.ax`, and every theorem becomes a problem of its own,
`thf/Problems/<Module>/<Theorem>.p`, which includes that axiom file.  Previously proved
theorems are NOT included: each problem is to be proved from the axioms alone.

Usage: python3 tools/thf/export.py     (from the repository root; needs `lake`)"""
import glob, os, re, shutil, subprocess, sys, tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.dirname(os.path.dirname(HERE))
OUT = os.path.join(ROOT, 'thf')
OUT_SMT = os.path.join(ROOT, 'smt')
LAKE = shutil.which('lake') or os.path.expanduser('~/.elan/bin/lake')
BODY = open(os.path.join(HERE, 'thf_body.lean'), encoding='utf-8').read()

HEADER = """%--------------------------------------------------------------------------
% File     : {file}
% Domain   : Philosophy (Ontological argument)
% Problem  : {thm}, from {mod}
% Version  : Especial.
% English  :

% Refs     : [BS25]  Benzmueller & Scott, Notes on Goedel's and Scott's
%                    variants of the ontological argument, Monatshefte fuer
%                    Mathematik 208 (2025) 569-611.
% Source   : [BS25]
% Names    : {mod}.{thm}

% Status   : {status}
% Rating   : ?
% Syntax   : ?
% SPC      : TH0_{spc}_EQU_NAR

% Comments : Generated from the Lean 4 port of [BS25] (tools/thf/export.py).
%            The shallow embedding of higher-order modal logic in HOL is in the
%            included axiom file; {logic}
%--------------------------------------------------------------------------
"""

# The open statements that the companion article (arXiv:2609.36279) shows provable: all ten,
# the three questions of the sources in the actualist setting in which they are posed and their
# possibilist and mixed-quantifier copies.
SETTLED = {('GoedelVariantHOML2inS4', 'Th3'), ('GoedelVariantHOML3inS4', 'Th3'),
           ('GoedelVariantHOML3', 'UniqueEss1'), ('GoedelVariantHOML3', 'UniqueEss2'),
           ('GoedelVariantHOML2possInS4', 'Th3'), ('GoedelVariantHOML3possInS4', 'Th3'),
           ('GoedelVariantHOML3poss', 'UniqueEss1'), ('GoedelVariantHOML3poss', 'UniqueEss2'),
           ('GoedelVariantHOML3AndersonQuant', 'UniqueEss1'),
           ('GoedelVariantHOML3AndersonQuant', 'UniqueEss2')}

def logic_of(mod):
    if mod.endswith('inS4') or mod.endswith('possInS4') or mod == 'HOMLinHOLonlyS4' or mod == 'TestsHOMLinS4':
        return 'the accessibility relation is reflexive and transitive (modal logic S4).'
    if mod.endswith('inK') or mod == 'HOMLinHOLonlyK':
        return 'no condition is imposed on the accessibility relation (modal logic K).'
    return 'the accessibility relation is an equivalence (modal logic S5).'

EXAMPLE = re.compile(r'^\s*example\s+(.*?):=\s*by\s+(countermodel|openproblem)\s*$')
NAME = re.compile(r"^\s*--\s*([A-Za-z][A-Za-z0-9_']*)\b")

def non_theorems(mod):
    """The statements the sources refute or leave open: the port records them as anonymous
    `example`s closed by `countermodel` or `openproblem`, with the original name in the
    comment above.  Returns [(name, declaration text, kind)]."""
    path = os.path.join(ROOT, 'Notes', mod + '.lean')
    lines = open(path, encoding='utf-8').read().split('\n')
    out = []
    for i, l in enumerate(lines):
        m = EXAMPLE.match(l)
        if not m: continue
        decl, kind = m.group(1).strip(), m.group(2)
        name = None
        for j in range(i - 1, max(-1, i - 4), -1):
            mm = NAME.match(lines[j])
            if mm: name = mm.group(1); break
        out.append((name or f'Unnamed{i}', decl, kind))
    # disambiguate repeated names within a module
    seen = {}
    fixed = []
    for name, decl, kind in out:
        seen[name] = seen.get(name, 0) + 1
        fixed.append((name if seen[name] == 1 else f'{name}_{seen[name]}', decl, kind))
    return fixed

def section_variables(mod):
    """The `variable` lines of a module: the statements below use them, and a shadow module
    has to declare them again."""
    path = os.path.join(ROOT, 'Notes', mod + '.lean')
    return [l for l in open(path, encoding='utf-8').read().split('\n')
            if l.startswith('variable ')]

def run_smt(mod, shadow=None):
    """Export one module to SMT-LIB (cvc5).  With `shadow`, the conjectures are the
    statements the sources refute or leave open, restated as named theorems."""
    if shadow is None:
        extra, cmd = '', f'#smt_export Notes.{mod}'
    else:
        extra = ('\n'.join(section_variables(mod)) + '\n' +
                 '\n'.join(f'theorem {n.replace(chr(39), "_prime")}CM {d} := sorry'
                           for n, d, _ in shadow))
        cmd = f'#smt_export_current Notes.{mod}'
    src = (f'import Notes.{mod}\nimport Lean\nset_option linter.unusedVariables false\n'
           f'{BODY}\n{extra}\n{cmd}\n')
    with tempfile.NamedTemporaryFile('w', suffix='.lean', delete=False, encoding='utf-8') as t:
        t.write(src); path = t.name
    r = subprocess.run([LAKE, 'env', 'lean', path], cwd=ROOT, capture_output=True, text=True,
                       encoding='utf-8', errors='replace')
    os.unlink(path)
    text = '\n'.join(l for l in r.stdout.splitlines() if not l.startswith('%% SKIPPED'))
    if '%%AX' not in text:
        sys.stderr.write(f'!! smt {mod}\n{r.stdout[-1500:]}{r.stderr[-1500:]}\n'); return None, []
    ax = text.split('%%AX', 1)[1].split('%%ENDAX', 1)[0].strip()
    conj = []
    for block in text.split('%%ENDAX', 1)[1].split('%%CONJ ')[1:]:
        ls = block.strip().split('\n')
        conj.append((ls[0].strip(), '\n'.join(ls[1:]).strip()))
    return ax, conj

SMT_HEADER = """; {thm}, from {mod} of Benzmueller & Scott, Notes on Goedel's and Scott's
; variants of the ontological argument, Monatshefte fuer Mathematik 208 (2025) 569-611.
; Generated from the Lean 4 port (tools/thf/export.py).  {logic}
; Expected: {expect}
"""

def write_smt(mod, ax, conj, sub, expect_of):
    d = os.path.join(OUT_SMT, sub, mod)
    os.makedirs(d, exist_ok=True)
    n = 0
    for name, formula in conj:
        base = name[:-2] if name.endswith('CM') else name
        fn = base.replace("'", '_prime') + '.smt2'
        with open(os.path.join(d, fn), 'w', encoding='utf-8') as f:
            f.write(SMT_HEADER.format(thm=base, mod=mod, logic=logic_of(mod),
                                      expect=expect_of(name)))
            f.write(ax + '\n')
            f.write(formula + '\n(check-sat)\n')
        n += 1
    return n

def run_current(mod, shadow):
    """Export statements declared in a generated shadow module."""
    decls = ('\n'.join(section_variables(mod)) + '\n' +
             '\n'.join(f'theorem {n.replace(chr(39), "_prime")}CM {d} := sorry'
                       for n, d, _ in shadow))
    src = (f'import Notes.{mod}\nimport Lean\nset_option linter.unusedVariables false\n'
           f'{BODY}\n{decls}\n#thf_export_current\n')
    with tempfile.NamedTemporaryFile('w', suffix='.lean', delete=False, encoding='utf-8') as t:
        t.write(src); path = t.name
    r = subprocess.run([LAKE, 'env', 'lean', path], cwd=ROOT, capture_output=True, text=True,
                       encoding='utf-8', errors='replace')
    os.unlink(path)
    text = '\n'.join(l for l in r.stdout.splitlines() if not l.startswith('%% SKIPPED'))
    if '%%AX' not in text:
        sys.stderr.write(f'!! shadow {mod}\n{r.stdout[-1500:]}{r.stderr[-1500:]}\n'); return None, []
    ax = text.split('%%AX', 1)[1].split('%%ENDAX', 1)[0].strip()
    conj = []
    for block in text.split('%%ENDAX', 1)[1].split('%%CONJ ')[1:]:
        ls = block.strip().split('\n')
        conj.append((ls[0].strip(), '\n'.join(ls[1:]).strip()))
    return ax, conj

def run_module(mod):
    src = f'import {mod}\nimport Lean\nset_option linter.unusedVariables false\n{BODY}\n#thf_export {mod}\n'
    with tempfile.NamedTemporaryFile('w', suffix='.lean', delete=False, encoding='utf-8') as t:
        t.write(src); path = t.name
    r = subprocess.run([LAKE, 'env', 'lean', path], cwd=ROOT, capture_output=True, text=True,
                       encoding='utf-8', errors='replace')
    os.unlink(path)
    if r.returncode != 0 and '%%AX' not in r.stdout:
        sys.stderr.write(f'!! {mod}\n{r.stdout[-2000:]}{r.stderr[-2000:]}\n'); return None, [], []
    out, skipped = [], []
    for line in r.stdout.splitlines():
        if line.startswith('%% SKIPPED'): skipped.append(line); continue
        out.append(line)
    text = '\n'.join(out)
    ax = text.split('%%AX', 1)[1].split('%%ENDAX', 1)[0].strip()
    rest = text.split('%%ENDAX', 1)[1]
    conj = []
    for block in rest.split('%%CONJ ')[1:]:
        lines = block.strip().split('\n')
        conj.append((lines[0].strip(), '\n'.join(lines[1:]).strip()))
    return ax, conj, skipped

def main():
    # remove the generated subdirectories only; README.md and the result files stay
    for d in ('Axioms', 'Problems', 'Problems-NonTheorems'):
        if os.path.isdir(os.path.join(OUT, d)): shutil.rmtree(os.path.join(OUT, d))
    for d in ('Theorems', 'NonTheorems'):
        if os.path.isdir(os.path.join(OUT_SMT, d)): shutil.rmtree(os.path.join(OUT_SMT, d))
    os.makedirs(os.path.join(OUT, 'Axioms'), exist_ok=True)
    os.makedirs(OUT_SMT, exist_ok=True)
    mods = [os.path.basename(f)[:-5] for f in sorted(glob.glob(os.path.join(ROOT, 'Notes', '*.lean')))]
    total, allskipped = 0, []
    for m in mods:
        ax, conj, skipped = run_module('Notes.' + m)
        if ax is None: continue
        allskipped += [f'{m}: {s}' for s in skipped]
        with open(os.path.join(OUT, 'Axioms', m + '.ax'), 'w', encoding='utf-8') as f:
            f.write(f'%---- Shallow embedding of HOML in HOL, and the axioms of {m}.\n')
            f.write(f'%---- Generated from the Lean 4 port of Benzmueller & Scott (2025).\n\n')
            f.write(ax + '\n')
        if conj: os.makedirs(os.path.join(OUT, 'Problems', m), exist_ok=True)
        for name, formula in conj:
            fn = f'{name}.p'.replace("'", '_prime')
            spc = 'THM' if True else 'UNK'
            with open(os.path.join(OUT, 'Problems', m, fn), 'w', encoding='utf-8') as f:
                f.write(HEADER.format(file=f'{m}/{fn}', thm=name, mod=m, status='Theorem',
                                      spc='THM', logic=logic_of(m)))
                f.write(f"include('Axioms/{m}.ax').\n")
                f.write('%--------------------------------------------------------------------------\n')
                f.write(formula + '\n')
                f.write('%--------------------------------------------------------------------------\n')
            total += 1
        print(f'{m}: {len(conj)} problems', flush=True)
    # the statements the sources refute or leave open
    nt_total = 0
    for m in mods:
        shadow = non_theorems(m)
        if not shadow: continue
        kinds = {n.replace("'", '_prime') + 'CM': k for n, _, k in shadow}
        ax, conj = run_current(m, shadow)
        if ax is None: continue
        os.makedirs(os.path.join(OUT, 'Problems-NonTheorems', m), exist_ok=True)
        with open(os.path.join(OUT, 'Axioms', m + '-nt.ax'), 'w', encoding='utf-8') as f:
            f.write(f'%---- Shallow embedding of HOML in HOL, and the axioms of {m}.\n')
            f.write('%---- For the statements of {m} that the sources refute or leave open.\n\n')
            f.write(ax + '\n')
        for name, formula in conj:
            base = name[:-2] if name.endswith('CM') else name
            # the shadow module names carry a `CM` suffix; the problem should not
            formula = formula.replace(f'thf({name.lower()},', f'thf({base.lower()},')
            kind = kinds.get(name, 'countermodel')
            status = 'CounterSatisfiable' if kind == 'countermodel' else 'Open'
            fn = base.replace('_prime', "_prime") + '.p'
            with open(os.path.join(OUT, 'Problems-NonTheorems', m, fn), 'w', encoding='utf-8') as f:
                f.write(HEADER.format(file=f'{m}/{fn}', thm=base, mod=m, status=status,
                                      spc='CSA' if status == 'CounterSatisfiable' else 'UNK',
                                      logic=logic_of(m)))
                if status == 'CounterSatisfiable':
                    f.write('%            This statement is NOT a theorem: the sources record a\n')
                    f.write('%            nitpick countermodel for it.\n')
                else:
                    # The companion article (arXiv:2609.36279) settles all ten open statements.
                    f.write('%            The sources leave this statement open; the companion article\n')
                    f.write('%            arXiv:2609.36279 shows it provable.\n' if (m, base) in SETTLED
                            else '%            arXiv:2609.36279 settles it only in the actualist setting.\n')
                f.write(f"include('Axioms/{m}-nt.ax').\n")
                f.write('%--------------------------------------------------------------------------\n')
                f.write(formula + '\n')
                f.write('%--------------------------------------------------------------------------\n')
            nt_total += 1
        print(f'{m}: {len(conj)} unproved statements', flush=True)
    print(f'-- {total} problems and {nt_total} unproved statements in {OUT}')
    # the same, in SMT-LIB for cvc5
    smt_thm = smt_nt = 0
    for m in mods:
        ax, conj = run_smt(m)
        if ax is not None and conj:
            smt_thm += write_smt(m, ax, conj, 'Theorems', lambda n: 'unsat (the statement is a theorem)')
        shadow = non_theorems(m)
        if shadow:
            kinds = {n.replace("'", '_prime') + 'CM': k for n, _, k in shadow}
            ax2, conj2 = run_smt(m, shadow)
            if ax2 is not None:
                smt_nt += write_smt(m, ax2, conj2, 'NonTheorems',
                    lambda n: ('sat with --finite-model-find (the sources record a countermodel)'
                               if kinds.get(n, 'countermodel') == 'countermodel'
                               else 'open in the sources'))
        print(f'{m}: smt', flush=True)
    print(f'-- {smt_thm} + {smt_nt} SMT-LIB problems in {OUT_SMT}')
    if allskipped:
        print('-- skipped declarations:')
        for s in allskipped: print('   ' + s)

main()


==> anc/tools/thf/isabelle_env.py <==
"""Where the runners find Isabelle, its bundled provers and Java, on macOS, Linux and Windows.

Every executable can be named directly by an environment variable, which always wins:

    ISABELLE_HOME   the Isabelle2025-2 installation (the directory containing bin/isabelle)
    EPROVER  VAMPIRE  ZIPPERPOSITION  CVC5  JAVA

Otherwise ISABELLE_HOME is taken from `isabelle getenv` if `isabelle` is on the PATH, else
from the default install location of the platform; the provers are looked up in its
`contrib/` directory under the platform's own subdirectory (arm64-darwin, x86_64-linux,
x86_64-windows, ...), and finally on the PATH.

The module also starts and kills a prover together with any processes it spawns (Leo-II
and Leo-III call E), by process group on POSIX and by process tree on Windows."""
import glob, os, platform, shutil, signal, subprocess, sys

IS_WINDOWS = os.name == 'nt'
ISABELLE_VERSION = 'Isabelle2025-2'


def _platform_dirs():
    """Isabelle's names for the component subdirectories of this machine, best first."""
    m = platform.machine().lower()
    arch = 'arm64' if m in ('arm64', 'aarch64') else 'x86_64'
    if sys.platform == 'darwin':
        # Apple silicon runs x86_64 binaries too (Rosetta), so accept both.
        return [f'{arch}-darwin', 'x86_64-darwin', 'arm64-darwin']
    if IS_WINDOWS:
        return ['x86_64-windows', 'x86_64-cygwin']
    return [f'{arch}-linux', 'x86_64-linux', 'arm64-linux']


def _default_homes():
    home = os.path.expanduser('~')
    if sys.platform == 'darwin':
        return [f'/Applications/{ISABELLE_VERSION}.app', os.path.join(home, 'Applications',
                f'{ISABELLE_VERSION}.app')]
    if IS_WINDOWS:
        return [os.path.join('C:\\', ISABELLE_VERSION), os.path.join(home, ISABELLE_VERSION)]
    return [os.path.join(home, ISABELLE_VERSION), os.path.join('/opt', ISABELLE_VERSION),
            os.path.join('/usr/local', ISABELLE_VERSION)]


def isabelle_home():
    env = os.environ.get('ISABELLE_HOME')
    if env:
        return env
    tool = shutil.which('isabelle')
    if tool:
        try:
            out = subprocess.run([tool, 'getenv', '-b', 'ISABELLE_HOME'], capture_output=True,
                                 text=True, encoding='utf-8', errors='replace', timeout=60)
            if out.returncode == 0 and out.stdout.strip():
                return out.stdout.strip()
        except (OSError, subprocess.SubprocessError):
            pass
    for h in _default_homes():
        if os.path.isdir(h):
            return h
    return _default_homes()[0]   # nonexistent; lookups below then fall back to the PATH


ISA = isabelle_home()
CONTRIB = os.path.join(ISA, 'contrib')


def isabelle_tool():
    """The `isabelle` launcher (bin/isabelle; on Windows run it from Isabelle's Cygwin)."""
    return shutil.which('isabelle') or os.path.join(ISA, 'bin', 'isabelle')


def component(env_var, component_glob, *names):
    """An executable: $env_var if set, else contrib/<component_glob>/<platform>/<name>,
    else <name> on the PATH.  Returns None if nothing is found."""
    if os.environ.get(env_var):
        return os.environ[env_var]
    exts = ['.exe', ''] if IS_WINDOWS else ['']
    for pd in _platform_dirs():
        for comp in sorted(glob.glob(os.path.join(CONTRIB, component_glob)), reverse=True):
            for n in names:
                for ext in exts:
                    p = os.path.join(comp, pd, n + ext)
                    if os.path.isfile(p):
                        return p
    for n in names:
        p = shutil.which(n)
        if p:
            return p
    return None


def java():
    if os.environ.get('JAVA'):
        return os.environ['JAVA']
    exe = 'java.exe' if IS_WINDOWS else 'java'
    for pd in _platform_dirs():
        for p in sorted(glob.glob(os.path.join(CONTRIB, 'jdk*', pd, '**', 'bin', exe),
                                  recursive=True)):
            return p
    return shutil.which('java')


def popen_group(args, **kw):
    """Popen in a new process group, text output decoded as UTF-8 on every platform."""
    kw.setdefault('text', True)
    kw.setdefault('encoding', 'utf-8')
    kw.setdefault('errors', 'replace')
    if IS_WINDOWS:
        kw['creationflags'] = kw.get('creationflags', 0) | subprocess.CREATE_NEW_PROCESS_GROUP
    else:
        kw['start_new_session'] = True
    return subprocess.Popen(args, **kw)


def kill_group(p):
    """Kill p and everything it started."""
    try:
        if IS_WINDOWS:
            subprocess.run(['taskkill', '/F', '/T', '/PID', str(p.pid)],
                           stdout=subprocess.DEVNULL, stderr=subprocess.DEVNULL)
        else:
            os.killpg(os.getpgid(p.pid), signal.SIGKILL)
    except (ProcessLookupError, OSError):
        pass


==> anc/tools/thf/leo2-patches/0001-MiniSAT-build-under-C-11-and-later.patch <==
From 3e52a11bd2417906c1c7ee376a76567155f045df Mon Sep 17 00:00:00 2001
From: Christoph Benzmueller <c.benzmueller@gmail.com>
Date: Thu, 17 Sep 2026 17:59:32 +0200
Subject: [PATCH 1/6] MiniSAT: build under C++11 and later

Separate the PRI* macros from the adjacent string literals, which C++11 reads as
user-defined literals, and move the default argument of mkLit from the friend
declaration to the definition, which C++ has never allowed there.
---
 lib/minisat/core/Main.cc       | 10 +++++-----
 lib/minisat/core/SolverTypes.h |  4 ++--
 lib/minisat/simp/Main.cc       | 10 +++++-----
 lib/minisat/utils/Options.h    |  6 +++---
 4 files changed, 15 insertions(+), 15 deletions(-)

diff --git a/lib/minisat/core/Main.cc b/lib/minisat/core/Main.cc
index 532e2b3..9e2a893 100644
--- a/lib/minisat/core/Main.cc
+++ b/lib/minisat/core/Main.cc
@@ -38,11 +38,11 @@ void printStats(Solver& solver)
 {
     double cpu_time = cpuTime();
     //    double mem_used = memUsedPeak(); // I commented this line so that it would compile under Mac. - Chad Brown, Nov 2011
-    printf("restarts              : %"PRIu64"\n", solver.starts);
-    printf("conflicts             : %-12"PRIu64"   (%.0f /sec)\n", solver.conflicts   , solver.conflicts   /cpu_time);
-    printf("decisions             : %-12"PRIu64"   (%4.2f %% random) (%.0f /sec)\n", solver.decisions, (float)solver.rnd_decisions*100 / (float)solver.decisions, solver.decisions   /cpu_time);
-    printf("propagations          : %-12"PRIu64"   (%.0f /sec)\n", solver.propagations, solver.propagations/cpu_time);
-    printf("conflict literals     : %-12"PRIu64"   (%4.2f %% deleted)\n", solver.tot_literals, (solver.max_literals - solver.tot_literals)*100 / (double)solver.max_literals);
+    printf("restarts              : %" PRIu64 "\n", solver.starts);
+    printf("conflicts             : %-12" PRIu64 "   (%.0f /sec)\n", solver.conflicts   , solver.conflicts   /cpu_time);
+    printf("decisions             : %-12" PRIu64 "   (%4.2f %% random) (%.0f /sec)\n", solver.decisions, (float)solver.rnd_decisions*100 / (float)solver.decisions, solver.decisions   /cpu_time);
+    printf("propagations          : %-12" PRIu64 "   (%.0f /sec)\n", solver.propagations, solver.propagations/cpu_time);
+    printf("conflict literals     : %-12" PRIu64 "   (%4.2f %% deleted)\n", solver.tot_literals, (solver.max_literals - solver.tot_literals)*100 / (double)solver.max_literals);
     //    if (mem_used != 0) printf("Memory used           : %.2f MB\n", mem_used); // I commented this line so that it would compile under Mac. - Chad Brown, Nov 2011
     printf("CPU time              : %g s\n", cpu_time);
 }
diff --git a/lib/minisat/core/SolverTypes.h b/lib/minisat/core/SolverTypes.h
index 1ebcc73..709caa7 100644
--- a/lib/minisat/core/SolverTypes.h
+++ b/lib/minisat/core/SolverTypes.h
@@ -47,7 +47,7 @@ struct Lit {
     int     x;
 
     // Use this as a constructor:
-    friend Lit mkLit(Var var, bool sign = false);
+    friend Lit mkLit(Var var, bool sign);
 
     bool operator == (Lit p) const { return x == p.x; }
     bool operator != (Lit p) const { return x != p.x; }
@@ -55,7 +55,7 @@ struct Lit {
 };
 
 
-inline  Lit  mkLit     (Var var, bool sign) { Lit p; p.x = var + var + (int)sign; return p; }
+inline  Lit  mkLit     (Var var, bool sign = false) { Lit p; p.x = var + var + (int)sign; return p; }
 inline  Lit  operator ~(Lit p)              { Lit q; q.x = p.x ^ 1; return q; }
 inline  Lit  operator ^(Lit p, bool b)      { Lit q; q.x = p.x ^ (unsigned int)b; return q; }
 inline  bool sign      (Lit p)              { return p.x & 1; }
diff --git a/lib/minisat/simp/Main.cc b/lib/minisat/simp/Main.cc
index c65deca..56dd4b9 100644
--- a/lib/minisat/simp/Main.cc
+++ b/lib/minisat/simp/Main.cc
@@ -39,11 +39,11 @@ void printStats(Solver& solver)
 {
     double cpu_time = cpuTime();
     //    double mem_used = memUsedPeak(); // I commented this line so that it would compile under Mac. - Chad Brown, Nov 2011
-    printf("restarts              : %"PRIu64"\n", solver.starts);
-    printf("conflicts             : %-12"PRIu64"   (%.0f /sec)\n", solver.conflicts   , solver.conflicts   /cpu_time);
-    printf("decisions             : %-12"PRIu64"   (%4.2f %% random) (%.0f /sec)\n", solver.decisions, (float)solver.rnd_decisions*100 / (float)solver.decisions, solver.decisions   /cpu_time);
-    printf("propagations          : %-12"PRIu64"   (%.0f /sec)\n", solver.propagations, solver.propagations/cpu_time);
-    printf("conflict literals     : %-12"PRIu64"   (%4.2f %% deleted)\n", solver.tot_literals, (solver.max_literals - solver.tot_literals)*100 / (double)solver.max_literals);
+    printf("restarts              : %" PRIu64 "\n", solver.starts);
+    printf("conflicts             : %-12" PRIu64 "   (%.0f /sec)\n", solver.conflicts   , solver.conflicts   /cpu_time);
+    printf("decisions             : %-12" PRIu64 "   (%4.2f %% random) (%.0f /sec)\n", solver.decisions, (float)solver.rnd_decisions*100 / (float)solver.decisions, solver.decisions   /cpu_time);
+    printf("propagations          : %-12" PRIu64 "   (%.0f /sec)\n", solver.propagations, solver.propagations/cpu_time);
+    printf("conflict literals     : %-12" PRIu64 "   (%4.2f %% deleted)\n", solver.tot_literals, (solver.max_literals - solver.tot_literals)*100 / (double)solver.max_literals);
     //    if (mem_used != 0) printf("Memory used           : %.2f MB\n", mem_used); // I commented this line so that it would compile under Mac. - Chad Brown, Nov 2011
     printf("CPU time              : %g s\n", cpu_time);
 }
diff --git a/lib/minisat/utils/Options.h b/lib/minisat/utils/Options.h
index 9c1f406..f40771a 100644
--- a/lib/minisat/utils/Options.h
+++ b/lib/minisat/utils/Options.h
@@ -282,15 +282,15 @@ class Int64Option : public Option
         if (range.begin == INT64_MIN)
             fprintf(stderr, "imin");
         else
-            fprintf(stderr, "%4"PRIi64, range.begin);
+            fprintf(stderr, "%4" PRIi64, range.begin);
 
         fprintf(stderr, " .. ");
         if (range.end == INT64_MAX)
             fprintf(stderr, "imax");
         else
-            fprintf(stderr, "%4"PRIi64, range.end);
+            fprintf(stderr, "%4" PRIi64, range.end);
 
-        fprintf(stderr, "] (default: %"PRIi64")\n", value);
+        fprintf(stderr, "] (default: %" PRIi64 ")\n", value);
         if (verbose){
             fprintf(stderr, "\n        %s\n", description);
             fprintf(stderr, "\n");


==> anc/tools/thf/leo2-patches/0002-Do-not-alias-Bytes-to-String.patch <==
From 3408f5ad31e75f9e3a80726cb8f77609518f8158 Mon Sep 17 00:00:00 2001
From: Christoph Benzmueller <c.benzmueller@gmail.com>
Date: Thu, 17 Sep 2026 17:59:44 +0200
Subject: [PATCH 2/6] Do not alias Bytes to String

The alias compiles only with -unsafe-string, which OCaml 4.06 deprecated and
later versions removed.  read_file builds its result in a Bytes buffer, so it
converts once at the end instead.
---
 src/calculus/automation.ml | 3 +--
 1 file changed, 1 insertion(+), 2 deletions(-)

diff --git a/src/calculus/automation.ml b/src/calculus/automation.ml
index 5e6eed8..4fb6f68 100644
--- a/src/calculus/automation.ml
+++ b/src/calculus/automation.ml
@@ -14,7 +14,6 @@ open State
 open Main
 open Calculus
 open Str
-module Bytes = String
 
 let rec compose (rl:(cl_clause list -> state -> cl_clause list) list) =
   match rl with
@@ -339,7 +338,7 @@ let read_file name =
         raise exc
     end;
     close_in file;
-    buf
+    Bytes.to_string buf
 
 (*Eliminates \n to facilitate searching using regex*)
 let eliminate_newlines s =


==> anc/tools/thf/leo2-patches/0003-Call-E-with-auto.patch <==
From c1ca9c7e02fe8e8e77020c1f503a79314c17c8ef Mon Sep 17 00:00:00 2001
From: Christoph Benzmueller <c.benzmueller@gmail.com>
Date: Thu, 17 Sep 2026 17:59:44 +0200
Subject: [PATCH 3/6] Call E with --auto

E 3.x rejects -xAuto and -tAuto: Auto is no longer a value of --heuristic or
--term-ordering.  --auto selects both and has been accepted by E since 1.x, so
the call works with old and current versions alike.  Without this every call to
E fails silently, LEO-II falls back on its own calculus alone, and a saturation
there can be reported as CounterSatisfiable for a theorem.
---
 src/calculus/automation.ml | 2 +-
 1 file changed, 1 insertion(+), 1 deletion(-)

diff --git a/src/calculus/automation.ml b/src/calculus/automation.ml
index 4fb6f68..5a85787 100644
--- a/src/calculus/automation.ml
+++ b/src/calculus/automation.ml
@@ -440,7 +440,7 @@ let atp_mains =
           "-l 1"
         else "-l 0" in
       let unix_options = if Sys.os_type = "Unix" then "--memory-limit=Auto" else "" in
-      let options = "--tstp-in --proof-object=1 -xAuto -tAuto --cpu-limit=" ^ 
+      let options = "--tstp-in --proof-object=1 --auto --cpu-limit=" ^ 
           string_of_int st.flags.atp_timeout ^ " " ^ unix_options in
       let call_string = (prover ^ " " ^ options ^ " " ^ output_options) in
       let fo_clauses = get_fo_clauses st in


==> anc/tools/thf/leo2-patches/0004-Parse-an-unparenthesised-negation-in-THF.patch <==
From 37922b98cfda5848f682f882487bbf9206ec88df Mon Sep 17 00:00:00 2001
From: Christoph Benzmueller <c.benzmueller@gmail.com>
Date: Thu, 17 Sep 2026 18:03:04 +0200
Subject: [PATCH 4/6] Parse an unparenthesised negation in THF

The THF grammar accepted only `~ (F)`, so `~ P` on an atom, which is standard
THF and read by every other prover, failed with a syntax error.  Adding the rule
introduces no new conflict, and one rule that was never reduced now is.
---
 src/parser-hotptp/htparser.mly | 1 +
 1 file changed, 1 insertion(+)

diff --git a/src/parser-hotptp/htparser.mly b/src/parser-hotptp/htparser.mly
index 3d60569..04b4184 100644
--- a/src/parser-hotptp/htparser.mly
+++ b/src/parser-hotptp/htparser.mly
@@ -624,6 +624,7 @@ thf_abstraction : /* Term.term */
 
 thf_unary_formula : /* Term.term */
     TILDE LPAREN thf_logic_formula RPAREN { Appl(Symbol(Signature.neg),$3) }
+  | TILDE thf_atom { Appl(Symbol(Signature.neg),$2) }
   | quantifier_comb thf_logic_formula { Appl($1, $2) }
   | quantifier_comb AT_SIGN thf_logic_formula { Appl($1, $3) }
 ;


==> anc/tools/thf/leo2-patches/0005-Build-without-camlp4-and-on-OCaml-5-version-1.8.0.patch <==
From 75a504bfb0e091f72e1cb87cd96a979ab063d075 Mon Sep 17 00:00:00 2001
From: Christoph Benzmueller <c.benzmueller@gmail.com>
Date: Thu, 17 Sep 2026 18:19:42 +0200
Subject: [PATCH 5/6] Build without camlp4, and on OCaml 5; version 1.8.0

camlp4 has no OCaml 5 release, so the macros it provided are gone.  Their
values now live in src/general/build_config.ml, a file the Makefile writes
from the same variables that used to become -D switches, and every site that
used IFDEF is an ordinary OCaml conditional on them.  Nothing preprocesses the
sources any more, and the build needs no package beyond ocamlfind.

Two constructs that only camlp4 accepted are written in standard OCaml: a type
parameter that followed the type name, and an annotated let-pattern that took
an argument.  String.uppercase and its siblings become the _ascii forms,
Pervasives becomes Stdlib, and the compiler is told where unix and str live
under the 5.0 library layout.

The build is also warning-free.  Six handlers matched the message inside a
Failure value, which the manual warns against and which the sources themselves
had already begun to replace by named exceptions; they now raise and catch
Dest_basetype, List_split_at, To_fotptp_cnf and Unknown_test_problem.  One
inner match was reported as non-exhaustive because each of its clauses
repeated a guard that the enclosing clause had already established; dropping
the redundant guard makes it exhaustive without changing what it does.

The clause ordering behind OLDCLAUSEORDERING, superseded and unbuilt for
years, is dropped.  The given-clause graph and the debug output are still
selected at build time, now through the new module.
---
 .gitignore                                 |  15 +++
 INSTALL                                    |   9 +-
 README                                     |   5 +-
 src/Makefile                               |  72 +++++------
 src/Makefile.pre                           |  72 +++++------
 src/calculus/automation.ml                 | 135 +++++++++------------
 src/calculus/calculus.ml                   |   7 +-
 src/datastructure/clause.ml                |  62 +---------
 src/datastructure/hol_type.ml              |   6 +-
 src/datastructure/hol_type.mli             |   3 +
 src/datastructure/literal.ml               |   4 +-
 src/datastructure/main.ml                  |  39 +++---
 src/datastructure/main.mli                 |   1 +
 src/datastructure/nhash.ml                 |   2 +-
 src/datastructure/orderings.ml             |  14 +--
 src/datastructure/orderings.mli            |   2 +-
 src/datastructure/state.ml                 |  45 +++----
 src/datastructure/state.mli                |   2 -
 src/datastructure/term.ml                  |   2 +-
 src/datastructure/util.ml                  |  42 ++-----
 src/datastructure/util.mli                 |   4 -
 src/general/general.ml                     |   7 +-
 src/interfaces/interactive.ml              |  37 +++---
 src/interfaces/translation/af.ml           |   3 +-
 src/interfaces/translation/app_term.ml     |   2 +-
 src/interfaces/translation/monotonicity.ml |  35 +++---
 src/interfaces/translation/translation.ml  |  30 ++---
 src/toplevel/leo.ml                        |  47 ++++---
 28 files changed, 307 insertions(+), 397 deletions(-)

diff --git a/.gitignore b/.gitignore
index f7817ae..10ea90b 100644
--- a/.gitignore
+++ b/.gitignore
@@ -18,3 +18,18 @@ _build/
 # oasis generated files
 setup.data
 setup.log
+
+# generated by the Makefile from the build variables
+src/general/build_config.ml
+
+# generated by ocamllex and ocamlyacc
+src/parser-hotptp/htlexer.ml
+src/parser-hotptp/htparser.ml
+src/parser-hotptp/htparser.mli
+
+# shared library built from the MiniSAT interface
+*.so
+
+# build products
+bin/
+src/.depend
diff --git a/INSTALL b/INSTALL
index e7ae438..a8ecfbf 100644
--- a/INSTALL
+++ b/INSTALL
@@ -34,7 +34,12 @@ LEO-II Installation Instructions:
 
      To build LEO-II you need to have the ocamlfind utility.
      Furthermore, building MiniSAT (which is included in the
-     distribution of LEO-II) requires GCC.
+     distribution of LEO-II) requires a C++ compiler.
+
+     What used to be camlp4 macros are now the values in the generated
+     file src/general/build_config.ml, which "make" writes from the
+     variables at the top of the Makefile.  Nothing preprocesses the
+     sources any more.
 
      Running these commands will create an executable
                   [installation-directory]/leo2/bin/leo
@@ -42,8 +47,6 @@ LEO-II Installation Instructions:
  (7) Try the following in case of errors during build
        - Run "make list_versions" and check if all the version numbers
          are identical.
-       - Run "make cleaner", and then retry "make", to remove a binary
-         used to speed-up building.
        - If you have multiple versions of OCaml in your PATH, you
          can specify which version to use via the --ocamlbindir parameter
          to the configure script.
diff --git a/README b/README
index f68a588..199be40 100644
--- a/README
+++ b/README
@@ -7,11 +7,12 @@ classical higher-order logic (simple type theory).
 LEO-II System Requirements:
    LEO-II runs on a regular Unix platform. 
    The following additional software is required:
-   - OCaml version 4.01.0 (other versions are untested; versions > 4.01.0 do, most likely, not work!)
+   - OCaml version 4.02 or above, including OCaml 5.  No preprocessor is
+     needed: since 1.8.0 the build uses no camlp4.
    - GNU bash, version 2.x or above
    - A First Order Theorem Prover: Currently we recommend:  
       'The E Equational Theorem Prover' which is available at 
-      http://www4.informatik.tu-muenchen.de/~schulz/WORK/eprover.html
+      https://github.com/eprover/eprover
    - GCC (to compile MiniSat backend)
 
 
diff --git a/src/Makefile b/src/Makefile
index 7b7831d..6b83033 100644
--- a/src/Makefile
+++ b/src/Makefile
@@ -8,14 +8,16 @@ OCAMLYACC ?= ocamlyacc
 OCAMLMKLIB ?= ocamlmklib
 OCAMLMKTOP ?= ocamlmktop
 
-#On benefit of using native camlp4 see
-#  http://mancoosi.org/~abate/two-simple-tips-speed-ocaml-compilation
-CAMLP4O ?= camlp4o.opt
 CXX ?= g++
 
 #Compiler switches, can be individually toggled from the command line invocation of "make".
 
-SWITCHES=
+# Formerly camlp4 macros, now values of the generated module general/build_config.ml.
+CFG_DEBUG=true
+CFG_TOPLEVEL=false
+CFG_GIVENCLAUSEGRAPH=false
+CFG_REV=
+CFG_SETPGID=()
 
 STATICFLGS=
 ifeq ($(static),true)
@@ -24,8 +26,9 @@ endif
 
 DEBUGFLG=
 ifneq ($(debug),false)
-	SWITCHES=-DDEBUG
 	DEBUGFLG=-g
+else
+	CFG_DEBUG=false
 endif
 
 ANNOTFLG=
@@ -40,19 +43,21 @@ endif
 
 #Useful for building toplevel
 ifeq ($(no_main),true)
-	SWITCHES += -DTOPLEVEL
+	CFG_TOPLEVEL=true
+endif
+
+ifeq ($(givenclausegraph),true)
+	CFG_GIVENCLAUSEGRAPH=true
 endif
 
 #Include revision info (only works when in repo)
 ifeq ($(with_rev),true)
-	REV := $(shell svn info | grep Revision | perl -p -e 's/.+: //ge;')
-	SWITCHES += -DREV=$(REV)
+	CFG_REV := $(shell git rev-parse --short HEAD 2>/dev/null)
 endif
 
-SWITCHES += $(defs)
-
 # All Source Files, ordered with respect to their dependencies:
-SOURCES=datastructure/darray.mli \
+SOURCES=general/build_config.ml \
+	datastructure/darray.mli \
 	datastructure/darray.ml \
 	datastructure/util.mli \
 	datastructure/util.ml \
@@ -110,9 +115,6 @@ SOURCES=datastructure/darray.mli \
 	interfaces/strategy_scheduling.mli \
 	interfaces/strategy_scheduling.ml
 
-# Camlp4 syntax extensions
-# EXTENSIONS=pa_timed
-
 # All toplevel files:
 TARGETS=toplevel/leo.ml \
 #	test/termset-test.ml \
@@ -146,19 +148,18 @@ MAIN_OBJS=$(addsuffix .cmo,$(basename $(filter %.ml %.mll %.mly,$(SOURCES))))
 MAIN_OBJS_OPT=$(addsuffix .cmx,$(basename $(filter %.ml %.mll %.mly,$(SOURCES))))
 
 INCLUDEDIRS=$(sort $(dir $(SOURCES) $(TARGETS)))
-INCLUDES=$(addprefix -I ,$(INCLUDEDIRS))
+INCLUDES=$(addprefix -I ,$(INCLUDEDIRS)) -I +unix -I +str
 
 ifeq ($(extunix),true)
   OCAML_EXTUNIX:=`ocamlfind query extunix`
   EXTUNIX_INCLUSION=-I $(OCAML_EXTUNIX) extunix.cma
   EXTUNIX_INCLUSION_OPT=-I $(OCAML_EXTUNIX) extunix.cmxa
-  SWITCHES += -DEXTUNIX
+  CFG_SETPGID=ExtUnix.Specific.setpgid 0 0
 else
   EXTUNIX_INCLUSION=
   EXTUNIX_INCLUSION_OPT=
 endif
-# PREPROCESS=-pp 'camlp4o -I . $(addsuffix .cmo,$(basename $(EXTENSIONS)))'
-PREPROCESS=-pp "$(CAMLP4O) Camlp4MacroParser.cmxs $(SWITCHES)"
+PREPROCESS=
 
 # add other options for ocamlc here
 OCAMLFLAGS=$(ANNOTFLG) $(DEBUGFLG) $(INCLUDES) unix.cma str.cma $(PWD)/interfaces/minisat/dllminisatinterface.so $(EXTUNIX_INCLUSION) $(WARN) $(PREPROCESS)
@@ -167,12 +168,6 @@ OCAMLOPTFLAGS=$(ANNOTFLG) $(DEBUGFLG) -inline 0 $(INCLUDES) unix.cmxa str.cmxa $
 OCAMLDOCFLAGS=$(INCLUDES) -d $(DOCDIR) -html -hide Pervasives
 
 
-# $(addsuffix .cmo,$(basename $(EXTENSIONS))):
-# 	$(OCAMLC) -c -pp 'camlp4o pa_extend.cmo q_MLast.cmo -loc loc' -I +camlp4 $(EXTENSIONS)
-
-# $(addsuffix .cmx,$(basename $(EXTENSIONS))):
-# 	$(OCAMLOPT) -c -pp 'camlp4o pa_extend.cmo q_MLast.cmo -loc loc' -I +camlp4 $(EXTENSIONS)
-
 $(addprefix $(BINDIR),$(basename $(notdir $(TARGETS)))): $(MAIN_OBJS) $(addsuffix .cmo,$(basename $(filter %$(subst $(BINDIR),,$@).ml,$(TARGETS)))) minisatinterfaceLib interfaces/minisat/Ointerface.o
 	mkdir -p $(BINDIR)
 	$(OCAMLC) -o $(BINDIR)$(basename $(notdir $@)) $(OCAMLFLAGS) $(MAIN_OBJS) $(addsuffix .cmo,$(basename $(filter %$(subst $(BINDIR),,$@).ml,$(TARGETS))))
@@ -220,16 +215,27 @@ $(basename $(notdir $(TARGETS))): minisatinterfaceLib interfaces/minisat/Ointerf
 
 # Build
 all:
-	make Camlp4MacroParser.cmxs
+	make build-config
 	make clean
 	make allmain
 
-#On the need to build this file manually see:
-# http://caml.inria.fr/mantis/print_bug_page.php?bug_id=5378
-Camlp4MacroParser.cmxs:
-	$(OCAMLOPT) -shared -o Camlp4MacroParser.cmxs -I +camlp4/Camlp4Parsers Camlp4MacroParser.cmx
+# What used to be preprocessor macros.  The file is rewritten only when its
+# content changes, so that a rebuild is not forced on every make.
+.PHONY: build-config
+build-config:
+	@printf '%s\n' \
+	  '(* Generated by the Makefile.  Do not edit. *)' \
+	  'let debug = $(CFG_DEBUG)' \
+	  'let toplevel = $(CFG_TOPLEVEL)' \
+	  'let given_clause_graph = $(CFG_GIVENCLAUSEGRAPH)' \
+	  'let revision = "$(CFG_REV)"' \
+	  'let setpgid_self () = $(CFG_SETPGID)' > general/build_config.ml.new
+	@if cmp -s general/build_config.ml.new general/build_config.ml; then \
+	   rm general/build_config.ml.new; \
+	 else mv general/build_config.ml.new general/build_config.ml; fi
 
 opt:
+	make build-config
 	make clean
 	make optmain
 	@mv ../bin/leo.opt ../bin/leo 2> /dev/null
@@ -283,10 +289,7 @@ clean:
 	rm -f .depend
 	rm -f $(addsuffix .annot,$(basename $(SOURCES) $(TARGETS)))
 	rm -f interfaces/minisat/{dllminisatinterface.so,libminisatinterface.a,Ointerface.o}
-
-cleaner:
-	make clean
-	@rm Camlp4MacroParser.cmxs
+	rm -f general/build_config.ml.new
 
 cleandoc:
 	rm -f $(addsuffix *.html,$(DOCDIR)) $(addsuffix *.css,$(DOCDIR))
@@ -299,7 +302,7 @@ doc: customtop
 
 # Dependencies
 # .depend: $(addsuffix .cmo,$(basename $(EXTENSIONS)))
-.depend: Camlp4MacroParser.cmxs
+.depend: build-config
 	$(OCAMLDEP) $(INCLUDES) $(PREPROCESS) $(addsuffix *.ml,$(INCLUDEDIRS)) $(addsuffix *.mli,$(INCLUDEDIRS))> .depend
 
 list_versions:
@@ -312,6 +315,5 @@ list_versions:
 	@echo "OCAMLYACC (currently $(OCAMLYACC)):"; $(OCAMLYACC) -vnum
 	@echo "OCAMLMKLIB (currently $(OCAMLMKLIB)):"; $(OCAMLMKLIB) -vnum
 	@echo "OCAMLMKTOP (currently $(OCAMLMKTOP)):"; $(OCAMLMKTOP) -vnum
-	@echo "CAMLP4O (currently $(CAMLP4O)):"; $(CAMLP4O) -vnum
 
 -include .depend
diff --git a/src/Makefile.pre b/src/Makefile.pre
index 9dd6fb3..3e73fc5 100644
--- a/src/Makefile.pre
+++ b/src/Makefile.pre
@@ -8,14 +8,16 @@ OCAMLYACC ?= !OCAMLBINDIR!ocamlyacc
 OCAMLMKLIB ?= !OCAMLBINDIR!ocamlmklib
 OCAMLMKTOP ?= !OCAMLBINDIR!ocamlmktop
 
-#On benefit of using native camlp4 see
-#  http://mancoosi.org/~abate/two-simple-tips-speed-ocaml-compilation
-CAMLP4O ?= !OCAMLBINDIR!camlp4o.opt
 CXX ?= g++
 
 #Compiler switches, can be individually toggled from the command line invocation of "make".
 
-SWITCHES=
+# Formerly camlp4 macros, now values of the generated module general/build_config.ml.
+CFG_DEBUG=true
+CFG_TOPLEVEL=false
+CFG_GIVENCLAUSEGRAPH=false
+CFG_REV=
+CFG_SETPGID=()
 
 STATICFLGS=
 ifeq ($(static),true)
@@ -24,8 +26,9 @@ endif
 
 DEBUGFLG=
 ifneq ($(debug),false)
-	SWITCHES=-DDEBUG
 	DEBUGFLG=-g
+else
+	CFG_DEBUG=false
 endif
 
 ANNOTFLG=
@@ -40,19 +43,21 @@ endif
 
 #Useful for building toplevel
 ifeq ($(no_main),true)
-	SWITCHES += -DTOPLEVEL
+	CFG_TOPLEVEL=true
+endif
+
+ifeq ($(givenclausegraph),true)
+	CFG_GIVENCLAUSEGRAPH=true
 endif
 
 #Include revision info (only works when in repo)
 ifeq ($(with_rev),true)
-	REV := $(shell svn info | grep Revision | perl -p -e 's/.+: //ge;')
-	SWITCHES += -DREV=$(REV)
+	CFG_REV := $(shell git rev-parse --short HEAD 2>/dev/null)
 endif
 
-SWITCHES += $(defs)
-
 # All Source Files, ordered with respect to their dependencies:
-SOURCES=datastructure/darray.mli \
+SOURCES=general/build_config.ml \
+	datastructure/darray.mli \
 	datastructure/darray.ml \
 	datastructure/util.mli \
 	datastructure/util.ml \
@@ -110,9 +115,6 @@ SOURCES=datastructure/darray.mli \
 	interfaces/strategy_scheduling.mli \
 	interfaces/strategy_scheduling.ml
 
-# Camlp4 syntax extensions
-# EXTENSIONS=pa_timed
-
 # All toplevel files:
 TARGETS=toplevel/leo.ml \
 #	test/termset-test.ml \
@@ -146,19 +148,18 @@ MAIN_OBJS=$(addsuffix .cmo,$(basename $(filter %.ml %.mll %.mly,$(SOURCES))))
 MAIN_OBJS_OPT=$(addsuffix .cmx,$(basename $(filter %.ml %.mll %.mly,$(SOURCES))))
 
 INCLUDEDIRS=$(sort $(dir $(SOURCES) $(TARGETS)))
-INCLUDES=$(addprefix -I ,$(INCLUDEDIRS))
+INCLUDES=$(addprefix -I ,$(INCLUDEDIRS)) -I +unix -I +str
 
 ifeq ($(extunix),true)
   OCAML_EXTUNIX:=`ocamlfind query extunix`
   EXTUNIX_INCLUSION=-I $(OCAML_EXTUNIX) extunix.cma
   EXTUNIX_INCLUSION_OPT=-I $(OCAML_EXTUNIX) extunix.cmxa
-  SWITCHES += -DEXTUNIX
+  CFG_SETPGID=ExtUnix.Specific.setpgid 0 0
 else
   EXTUNIX_INCLUSION=
   EXTUNIX_INCLUSION_OPT=
 endif
-# PREPROCESS=-pp 'camlp4o -I . $(addsuffix .cmo,$(basename $(EXTENSIONS)))'
-PREPROCESS=-pp "$(CAMLP4O) Camlp4MacroParser.cmxs $(SWITCHES)"
+PREPROCESS=
 
 # add other options for ocamlc here
 OCAMLFLAGS=$(ANNOTFLG) $(DEBUGFLG) $(INCLUDES) unix.cma str.cma $(PWD)/interfaces/minisat/dllminisatinterface.so $(EXTUNIX_INCLUSION) $(WARN) $(PREPROCESS)
@@ -167,12 +168,6 @@ OCAMLOPTFLAGS=$(ANNOTFLG) $(DEBUGFLG) -inline 0 $(INCLUDES) unix.cmxa str.cmxa $
 OCAMLDOCFLAGS=$(INCLUDES) -d $(DOCDIR) -html -hide Pervasives
 
 
-# $(addsuffix .cmo,$(basename $(EXTENSIONS))):
-# 	$(OCAMLC) -c -pp 'camlp4o pa_extend.cmo q_MLast.cmo -loc loc' -I +camlp4 $(EXTENSIONS)
-
-# $(addsuffix .cmx,$(basename $(EXTENSIONS))):
-# 	$(OCAMLOPT) -c -pp 'camlp4o pa_extend.cmo q_MLast.cmo -loc loc' -I +camlp4 $(EXTENSIONS)
-
 $(addprefix $(BINDIR),$(basename $(notdir $(TARGETS)))): $(MAIN_OBJS) $(addsuffix .cmo,$(basename $(filter %$(subst $(BINDIR),,$@).ml,$(TARGETS)))) minisatinterfaceLib interfaces/minisat/Ointerface.o
 	mkdir -p $(BINDIR)
 	$(OCAMLC) -o $(BINDIR)$(basename $(notdir $@)) $(OCAMLFLAGS) $(MAIN_OBJS) $(addsuffix .cmo,$(basename $(filter %$(subst $(BINDIR),,$@).ml,$(TARGETS))))
@@ -220,16 +215,27 @@ $(basename $(notdir $(TARGETS))): minisatinterfaceLib interfaces/minisat/Ointerf
 
 # Build
 all:
-	make Camlp4MacroParser.cmxs
+	make build-config
 	make clean
 	make allmain
 
-#On the need to build this file manually see:
-# http://caml.inria.fr/mantis/print_bug_page.php?bug_id=5378
-Camlp4MacroParser.cmxs:
-	$(OCAMLOPT) -shared -o Camlp4MacroParser.cmxs -I +camlp4/Camlp4Parsers Camlp4MacroParser.cmx
+# What used to be preprocessor macros.  The file is rewritten only when its
+# content changes, so that a rebuild is not forced on every make.
+.PHONY: build-config
+build-config:
+	@printf '%s\n' \
+	  '(* Generated by the Makefile.  Do not edit. *)' \
+	  'let debug = $(CFG_DEBUG)' \
+	  'let toplevel = $(CFG_TOPLEVEL)' \
+	  'let given_clause_graph = $(CFG_GIVENCLAUSEGRAPH)' \
+	  'let revision = "$(CFG_REV)"' \
+	  'let setpgid_self () = $(CFG_SETPGID)' > general/build_config.ml.new
+	@if cmp -s general/build_config.ml.new general/build_config.ml; then \
+	   rm general/build_config.ml.new; \
+	 else mv general/build_config.ml.new general/build_config.ml; fi
 
 opt:
+	make build-config
 	make clean
 	make optmain
 	@mv ../bin/leo.opt ../bin/leo 2> /dev/null
@@ -283,10 +289,7 @@ clean:
 	rm -f .depend
 	rm -f $(addsuffix .annot,$(basename $(SOURCES) $(TARGETS)))
 	rm -f interfaces/minisat/{dllminisatinterface.so,libminisatinterface.a,Ointerface.o}
-
-cleaner:
-	make clean
-	@rm Camlp4MacroParser.cmxs
+	rm -f general/build_config.ml.new
 
 cleandoc:
 	rm -f $(addsuffix *.html,$(DOCDIR)) $(addsuffix *.css,$(DOCDIR))
@@ -299,7 +302,7 @@ doc: customtop
 
 # Dependencies
 # .depend: $(addsuffix .cmo,$(basename $(EXTENSIONS)))
-.depend: Camlp4MacroParser.cmxs
+.depend: build-config
 	$(OCAMLDEP) $(INCLUDES) $(PREPROCESS) $(addsuffix *.ml,$(INCLUDEDIRS)) $(addsuffix *.mli,$(INCLUDEDIRS))> .depend
 
 list_versions:
@@ -312,6 +315,5 @@ list_versions:
 	@echo "OCAMLYACC (currently $(OCAMLYACC)):"; $(OCAMLYACC) -vnum
 	@echo "OCAMLMKLIB (currently $(OCAMLMKLIB)):"; $(OCAMLMKLIB) -vnum
 	@echo "OCAMLMKTOP (currently $(OCAMLMKTOP)):"; $(OCAMLMKTOP) -vnum
-	@echo "CAMLP4O (currently $(CAMLP4O)):"; $(CAMLP4O) -vnum
 
 -include .depend
diff --git a/src/calculus/automation.ml b/src/calculus/automation.ml
index 5a85787..893e7af 100644
--- a/src/calculus/automation.ml
+++ b/src/calculus/automation.ml
@@ -407,15 +407,16 @@ let atp_mains =
    ("dummy", fun (st:state) ->
       (*This is an "external" prover which does nothing, but
         choosing this option will still exercise prover-calling code.*)
-      IFDEF DEBUG THEN
-        if !Util.debuglevel > 0 then
+      if Build_config.debug then
+        begin
+          if !Util.debuglevel > 0 then
           begin
-            let file_in = atp_infile st in
-              Util.sysout 1 "*** The FO part:\n";
-              ignore(Util.command("cat " ^ file_in));
-              Util.sysout 1 "\n*** End of FO part\n";
-          end;
-      END;
+          let file_in = atp_infile st in
+          Util.sysout 1 "*** The FO part:\n";
+          ignore(Util.command("cat " ^ file_in));
+          Util.sysout 1 "\n*** End of FO part\n";
+          end
+        end;
       (false,[],"")
    );
    ("e",fun (st:state) ->
@@ -431,9 +432,7 @@ let atp_mains =
       let file_in = "PIPE" in
       let file_out_used_leoclauses = atp_outfile st ^ "_used_clauses" in
       Util.register_tmpfiles [file_out_used_leoclauses];
-      IFDEF DEBUG THEN
-        Util.sysout 1 ("E(" ^ file_in ^ ")")
-      END;
+      if Build_config.debug then Util.sysout 1 ("E(" ^ file_in ^ ")");
       flush stdout;
       let output_options = (*E should not produce a proof if it's not needed*)
         if st.flags.proof_output > 1 then
@@ -444,14 +443,10 @@ let atp_mains =
           string_of_int st.flags.atp_timeout ^ " " ^ unix_options in
       let call_string = (prover ^ " " ^ options ^ " " ^ output_options) in
       let fo_clauses = get_fo_clauses st in
-      IFDEF DEBUG THEN
-        Util.sysout 1 ("\nCall string:"^call_string^"\n");
-      END;
+      if Build_config.debug then Util.sysout 1 ("\nCall string:"^call_string^"\n");
       (*FIXME replacing "ignore(Util.waitfor_spawn call_string);"
               with Sys.command below, due to issues on MacOSX*)
-      IFDEF DEBUG THEN
-        Util.sysout 1 ("\n**Sent to E**\n" ^ fo_clauses ^ "**(End of input to E)**\n");
-      END;
+      if Build_config.debug then Util.sysout 1 ("\n**Sent to E**\n" ^ fo_clauses ^ "**(End of input to E)**\n");
       let res_string =
         let (inchan, outchan) = Unix.open_process call_string in
         let rev_content : string list ref = ref [] in
@@ -469,13 +464,14 @@ let atp_mains =
           ignore(Unix.close_process (inchan, outchan));
           String.concat "\n" (List.rev !rev_content) ^ "\n"
       in
-      IFDEF DEBUG THEN
-        Util.sysout 1 ("]");
-        Util.sysout 1 ("\n*** Result of calling first order ATP E on " ^ file_in ^ " for " ^
-                         string_of_int st.flags.atp_timeout ^ " sec call: " ^ call_string ^ " ***\n");
-        Util.sysout 1 res_string;
-        Util.sysout 1 ("\n*** End of output from first-order ATP ***\n");
-      END;
+      if Build_config.debug then
+        begin
+          Util.sysout 1 ("]");
+          Util.sysout 1 ("\n*** Result of calling first order ATP E on " ^ file_in ^ " for " ^
+          string_of_int st.flags.atp_timeout ^ " sec call: " ^ call_string ^ " ***\n");
+          Util.sysout 1 res_string;
+          Util.sysout 1 ("\n*** End of output from first-order ATP ***\n")
+        end;
       Util.try_delete_file file_out_used_leoclauses;
       let result =
         Str.string_match (Str.regexp ".*SZS status Unsatisfiable.*") (eliminate_newlines res_string) 0 in
@@ -1043,23 +1039,21 @@ let pre_process (st:state) =
   (* List.iter (fun cl -> set_clause_weight cl 1) result; *)
   result
 
-IFDEF GIVENCLAUSEGRAPH THEN
 (*This will contain clauses which are "ignored", i.e.,
   never mentioned in the active or passive clause sets.
   I stored them in this set temporarily, to mention
-  them in the GIVENCLAUSEGRAPH output.*)
-let ignored_clauses = ref Set_of_clauses.empty;
-ENDIF
+  them in the given-clause-graph output.*)
+let ignored_clauses = ref Set_of_clauses.empty
 
 (*The Main Loop*)
 let loop (st:state) =
-  IFDEF DEBUG THEN Util.sysout 1 ("<StartLooping>") ENDIF;
+  if Build_config.debug then Util.sysout 1 ("<StartLooping>");
   try
     while not (check_local_max_time st) do
       let lc = inc_loop_count st
       in
         State.check_timeout ();
-        IFDEF DEBUG THEN output st (fun () -> "\n\n *** NEW LOOP: " ^ string_of_int lc ^ " ***\n") ENDIF;
+        if Build_config.debug then output st (fun () -> "\n\n *** NEW LOOP: " ^ string_of_int lc ^ " ***\n");
         if st.flags.max_loop_count > 0 && st.loop_count >= st.flags.max_loop_count then
           begin
             (*FIXME could elaborate the reason why GaveUp*)
@@ -1069,13 +1063,14 @@ let loop (st:state) =
         if not (st.flags.atp_prover = "none") then call_fo_atp_according_to_frequency_flag st st.flags.atp_prover;
         let lightest = choose_and_remove_lightest_from_active st in
         let lightest' =
-            IFDEF DEBUG THEN
-              output st
-              (fun () ->
-                 "\n1. LIGHTEST: " ^ cl_clause_to_protocol lightest ^
-                   "\n1  ACTIVE: " ^ cl_clauselist_to_protocol (Set_of_clauses.elements st.active));
-              Util.sysout 2 ("[" ^ string_of_int lc ^ "-" ^ string_of_int lightest.cl_number ^ "] ");
-            ENDIF;
+            if Build_config.debug then
+              begin
+                output st
+                (fun () ->
+                "\n1. LIGHTEST: " ^ cl_clause_to_protocol lightest ^
+                "\n1  ACTIVE: " ^ cl_clauselist_to_protocol (Set_of_clauses.elements st.active));
+                Util.sysout 2 ("[" ^ string_of_int lc ^ "-" ^ string_of_int lightest.cl_number ^ "] ")
+              end;
             rename_free_variables lightest st
         in
           if not (is_subsumed_by lightest' (Set_of_clauses.elements st.passive) st FO_match) 
@@ -1083,35 +1078,30 @@ let loop (st:state) =
           then
             (*Main loop's main body*)
             begin
-              IFDEF GIVENCLAUSEGRAPH THEN
-              lastloop_ran := true
-              ENDIF;
+              if Build_config.given_clause_graph then lastloop_ran := true;
 
               set_passive st (list_to_set (delete_subsumed_clauses (Set_of_clauses.elements st.passive) lightest' st FO_match));
 	      add_to_passive st lightest';
               (* set_passive st (list_to_set (merge_lists_with_subsumption [lightest'] (Set_of_clauses.elements st.passive) st FO_match)); *)
               (* add_to_passive st lightest'; *)
-              IFDEF DEBUG THEN
-                output st (fun () -> "\n2. PASSIVE: " ^ cl_clauselist_to_protocol (Set_of_clauses.elements st.passive));
-              ENDIF;
+              if Build_config.debug then output st (fun () -> "\n2. PASSIVE: " ^ cl_clauselist_to_protocol (Set_of_clauses.elements st.passive));
 
               let res_resolve =
                 List.fold_right
                   (fun cl cll -> resolve lightest' cl st @cll) (Set_of_clauses.elements st.passive) [] in
-              IFDEF DEBUG THEN
-                output st (fun () -> "\n3. RES: " ^ cl_clauselist_to_protocol res_resolve);
-              ENDIF;
+              if Build_config.debug then output st (fun () -> "\n3. RES: " ^ cl_clauselist_to_protocol res_resolve);
 
               let res_prim_subst = (raise_to_list prim_subst) [lightest'] st
               and res_pos_bool = (raise_to_list boolean_ext_pos_main_loop) [lightest'] st
               and res_fac_restr = (raise_to_list factorize_restricted) [lightest'] st
               and res_choice = if st.flags.use_choice then (exhaustive (raise_to_list cnf_normalize_step) ((raise_to_list apply_choice) [lightest'] st) st) else [] in
-              IFDEF DEBUG THEN
-                output st (fun () -> "\n4. PRIM_SUBST: " ^ cl_clauselist_to_protocol res_prim_subst);
-                output st (fun () -> "\n5. BOOL_POS: " ^ cl_clauselist_to_protocol res_pos_bool);
-                output st (fun () -> "\n6. FAC_RESTR: " ^ cl_clauselist_to_protocol res_fac_restr);
-                output st (fun () -> "\n7. CHOICE: " ^ cl_clauselist_to_protocol res_choice);
-              ENDIF;
+              if Build_config.debug then
+                begin
+                  output st (fun () -> "\n4. PRIM_SUBST: " ^ cl_clauselist_to_protocol res_prim_subst);
+                  output st (fun () -> "\n5. BOOL_POS: " ^ cl_clauselist_to_protocol res_pos_bool);
+                  output st (fun () -> "\n6. FAC_RESTR: " ^ cl_clauselist_to_protocol res_fac_restr);
+                  output st (fun () -> "\n7. CHOICE: " ^ cl_clauselist_to_protocol res_choice)
+                end;
               
               let res_processed_pre_pre =  (res_resolve @ res_prim_subst @ res_pos_bool @ res_fac_restr @ res_choice) in
 
@@ -1121,9 +1111,7 @@ let loop (st:state) =
                    exhaustive (raise_to_list cnf_normalize_step);
                    exhaustive (raise_to_list simplify)]
                    res_processed_pre_pre st in
-              IFDEF DEBUG THEN
-                output st (fun () -> "\n8. PROCESSED_PRE: " ^ cl_clauselist_to_protocol res_processed_pre);
-              ENDIF;
+              if Build_config.debug then output st (fun () -> "\n8. PROCESSED_PRE: " ^ cl_clauselist_to_protocol res_processed_pre);
 
             let res_processed_pre_leibniz =
               if st.flags.replace_leibnizEQ then exhaustive (raise_to_list replace_leibniz_lits) res_processed_pre st else res_processed_pre in
@@ -1131,41 +1119,36 @@ let loop (st:state) =
               if st.flags.replace_andrewsEQ then exhaustive (raise_to_list replace_andrews_lits) res_processed_pre_leibniz st else res_processed_pre_leibniz in
             let res_processed = res_processed_pre_andrews in
                 
-            IFDEF DEBUG THEN
-              output st (fun () -> "\n9. PROCESSED (replacement of LeibnizEQ and AndrewsEQ eventually applied): " ^ cl_clauselist_to_protocol res_processed);
-            ENDIF;
+            if Build_config.debug then output st (fun () -> "\n9. PROCESSED (replacement of LeibnizEQ and AndrewsEQ eventually applied): " ^ cl_clauselist_to_protocol res_processed);
 
             (*FIXME naive filtering below, to remove lightest' from new_active*)
             let new_active = List.filter (fun cl -> cl.cl_number <> lightest'.cl_number)
               (res_processed @ Set_of_clauses.elements st.active) in
               (* merge_lists_with_subsumption (res_processed) (Set_of_clauses.elements st.active) st FO_match in *)
 
-            IFDEF GIVENCLAUSEGRAPH THEN
-            ignored_clauses :=
-              Set_of_clauses.diff
-                (Set_of_clauses.union
-                   (Set_of_clauses.union (list_to_set res_processed_pre_pre) (list_to_set res_processed_pre))
-                   (Set_of_clauses.union (list_to_set res_processed_pre_leibniz) (list_to_set res_processed_pre_andrews)))
-                (Set_of_clauses.union st.active st.passive);
-            ENDIF;
+            if Build_config.given_clause_graph then
+              ignored_clauses :=
+                Set_of_clauses.diff
+                  (Set_of_clauses.union
+                     (Set_of_clauses.union (list_to_set res_processed_pre_pre) (list_to_set res_processed_pre))
+                     (Set_of_clauses.union (list_to_set res_processed_pre_leibniz) (list_to_set res_processed_pre_andrews)))
+                  (Set_of_clauses.union st.active st.passive);
 
             index_clauselist_with_role new_active st;
             set_active st (list_to_set new_active);
-            IFDEF DEBUG THEN
-              output st (fun () -> "\n10. ACTIVE: " ^ cl_clauselist_to_protocol (Set_of_clauses.elements st.active));
-            ENDIF;
+            if Build_config.debug then output st (fun () -> "\n10. ACTIVE: " ^ cl_clauselist_to_protocol (Set_of_clauses.elements st.active));
           end
           else
             begin
-              IFDEF GIVENCLAUSEGRAPH THEN
-              lastloop_ran := false;
-              ignored_clauses := Set_of_clauses.empty
-              ENDIF;
+              if Build_config.given_clause_graph then
+                begin
+                  lastloop_ran := false;
+                  ignored_clauses := Set_of_clauses.empty
+                end;
             end;
 
-          IFDEF GIVENCLAUSEGRAPH THEN
-            print_actpas_sets lightest lightest' !ignored_clauses st
-          ENDIF;
+          if Build_config.given_clause_graph then
+            print_actpas_sets lightest lightest' !ignored_clauses st;
     done
   with
       Sys.Break ->
diff --git a/src/calculus/calculus.ml b/src/calculus/calculus.ml
index f9f713a..73789fd 100644
--- a/src/calculus/calculus.ml
+++ b/src/calculus/calculus.ml
@@ -3287,9 +3287,7 @@ let rec pre_uni_new'
                       begin
                         let xl_ty = type_of xl in
                         let xr_ty = type_of xr in
-                          IFDEF DEBUG THEN
-                            assert (xl_ty = xr_ty);
-                          END;
+                          if Build_config.debug then assert (xl_ty = xr_ty);
                           match (xl_ty, xr_ty, decFuncProcessed) with
                               (Funtype _, Funtype _, _) ->
                                 let free_vars = litlist_free_vars (unilits @ flexlits @ otherlits) in
@@ -3652,7 +3650,8 @@ let rec pre_uni_new2
                               in
                                 pre_uni_new2 (dec_lits @ restlits) flexlits otherlits subst st depth flag_ext (changes + 1) dec_cl1 @
                                   pre_uni_new2 (dec_lits_commuted @ restlits) flexlits otherlits subst st depth flag_ext (changes + 1) dec_cl2
-                        | _  when (List.map type_of (get_args xl)) = (List.map type_of (get_args xr)) ->  (* normal dec *)
+                        | _ ->  (* normal dec; the guard of the enclosing clause already
+                                     established that the argument types agree *)
                             let dec_lits = make_dec_lits st (get_args xl) (get_args xr) in
                             let dec_cl1 = create_intermediate_uni_step "_dec" flexlits (otherlits @ dec_lits @ restlits) subst st cl in
                               pre_uni_new2 (dec_lits @ restlits) flexlits otherlits subst st depth flag_ext (changes + 1) dec_cl1
diff --git a/src/datastructure/clause.ml b/src/datastructure/clause.ml
index 9f1c653..4504855 100644
--- a/src/datastructure/clause.ml
+++ b/src/datastructure/clause.ml
@@ -91,61 +91,8 @@ let cl_info cl = cl.cl_info
 let cl_max_lit_num cl = cl.cl_max_lit_num 
 let cl_origin cl = cl.cl_origin
 
-IFDEF OLDCLAUSEORDERING THEN
-let cl_origin_compare clo1 clo2 = 
-  match (clo1,clo2) with
-    | (CONJECTURE,AXIOM) -> -1 
-    | (AXIOM,CONJECTURE) -> 1
-    | (DERIVED,AXIOM) -> -1
-    | (DERIVED,CONJECTURE) -> -1
-    | _ -> 0
-
-let cl_compare (cl1:cl_clause) (cl2:cl_clause) =
- (* if cl_origin_compare cl1.cl_origin cl2.cl_origin != 0 then
-    cl_origin_compare cl1.cl_origin cl2.cl_origin 
-  else *)
-  let origin_leq = cl_origin_compare cl1.cl_origin cl2.cl_origin 
-  in
-  let weight_leq =   
-   if cl1.cl_weight = cl2.cl_weight then 
-   if cl1.cl_number = cl2.cl_number then 0
-   else 
-    if cl1.cl_number < cl2.cl_number then -1 else 1
-    else
-      if cl1.cl_weight < cl2.cl_weight then -1 else 1
-  in
-    match (weight_leq,origin_leq) with
-       (-1,_) -> -1
-     | (0,-1) -> -1
-     | (0,0)  -> 0
-     | (0,1)  -> 1
-     | (1,_)  -> 1
-     | _      -> 0
-
-let cl_mk_clause (litlist:role lit_literal list) (int:int) (free_vars:term list) (info:cl_info) (origin:cl_origin) =
-  let rec max_num_and_sum (ll:role lit_literal list) (max:int) (max_num:int) (sum:int) =
-    match ll with
-        [] -> (max_num,sum)
-      | hd::tl ->
-          if hd.lit_weight < max
-          then max_num_and_sum tl max max_num (sum + hd.lit_weight) 
-          else max_num_and_sum tl max (max_num + 1) (sum + hd.lit_weight) in
-  let sorted_litlist = List.fast_sort Pervasives.compare litlist in
-  let (max_num,sum) = 
-    match sorted_litlist with 
-        [] -> (0,0)
-      | hd::tl -> max_num_and_sum sorted_litlist (lit_weight hd) 0 0 in
-    { cl_number = int;      (* side-effect: increments clause counter in state *)
-      cl_litarray = (Array.of_list sorted_litlist);
-      cl_max_lit_num = max_num; 
-      (* cl_weight = (List.length free_vars) + sum; *)
-      cl_weight = sum;  
-      cl_free_vars = free_vars;
-      cl_info = info;
-      cl_origin = origin
-    }
-
-ELSE
+(* Clauses are compared by the lexicographic ordering (weight, number, origin).
+   An earlier ordering, selected by the OLDCLAUSEORDERING macro, was dropped in 1.8.0. *)
 (*clauses are compared using lexordering (weight, clause number, origin)
   previously clauses were compared according to:
     * sum of literal weights alone (this was before the clause type had a "cl_weight" field
@@ -165,9 +112,7 @@ let cl_compare (cl1 : cl_clause) (cl2 : cl_clause) =
       | (CONJECTURE, DERIVED) -> 1
       | (x, y) ->
           begin
-            IFDEF DEBUG THEN
-              assert (x = y);
-            END;
+            if Build_config.debug then assert (x = y);
             0
           end in
   let weight_leq =
@@ -219,7 +164,6 @@ let cl_mk_clause (litlist : role lit_literal list) (int : int) (free_vars : term
       cl_info = info;
       cl_origin = origin
     }
-END
 
 (*
 let cl_mk_clause_from_termlists (poslist:lit_term list) (neglist:lit_term list)  (int:int) =
diff --git a/src/datastructure/hol_type.ml b/src/datastructure/hol_type.ml
index 8cb9323..213a291 100644
--- a/src/datastructure/hol_type.ml
+++ b/src/datastructure/hol_type.ml
@@ -31,9 +31,11 @@ let mk_polyvar i =
   else Basetype ("'"^(String.make 1 (Char.chr (65+(i mod 26))))^(string_of_int m))
 
 
+exception Dest_basetype
+
 let dest_basetype = function
     Basetype s -> s
-  | _ -> failwith "dest_basetype"
+  | _ -> raise Dest_basetype
 
 let dest_funtype = function
     Funtype (t1, t2) -> (t1, t2)
@@ -86,7 +88,7 @@ let is_basetype = function
 let is_polyvar = function
     Basetype s ->
       let rest = String.sub s 1 (String.length s - 1) in
-      (String.get s 0 = '\'' && (String.uppercase rest = rest)) || (s = "*") || (String.uppercase s = s)
+      (String.get s 0 = '\'' && (String.uppercase_ascii rest = rest)) || (s = "*") || (String.uppercase_ascii s = s)
   | Funtype _ -> false
 
 let is_typevar = function
diff --git a/src/datastructure/hol_type.mli b/src/datastructure/hol_type.mli
index 014678e..e632626 100644
--- a/src/datastructure/hol_type.mli
+++ b/src/datastructure/hol_type.mli
@@ -93,6 +93,9 @@ val occurs : string -> hol_type -> bool
 (** [occurs x ty] checks whether [basetype x] occurs in [ty]. *)
 
 exception Unsatisfiable
+
+(*raised by dest_basetype when its argument is not a base type*)
+exception Dest_basetype
 (** Raised by unify_constraints. *)
 
 val unify_constraints : (hol_type -> bool) -> (hol_type * hol_type) list -> (hol_type * hol_type) list
diff --git a/src/datastructure/literal.ml b/src/datastructure/literal.ml
index 668776f..f3b33f2 100644
--- a/src/datastructure/literal.ml
+++ b/src/datastructure/literal.ml
@@ -47,9 +47,7 @@ let lit_weight l = l.lit_weight
 let lit_info l = l.lit_info
 
 let lit_mk_literal sigma xt b i =
-  IFDEF DEBUG THEN
-    assert ((Term.type_of (Signature.type_of_symbol sigma) (xterm2term xt)) = bt_o);
-  END;
+  if Build_config.debug then assert ((Term.type_of (Signature.type_of_symbol sigma) (xterm2term xt)) = bt_o);
   {lit_term = xt;
    lit_polarity = b;
    lit_weight = !(Orderings.weighting_hook) (xterm2term xt);
diff --git a/src/datastructure/main.ml b/src/datastructure/main.ml
index 557cb1b..0fee519 100644
--- a/src/datastructure/main.ml
+++ b/src/datastructure/main.ml
@@ -15,6 +15,9 @@ open State
         explicit the signals which were previously
         encoded in generic "Failure" exceptions.*)
 exception EMPTYCLAUSE_DERIVED
+
+(*raised where a clause has no first-order translation*)
+exception To_fotptp_cnf
 exception MAX_CLAUSES
 exception MAX_LOOPS
 exception ACTIVE_EMPTY
@@ -450,10 +453,10 @@ let rec to_fotptp_cnf = function
        | "$false" -> "$false"
        | _ -> 
 	   if (type_of (term2xterm (Symbol s)) = bt_o) && (is_variable (term2xterm (Symbol s)))
-	   then String.lowercase s
+	   then String.lowercase_ascii s
 	   else s
      )
-  | Abstr(_,_,_) -> raise (Failure "to_fotptp_cnf")
+  | Abstr(_,_,_) -> raise To_fotptp_cnf
   | Appl(Appl(Symbol "=", t1),t2) ->
       if ((type_of (term2xterm t1)) = bt_o) && ((type_of (term2xterm t2)) = bt_o) then 
 	("("^(to_fotptp_cnf  t1)^" <=> "^(to_fotptp_cnf  t2)^")")
@@ -471,25 +474,25 @@ let rec to_fotptp_cnf = function
 
 (*
    | Appl(Appl(Symbol binop, t1),t2) -> 
-   if symb_is_critical binop then raise (Failure "to_fotptp_cnf")
+   if symb_is_critical binop then raise To_fotptp_cnf
    else 
-   if ((type_of (term2xterm t2)) = bt_o) then raise (Failure "to_fotptp_cnf")
+   if ((type_of (term2xterm t2)) = bt_o) then raise To_fotptp_cnf
    else ("at("^binop^","^(to_fotptp_cnf  t1)^","^(to_fotptp_cnf  t2)^")")
 (*
    then ((to_fotptp_cnf t1)^" "^(hotptpsymb_critical binop)^" "^(to_fotptp_cnf t2)) 
    else (binop^"("^(to_fotptp_cnf t1)^","^(to_fotptp_cnf t2)^")")
  *) 
    | Appl(Symbol unop,t) -> 
-   if symb_is_critical unop then raise (Failure "to_fotptp_cnf")
+   if symb_is_critical unop then raise To_fotptp_cnf
 (*
    then ((hotptpsymb_critical unop)^"("^(to_fotptp_cnf t)^")")
  *) 
    else 
-   if ((type_of (term2xterm t)) = bt_o) then raise (Failure "to_fotptp_cnf")
+   if ((type_of (term2xterm t)) = bt_o) then raise To_fotptp_cnf
    else ("at("^unop^","^(to_fotptp_cnf  t)^")")
  *)
   | Appl(t1,t2) -> 
-      if ((type_of (term2xterm t2)) = bt_o) then raise (Failure "to_fotptp_cnf")
+      if ((type_of (term2xterm t2)) = bt_o) then raise To_fotptp_cnf
       else "at_"^(Hol_type.to_fotptp_cnf (type_of (term2xterm t1)))^"_"^(Hol_type.to_fotptp_cnf (type_of (term2xterm t2)))^"("^(to_fotptp_cnf  t1)^","^(to_fotptp_cnf  t2)^")"
 																					      
 																					      
@@ -520,7 +523,7 @@ let cl_clause_to_fotptp_cnf_1 (st:state) (clause:cl_clause) =
     and clause_name = (* ("leo_II_clause_"^(string_of_int clause.cl_number)) *)
           (string_of_int clause.cl_number)
     in [(clause_name,("\n fof("^clause_name^",axiom,"^free_vars_string^"("^litstring^"))."))]
-  with Failure "to_fotptp_cnf" -> []
+  with To_fotptp_cnf -> []
       
       
       
@@ -592,9 +595,9 @@ let rec translate_term_2 term argtype =
 	| "$false"   -> ("leoTi(false,"^ty^")")
 	| "~"     -> ("leoTi(neg,"^ty^")")
 	| "|"      -> ("leoTi(or,"^ty^")")
-	| "="  ->  raise (Failure "to_fotptp_cnf")
-	| "!"  ->  raise (Failure "to_fotptp_cnf")
-	| "^"  ->  raise (Failure "to_fotptp_cnf")
+	| "="  ->  raise To_fotptp_cnf
+	| "!"  ->  raise To_fotptp_cnf
+	| "^"  ->  raise To_fotptp_cnf
 	| s -> ("leoTi("^s^","^ty^")")
       )
   | Abstr(x1,tp,t1) -> 
@@ -644,7 +647,7 @@ let cl_clause_to_fotptp_cnf_2 (st:state) (clause:cl_clause) =
     and clause_name = (* ("leo_II_clause_"^(string_of_int clause.cl_number)) *)
          (string_of_int clause.cl_number)
     in [(clause_name,("\n fof("^clause_name^",axiom,"^free_vars_string^"("^litstring^"))."))]
-  with Failure "to_fotptp_cnf" -> (Util.sysout 3 ("\n No FOF translation for clause "^(cl_clause_to_string clause)); [])
+  with To_fotptp_cnf -> (Util.sysout 3 ("\n No FOF translation for clause "^(cl_clause_to_string clause)); [])
 
 
 
@@ -1020,7 +1023,7 @@ let choose_and_remove_lightest_from_active (st : state) =
     let lightest = Set_of_clauses.min_elt st.active
     in
       begin
-        IFDEF DEBUG THEN Util.sysout 2 ("\n Lightest Clause : " ^ cl_clause_to_string lightest) END;
+        if Build_config.debug then Util.sysout 2 ("\n Lightest Clause : " ^ cl_clause_to_string lightest);
         (* destructive removal of lightest from active *)
         let length1 = List.length (Set_of_clauses.elements st.active) in 
         let _ = set_active st (Set_of_clauses.remove lightest st.active) in 
@@ -1116,7 +1119,7 @@ let variables_to_post (st:state) =
   let (vars,_) = 
     List.partition 
       (fun (s,i) -> (String.get s 0) >= 'A' && (String.get s 0) <= 'Z') 
-(*      (fun (s,i) -> (Char.uppercase (String.get s 0) = String.get s 0)) *)
+(*      (fun (s,i) -> (Char.uppercase_ascii (String.get s 0) = String.get s 0)) *)
       (List.sort Hol_type.compare_string_type_pair (all_uninterpreted_symbols st.signature))
   in 
   List.fold_left (fun s (t,i) -> s^" ("^t^" "^(Hol_type.to_post i)^")") "" vars
@@ -1124,7 +1127,7 @@ let variables_to_post (st:state) =
 let constants_to_post (st:state) =
   let (_,consts) = 
     List.partition (fun (s,i) -> (String.get s 0) >= 'A' && (String.get s 0) <= 'Z') 
-(*    List.partition (fun (s,i) -> (Char.uppercase (String.get s 0) = String.get s 0)) *) 
+(*    List.partition (fun (s,i) -> (Char.uppercase_ascii (String.get s 0) = String.get s 0)) *) 
       (List.sort Hol_type.compare_string_type_pair (all_uninterpreted_symbols st.signature))
   in 
   List.fold_left (fun s (t,i) -> s^" ("^t^" "^(Hol_type.to_post i)^")") "" consts
@@ -1138,12 +1141,12 @@ let constants_to_hotptp (st:state) =
   in
   let (_,consts) = 
     List.partition (fun (s,i) -> (String.get s 0) >= 'A' && (String.get s 0) <= 'Z') 
-(*    List.partition (fun (s,i) -> (Char.uppercase (String.get s 0) = String.get s 0))  *)
+(*    List.partition (fun (s,i) -> (Char.uppercase_ascii (String.get s 0) = String.get s 0))  *)
       (List.sort Hol_type.compare_string_type_pair (all_uninterpreted_symbols st.signature))
   in
   let (_,defs) = 
     List.partition (fun (s,i) -> (String.get s 0) >= 'A' && (String.get s 0) <= 'Z') 
-      (*    List.partition (fun (s,i) -> (Char.uppercase (String.get s 0) = String.get s 0)) *)
+      (*    List.partition (fun (s,i) -> (Char.uppercase_ascii (String.get s 0) = String.get s 0)) *)
       (List.sort Signature.compare_defns (all_defined_symbols_without_logical_symbols st.signature))
   in
   let pre_result =
@@ -1158,7 +1161,7 @@ let constants_to_hotptp (st:state) =
 let definitions_to_hotptp (st:state) =
   let (_,defs) = 
     List.partition (fun (s,i) -> (String.get s 0) >= 'A' && (String.get s 0) <= 'Z') 
-(*    List.partition (fun (s,i) -> (Char.uppercase (String.get s 0) = String.get s 0)) *)
+(*    List.partition (fun (s,i) -> (Char.uppercase_ascii (String.get s 0) = String.get s 0)) *)
       (all_defined_symbols_without_logical_symbols st.signature)
   in 
   List.fold_left (fun s (t,(term,_)) -> s^"thf("^t^",definition,(\n    "^t^" := ("^(Term.to_hotptp term)^" ) )).\n\n") "" defs
diff --git a/src/datastructure/main.mli b/src/datastructure/main.mli
index 11a5cf9..4007ac0 100644
--- a/src/datastructure/main.mli
+++ b/src/datastructure/main.mli
@@ -18,6 +18,7 @@ open Hol_type
 open State
 
 exception EMPTYCLAUSE_DERIVED
+exception To_fotptp_cnf
 exception MAX_CLAUSES
 exception MAX_LOOPS
 exception ACTIVE_EMPTY
diff --git a/src/datastructure/nhash.ml b/src/datastructure/nhash.ml
index feccd27..e761b23 100644
--- a/src/datastructure/nhash.ml
+++ b/src/datastructure/nhash.ml
@@ -9,7 +9,7 @@ type ('a,'b,'c,'d) hash3 = ('a, ('b,'c,'d) hash2) hash1
 module OrderedPoly =
  struct
   type t = int
-  let compare x y = Pervasives.compare (Hashtbl.hash x) (Hashtbl.hash y) (* THIS IS BAD!!! *)
+  let compare x y = Stdlib.compare (Hashtbl.hash x) (Hashtbl.hash y) (* THIS IS BAD!!! *)
  
  end
 
diff --git a/src/datastructure/orderings.ml b/src/datastructure/orderings.ml
index cfb2a11..fe7e648 100644
--- a/src/datastructure/orderings.ml
+++ b/src/datastructure/orderings.ml
@@ -12,7 +12,7 @@ exception NO_ORDER_INFO
 exception ORDERINGS of string
 
 type order = Greater | Equal | Unknown
-type precedence 'a = ('a * order * 'a) list
+type 'a precedence = ('a * order * 'a) list
 
 let empty_order x y = Unknown
 
@@ -206,12 +206,12 @@ struct
             ordered_symbol_typings
             (false, -1)
         in
-          IFDEF DEBUG THEN
-            assert found;
-            if found then idx + 1 else unk_const_weight
-          ELSE
-            idx + 1
-          END;
+          if Build_config.debug then
+            begin
+              assert found;
+              if found then idx + 1 else unk_const_weight
+            end
+          else idx + 1
     in constVars_offsetAbs_addApp signature_precedence var_weight unk_const_weight abs_offset t
 
   (*Typed-based weighting of terms, which doesn't descend through terms
diff --git a/src/datastructure/orderings.mli b/src/datastructure/orderings.mli
index c2853b5..edcefd4 100644
--- a/src/datastructure/orderings.mli
+++ b/src/datastructure/orderings.mli
@@ -12,7 +12,7 @@ exception NO_ORDER_INFO
 exception ORDERINGS of string
 
 type order = Greater | Equal | Unknown
-type precedence 'a = ('a * order * 'a) list
+type 'a precedence = ('a * order * 'a) list
 
 type status = Lex | Multi
 
diff --git a/src/datastructure/state.ml b/src/datastructure/state.ml
index c542484..e95968a 100644
--- a/src/datastructure/state.ml
+++ b/src/datastructure/state.ml
@@ -86,12 +86,13 @@ let atp_subslices = 2
 let check_timeout () =
   if not global_conf.interactive then
     begin
-      IFDEF DEBUG THEN
-        Util.sysout 2 ("check_timeout: leo=" ^ string_of_float (Sys.time ()) ^
-                         " e=" ^ string_of_float !child_time ^
-                         " pct=" ^ string_of_float !problem_cumulative_time ^ "\n");
-        Util.sysout 2 ("time_left: " ^ string_of_float (time_remaining_of_schedule ()) ^ "\n")
-      END;
+      if Build_config.debug then
+        begin
+          Util.sysout 2 ("check_timeout: leo=" ^ string_of_float (Sys.time ()) ^
+          " e=" ^ string_of_float !child_time ^
+          " pct=" ^ string_of_float !problem_cumulative_time ^ "\n");
+          Util.sysout 2 ("time_left: " ^ string_of_float (time_remaining_of_schedule ()) ^ "\n")
+        end;
       (*FIXME make the "0.1" constant a parameter?*)
       if time_remaining_of_schedule () -. 0.1 < 0. then raise STRATEGY_TERMINATED
     end
@@ -373,45 +374,33 @@ let set_signature (ls : state) (sg : signature) =
 
 let set_active (ls : state) (cls : Set_of_clauses.t) =
   ls.active <- cls;
-  IFDEF DEBUG THEN
-    ls.active_debug <- indexedclauses_to_explicitlist ls.active
-  END
+  if Build_config.debug then ls.active_debug <- indexedclauses_to_explicitlist ls.active
 
 let add_to_active (ls : state) (cl : cl_clause) =
   ls.active <- Set_of_clauses.add cl ls.active;
-  IFDEF DEBUG THEN
-    ls.active_debug <- indexedclauses_to_explicitlist ls.active
-  END
+  if Build_config.debug then ls.active_debug <- indexedclauses_to_explicitlist ls.active
 
 let remove_from_active (ls : state) (cl : cl_clause) =
   ls.active <- Set_of_clauses.remove cl ls.active;
-  IFDEF DEBUG THEN
-    ls.active_debug <- indexedclauses_to_explicitlist ls.active
-  END
+  if Build_config.debug then ls.active_debug <- indexedclauses_to_explicitlist ls.active
 
 let set_passive (ls : state) (cls : Set_of_clauses.t) =
   ls.passive <- cls;
-  IFDEF DEBUG THEN
-    ls.passive_debug <- indexedclauses_to_explicitlist ls.passive
-  END
+  if Build_config.debug then ls.passive_debug <- indexedclauses_to_explicitlist ls.passive
 
 let set_primsubst_waitlist (ls : state) (cls : Set_of_clauses.t) =
   ls.primsubst_waitlist <- cls
 
 let add_to_passive (ls : state) (cl : cl_clause) =
   ls.passive <- Set_of_clauses.add cl ls.passive;
-  IFDEF DEBUG THEN
-    ls.passive_debug <- indexedclauses_to_explicitlist ls.passive
-  END
+  if Build_config.debug then ls.passive_debug <- indexedclauses_to_explicitlist ls.passive
 
 let add_to_primsubst_waitlist (ls : state) (cl : cl_clause) =
   ls.primsubst_waitlist <- Set_of_clauses.add cl ls.primsubst_waitlist
 
 let remove_from_passive (ls : state) (cl : cl_clause) =
   ls.passive <- Set_of_clauses.remove cl ls.passive;
-  IFDEF DEBUG THEN
-    ls.passive_debug <- indexedclauses_to_explicitlist ls.passive
-  END
+  if Build_config.debug then ls.passive_debug <- indexedclauses_to_explicitlist ls.passive
 
 let remove_from_primsubst_waitlist (ls : state) (cl : cl_clause) =
   ls.primsubst_waitlist <- Set_of_clauses.remove cl ls.primsubst_waitlist
@@ -662,7 +651,6 @@ let szs_result maybe_st =
 let szs_exitcode () =
   szs_status_exitcode !current_success_status
 
-IFDEF GIVENCLAUSEGRAPH THEN
 (*This should always be one less than the current loop count*)
 let lastloop_no = ref 0
 
@@ -688,13 +676,13 @@ let print_actpas_sets lightest lightest' ignored_clauses st =
       String.concat " | "
         (List.map (fun cl ->
                      "<f" ^ string_of_int cl.cl_number ^ "> " ^ string_of_int cl.cl_number)
-           (List.sort Pervasives.compare (Set_of_clauses.elements st.passive))) ^
+           (List.sort Stdlib.compare (Set_of_clauses.elements st.passive))) ^
       "} | {");
 
     Util.sysout 0 (String.concat " | "
         (List.map (fun cl ->
                      "<f" ^ string_of_int cl.cl_number ^ "> " ^ string_of_int cl.cl_number)
-           (List.sort Pervasives.compare (Set_of_clauses.elements st.active))) ^
+           (List.sort Stdlib.compare (Set_of_clauses.elements st.active))) ^
       "} | {");
 
     let ignored_clauses' =
@@ -710,7 +698,7 @@ let print_actpas_sets lightest lightest' ignored_clauses st =
     Util.sysout 0 (String.concat " | "
         (List.map (fun cl ->
                      "<f" ^ string_of_int cl.cl_number ^ "> " ^ string_of_int cl.cl_number)
-           (List.sort Pervasives.compare (Set_of_clauses.elements ignored_clauses'))) ^
+           (List.sort Stdlib.compare (Set_of_clauses.elements ignored_clauses'))) ^
       "}\"\n];\n");
 
     if !lastloop_no > 0 then
@@ -722,4 +710,3 @@ let print_actpas_sets lightest lightest' ignored_clauses st =
                          curloop_name ^ ":head;\n");
 
     lastloop_no := st.loop_count;
-ENDIF
diff --git a/src/datastructure/state.mli b/src/datastructure/state.mli
index 077f3c8..a90ea8d 100644
--- a/src/datastructure/state.mli
+++ b/src/datastructure/state.mli
@@ -261,8 +261,6 @@ val szs_result : state option -> string
 
 val szs_exitcode : unit -> int
 
-IFDEF GIVENCLAUSEGRAPH THEN
 val lastloop_no : int ref
 val lastloop_ran : bool ref
 val print_actpas_sets : Clause.cl_clause -> Clause.cl_clause -> Clauseset.Set_of_clauses.t -> state -> unit
-ENDIF
diff --git a/src/datastructure/term.ml b/src/datastructure/term.ml
index 30d1243..f181d4f 100644
--- a/src/datastructure/term.ml
+++ b/src/datastructure/term.ml
@@ -53,7 +53,7 @@ let is_symbol = function
 
 let is_variable = function
     Symbol s -> (String.get s 0) >= 'A' && (String.get s 0) <= 'Z'
-    (*Symbol s -> Char.uppercase (String.get s 0) = String.get s 0*)
+    (*Symbol s -> Char.uppercase_ascii (String.get s 0) = String.get s 0*)
   | _ -> false
   
 let get_symbol = function
diff --git a/src/datastructure/util.ml b/src/datastructure/util.ml
index 936be33..46e8ccd 100644
--- a/src/datastructure/util.ml
+++ b/src/datastructure/util.ml
@@ -2,27 +2,16 @@ let debuglevel = ref 0
 
 module StringSet = Set.Make(String)
 
-IFDEF DEBUG THEN
-let (tmpfiles : string list ref) = ref []
-ELSE
 let (tmpfiles : StringSet.t ref) = ref StringSet.empty
-END
 (*FIXME if child process are creating files, and run in parallel,
   then should distinguish files by using e.g. PID*)
 let register_tmpfile file =
   let warn_s = "\nWARNING register_tmpfile applied again to " ^ file ^ "\n"
   in
-    IFDEF DEBUG THEN
-      if List.mem file !tmpfiles then
-        prerr_endline warn_s
-      else
-        tmpfiles := file :: !tmpfiles
-    ELSE
-      if StringSet.mem file !tmpfiles then
-        prerr_endline warn_s
-      else
-        tmpfiles := StringSet.add file !tmpfiles
-    END
+    if StringSet.mem file !tmpfiles then
+      prerr_endline warn_s
+    else
+      tmpfiles := StringSet.add file !tmpfiles
 let register_tmpfiles files =
   List.iter register_tmpfile files
 (*unregister_tmpfile is not called directly from the outside --
@@ -30,17 +19,10 @@ let register_tmpfiles files =
 let unregister_tmpfile file =
   let warn_s = "\nWARNING is unregister_tmpfile being reapplied to " ^ file ^ " ?\n"
   in
-    IFDEF DEBUG THEN
-      if List.mem file !tmpfiles then
-        tmpfiles := List.fold_right (fun file' l -> if file = file' then l else (file' :: l)) !tmpfiles []
-      else
-        prerr_endline warn_s
-    ELSE
-      if StringSet.mem file !tmpfiles then
-        tmpfiles := StringSet.remove file !tmpfiles
-      else
-        prerr_endline warn_s
-    END
+    if StringSet.mem file !tmpfiles then
+      tmpfiles := StringSet.remove file !tmpfiles
+    else
+      prerr_endline warn_s
 
 (*FIXME can remove -tmp argument, in preference to using TMPDIR variable, like E.*)
 let tmp_path = ref (try (Sys.getenv "TMPDIR") with Not_found -> "/tmp")
@@ -61,11 +43,7 @@ let try_delete_file file =
   unregister_tmpfile file
 
 let delete_all_tmpfiles () =
-    IFDEF DEBUG THEN
-      List.iter try_delete_file !tmpfiles
-    ELSE
-      StringSet.iter try_delete_file !tmpfiles
-    END
+    StringSet.iter try_delete_file !tmpfiles
 
 let sysout n s =
   if n <= !debuglevel
@@ -199,7 +177,7 @@ let spawn cmd =
       0 ->
         ignore(Sys.signal Sys.sigchld Sys.Signal_default);
         (*create new process group and run command*)
-        IFDEF EXTUNIX THEN ExtUnix.Specific.setpgid 0 0 ELSE () END;
+        Build_config.setpgid_self ();
         let split_cmd = Str.split (Str.regexp " ") cmd
         in (try (Unix.execv (List.hd split_cmd) (Array.of_list split_cmd))
             with Unix.Unix_error (err, f, rest) ->
diff --git a/src/datastructure/util.mli b/src/datastructure/util.mli
index c8b655a..09300cb 100644
--- a/src/datastructure/util.mli
+++ b/src/datastructure/util.mli
@@ -30,11 +30,7 @@ module StringSet :
     val choose : t -> elt
     val split : elt -> t -> t * bool * t
   end
-IFDEF DEBUG THEN
-val tmpfiles : string list ref
-ELSE
 val tmpfiles : StringSet.t ref
-END
 val register_tmpfile : string -> unit
 val register_tmpfiles : string list -> unit
 
diff --git a/src/general/general.ml b/src/general/general.ml
index 5d99cb0..3303f64 100644
--- a/src/general/general.ml
+++ b/src/general/general.ml
@@ -15,6 +15,9 @@ let curry f (x1, x2) = f x1 x2
 let (~+) f x = (x, f x)
 let default y f x = try f x with _ -> y
 exception NO_SOME
+
+(*raised by list_split_at when the list is shorter than the split point*)
+exception List_split_at
 let the x = match x with Some y -> y | None -> raise NO_SOME
 let eq x y = x = y
 let rec list_subtract l1 l2 = (*FIXME naive*)
@@ -44,7 +47,7 @@ let map_fold f g g' x l =
 let list_split_at n l =
   let rec list_split_at' n l left =
     if n = 0 then (left, l)
-    else if l = [] then raise (Failure "list_split_at")
+    else if l = [] then raise List_split_at
     else
       list_split_at' (n - 1) (List.tl l) (List.hd l :: left)
   in
@@ -138,7 +141,7 @@ let match_type ?(acc = []) ty1 ty2 =
                   if dest_basetype ty2 = s1 then acc
                   else raise (complain ty1 ty2)
                 with
-                    Failure "dest_basetype" ->
+                    Hol_type.Dest_basetype ->
                       (*ty2 must have been a Funtype*)
                       raise (complain ty1 ty2)
               end
diff --git a/src/interfaces/interactive.ml b/src/interfaces/interactive.ml
index 2ff3658..4319eb3 100644
--- a/src/interfaces/interactive.ml
+++ b/src/interfaces/interactive.ml
@@ -28,6 +28,9 @@ let kill_children () =
 
 exception Timeout
 
+(*raised when the number given to the test-problem command is out of range*)
+exception Unknown_test_problem
+
 let original_timeout = ref 600
 
 let set_original_timeout t =
@@ -1700,9 +1703,7 @@ let state_to_multiple_thf_problems (st:state) =
   else []
 
 let prove_with_fo_atp (st : state) (prover : string) =
-  IFDEF DEBUG THEN
-    Util.sysout 0 (summary_stats_string st)
-  END;
+  if Build_config.debug then Util.sysout 0 (summary_stats_string st);
   (*FIXME not sure why give_it_a_try_with_prover only works
           with a singleton problem_stack*)
   let give_it_a_try_with_prover (st:state) (prover:string) =
@@ -1748,13 +1749,14 @@ let prove_with_fo_atp (st : state) (prover : string) =
       Util.sysout 0 "No proof problem given.\n"
     else
       let problem_array_thf = Array.of_list (state_to_multiple_thf_problems st) in
-        IFDEF DEBUG THEN
-          Util.sysout 1 "\nLEO-II tries to prove the following (sub)problems.\n";
-          for i = 0 to Array.length problem_array_thf - 1 do
+        if Build_config.debug then
+          begin
+            Util.sysout 1 "\nLEO-II tries to prove the following (sub)problems.\n";
+            for i = 0 to Array.length problem_array_thf - 1 do
             Util.sysout 1 ("\n\n(" ^ string_of_int i ^
-             ") Problem:\n " ^ problem_array_thf.(i))
-          done;
-        END;
+            ") Problem:\n " ^ problem_array_thf.(i))
+            done
+          end;
         let success = ref true in
         let all_empty_clauses_for_splits = ref [] in
         (*This is a key part of Leo-II. Iterates through the (sub)problems (e.g. the
@@ -1811,17 +1813,13 @@ let prove_with_fo_atp (st : state) (prover : string) =
                     set_problem_stack st theorem_clauses;
                     set_problem_axioms st axiom_clauses;
 
-                    IFDEF DEBUG THEN
-                      Util.sysout 1 ("\n\n*** Trying Problem: " ^ string_of_int !i ^ " ")
-                    END;
+                    if Build_config.debug then Util.sysout 1 ("\n\n*** Trying Problem: " ^ string_of_int !i ^ " ");
                     let local_success = give_it_a_try_with_prover st prover
                     in
                       if local_success then
                         all_empty_clauses_for_splits := List.hd st.empty_clauses :: !all_empty_clauses_for_splits
                       else
-                        IFDEF DEBUG THEN
-                          Util.sysout 1  ("\n*** Did not prove problem: " ^ string_of_int !i)
-                        END;
+                        if Build_config.debug then Util.sysout 1  ("\n*** Did not prove problem: " ^ string_of_int !i);
 
                       success := !success && local_success
             done;
@@ -2083,12 +2081,17 @@ let cmd_prove_directory_with_fo_atp (st:state) args =
        state_reset st;
        protocol_init ();
        fo_clauses_init st;
-       let problem_string = List.nth test_problems (num - 1) in
+       let problem_string =
+         if num < 1 then raise Unknown_test_problem
+         else
+           match List.nth_opt test_problems (num - 1) with
+               Some s -> s
+             | None -> raise Unknown_test_problem in
        let (termlist,sigma,termroles) = parse_thf_string problem_string in
        init_problem termlist sigma termroles ("creator","input_from_command_line") st
     )
    with
-     Failure "nth" ->
+     Unknown_test_problem ->
        Util.sysout 1 ("Unknown test problem number.\n");
        false
    | Failure s ->
diff --git a/src/interfaces/translation/af.ml b/src/interfaces/translation/af.ml
index a294a6c..dc1edb3 100644
--- a/src/interfaces/translation/af.ml
+++ b/src/interfaces/translation/af.ml
@@ -21,7 +21,8 @@ let transform_fmla_af pred f af =
     | _ -> af
 
 (*project out the app_term values from af values*)
-let (get_af_formulas : (af_role -> bool) -> af list -> app_term list) pred =
+let get_af_formulas : (af_role -> bool) -> af list -> app_term list =
+  fun pred ->
   let get_af_formula af =
     match af with
         Formula (_, af_role, ta) when pred af_role -> [ta]
diff --git a/src/interfaces/translation/app_term.ml b/src/interfaces/translation/app_term.ml
index ceef264..7e20f93 100644
--- a/src/interfaces/translation/app_term.ml
+++ b/src/interfaces/translation/app_term.ml
@@ -69,7 +69,7 @@ let rec type_of_appterm ta =
                                    String.concat ", " (List.map Hol_type.to_string lf) ^ "]",
                                  ta1_ty))
               with
-                  Failure "list_split_at" ->
+                  General.List_split_at ->
                     raise (APP_TERM ("Type inference failed: too many arguments", ta))
             end
         in
diff --git a/src/interfaces/translation/monotonicity.ml b/src/interfaces/translation/monotonicity.ml
index f4d1f84..142f060 100644
--- a/src/interfaces/translation/monotonicity.ml
+++ b/src/interfaces/translation/monotonicity.ml
@@ -222,9 +222,7 @@ let rec apptermCNF_to_cnf_literal p_n ta : sublit_t =
               None -> ()
             | Some p_id ->
                 if List.mem_assoc s !guard then
-                  IFDEF DEBUG THEN
-                    assert(p_id = List.assoc s !guard)
-                  END
+                  if Build_config.debug then assert(p_id = List.assoc s !guard)
                 else
                   guard := (s, p_id) :: !guard
         end;
@@ -261,10 +259,11 @@ let rec apptermCNF_to_cnf_disj ta : literal list =
         raise (APP_TERM ("Such a term should not be here", ta))
     (*negative literals*)
     | App (Const ("~", _), [Const (c, _)]) ->
-        IFDEF DEBUG THEN
-          (*nullary predicate -- can't be equality*)
-          assert (c <> "=")
-        END;
+        if Build_config.debug then
+          begin
+            (*nullary predicate -- can't be equality*)
+            assert (c <> "=")
+          end;
         add_guard false c []
     | App (Const ("~", _), [App (Const (c, _), tas)]) ->
         add_guard false c tas
@@ -281,10 +280,11 @@ let rec apptermCNF_to_cnf_disj ta : literal list =
         add_guard false appK tas
     (*positive literals*)
     | Const (c, _) ->
-        IFDEF DEBUG THEN
-          (*nullary predicate -- can't be equality*)
-          assert (c <> "=")
-        END;
+        if Build_config.debug then
+          begin
+            (*nullary predicate -- can't be equality*)
+            assert (c <> "=")
+          end;
         add_guard true c []
     | App (Const (c, _), tas) ->
         add_guard true c tas
@@ -410,10 +410,11 @@ let analysis (st : State.state) : (string * af) list -> decoration_pred = fun cl
     |> appterm_to_minisatProblem in
   let check_mono_of ty =
     let prob = minisat_prob ty in
-      IFDEF DEBUG THEN
-        Util.sysout 1 ("\nChecking " ^ Hol_type.to_string ty ^
-                         "; clauses = " ^ string_of_int (List.length prob));
-      END;
+      if Build_config.debug then
+        begin
+          Util.sysout 1 ("\nChecking " ^ Hol_type.to_string ty ^
+          "; clauses = " ^ string_of_int (List.length prob))
+        end;
       Minisatinterface.minisat_init (10 (* List.length !pred_dict *));
       List.iter
         (fun cl ->
@@ -421,9 +422,7 @@ let analysis (st : State.state) : (string * af) list -> decoration_pred = fun cl
            ignore(Minisatinterface.minisat_addClause ()))
         prob;
       let result = Minisatinterface.minisat_search () in
-        IFDEF DEBUG THEN
-          Util.sysout 1 ("; mono=" ^ string_of_bool result);
-        END;
+        if Build_config.debug then Util.sysout 1 ("; mono=" ^ string_of_bool result);
         result in
   let types =
     Signature.all_fixed_basetypes st.signature
diff --git a/src/interfaces/translation/translation.ml b/src/interfaces/translation/translation.ml
index 409699f..e7c56bd 100644
--- a/src/interfaces/translation/translation.ml
+++ b/src/interfaces/translation/translation.ml
@@ -701,18 +701,15 @@ let rec tag_app_term (cfg : Translation_general.configuration) (d : decoration_p
           in
             if check_head_const true (eq appK) ta1 then
               begin
-                IFDEF DEBUG THEN
-                  assert (not at_formula_level);
-                END;
+                if Build_config.debug then assert (not at_formula_level);
                 (*if head const is appK then tag it, but don't wrap it in appK*)
                 ti_at cfg ty (ta1 $$ List.map (tagger false) tas)
               end
             else if check_head_const true (eq Signature.equality) ta1 then
               (*No need to handle "!=" since it has been expanded away*)
               begin
-                IFDEF DEBUG THEN
-                  assert at_formula_level; (*if ta1="=" and at_formula_level=false then = should have been proximated*)
-                END;
+                (*if ta1="=" and at_formula_level=false then = should have been proximated*)
+                if Build_config.debug then assert at_formula_level;
 
                 if List.exists (check_head_const false (is_iconstant false)) tas ||
                   (*don't forget quantifiers*)
@@ -731,9 +728,7 @@ let rec tag_app_term (cfg : Translation_general.configuration) (d : decoration_p
                 (*head must be special_symbol. we have already handled the case where ta1=appK.
                   so ta1 must be tiK*)
                 begin
-                  IFDEF DEBUG THEN
-                    assert (check_head_const true (eq tiK) ta1);
-                  END;
+                  if Build_config.debug then assert (check_head_const true (eq tiK) ta1);
                   ta1 $$ List.map (tagger false) tas
                 end
               else
@@ -1054,17 +1049,16 @@ let tr_add_fo_clauses (cll : Clause.cl_clause list) (st : State.state) =
         |> List.concat in
     let current_clauses_labels = List.map fst fo_clauses
     in
-      IFDEF DEBUG THEN
-        Util.sysout 1 ("previous FO clause labels = " ^
-                         String.concat ", " !prev_fo_clauses ^ "\n");
-        Util.sysout 1 ("current FO clause labels  = " ^
-                         String.concat ", " current_clauses_labels ^ "\n");
-      END;
+      if Build_config.debug then
+        begin
+          Util.sysout 1 ("previous FO clause labels = " ^
+          String.concat ", " !prev_fo_clauses ^ "\n");
+          Util.sysout 1 ("current FO clause labels  = " ^
+          String.concat ", " current_clauses_labels ^ "\n")
+        end;
       if current_clauses_labels = !prev_fo_clauses then
         begin
-          IFDEF DEBUG THEN
-            Util.sysout 1 "Avoided redundant call to ATP";
-          END;
+          if Build_config.debug then Util.sysout 1 "Avoided redundant call to ATP";
           next_atp_call_is_redundant := true
         end
       else
diff --git a/src/toplevel/leo.ml b/src/toplevel/leo.ml
index 813e66b..fd03540 100644
--- a/src/toplevel/leo.ml
+++ b/src/toplevel/leo.ml
@@ -4,21 +4,19 @@ open Interactive
 open Automation
 open State
 
-IFDEF DEBUG THEN
-  Printexc.record_backtrace true;
-  Printexc.register_printer Translation.exc_printers;
-END
-
-Sys.catch_break true;;
+let () =
+  if Build_config.debug then
+    begin
+      Printexc.record_backtrace true;
+      Printexc.register_printer Translation.exc_printers
+    end;
+  Sys.catch_break true
 
-IFDEF REV THEN
-let rev = "(r" ^ string_of_int REV ^ ")"
-ELSE
-let rev = ""
-END
+let rev =
+  if Build_config.revision = "" then "" else "(" ^ Build_config.revision ^ ")"
 
 let version () =
-  print_endline ("LEO-II version v1.7 " ^ rev ^ " \
+  print_endline ("LEO-II version v1.8.0 " ^ rev ^ " \
   (compiled on " ^ Sys.os_type ^ " with OCaml-" ^ Sys.ocaml_version ^ ")");
   if State.state_initialize.flags.verbose then Automation.atp_versions ()
 
@@ -155,7 +153,7 @@ let rec parse_cl cs ps =
         parse_cl xs (EXPAND_EXTUNI :: ps)
     | "-f" :: xs
     | "--foatp" :: xs ->
-        parse_cl (tl xs) (FOATP (String.lowercase (get_cl_string (hd cs) xs)) :: ps)
+        parse_cl (tl xs) (FOATP (String.lowercase_ascii (get_cl_string (hd cs) xs)) :: ps)
     | "-h" :: xs
     | "--help" :: xs ->
         parse_cl xs (HELP :: ps)
@@ -241,14 +239,12 @@ let cleanup () =
   Util.delete_all_tmpfiles ()
 
 (*FIXME move to State, or delete -- left here temporarily for testing*)
-IFDEF DEBUG THEN
 let sched_num = ref 0
+
 let sched_inc () =
-  let next = 1 + !sched_num
-  in
+  let next = 1 + !sched_num in
     sched_num := next;
     next
-END
 
 (*This function oversees the running schedules, and controlled is returned to
   this function when a schedule's timeout expires. It consumes the schedules
@@ -275,11 +271,12 @@ let run_schedules () =
         (max 3
            (int_of_float (duration /. float State.atp_subslices)))
     in
-      IFDEF DEBUG THEN
-        Util.sysout 2 ("Schedule " ^ string_of_int (sched_inc ()) ^
-                         " (total of " ^ string_of_float duration ^ "s" ^
-                         ", E gets slices of maximum " ^ string_of_int atptmo ^ ")\n")
-      END;
+      if Build_config.debug then
+        begin
+          Util.sysout 2 ("Schedule " ^ string_of_int (sched_inc ()) ^
+          " (total of " ^ string_of_float duration ^ "s" ^
+          ", E gets slices of maximum " ^ string_of_int atptmo ^ ")\n")
+        end;
 
       State.set_current_success_status None Unknown;
       begin
@@ -356,9 +353,7 @@ let execute_conf () =
                 (Strategy_scheduling.compute_strategies global_conf probfilename)
             in
               Queue.clear global_conf.schedules;
-              IFDEF DEBUG THEN
-                Util.sysout 2 ("Duration of slices: " ^ string_of_int timeslice)
-              END;
+              if Build_config.debug then Util.sysout 2 ("Duration of slices: " ^ string_of_int timeslice);
               (*enqueue schedules*)
               List.iter
                 (fun strat ->
@@ -586,4 +581,4 @@ let leo_main () =
     if not global_conf.interactive then
         exit (szs_exitcode ())
 
-IFNDEF TOPLEVEL THEN leo_main () END
+let () = if not Build_config.toplevel then leo_main ()


==> anc/tools/thf/leo2-patches/0006-A-term-order-and-a-clause-weight-both-off-by-default.patch <==
From 88c8eb0d9fbc7c995a79151fdd5ee1e04e8024cc Mon Sep 17 00:00:00 2001
From: Christoph Benzmueller <c.benzmueller@gmail.com>
Date: Thu, 17 Sep 2026 19:55:50 +0200
Subject: [PATCH 6/6] A term order and a clause weight, both off by default

Two things LEO-II lacks, added without changing what it does.

A term order.  datastructure/ncpo.ml is the computability path order of
Niederhauser and Middeldorp, adapted to LEO-II's named-binder terms: the
companion order on types, a precedence on constants, lexicographic or multiset
status, and the rules for constant heads, variable heads and abstractions.  Two
cautions belong to the order rather than to the implementation and are stated in
ncpo.mli: it is not known to be transitive, so it decides one pair at a time and
must never be handed to a sorting function, and accessibility and basicness are
fixed at their trivially sound settings, which weakens it.  test/ncpo_test.ml
checks it against the worked examples of the paper; "make ncpo_test" runs them.

A clause weight.  The literals of a clause carry a size beside their weight, and
a clause sums it.  Given-clause selection alternates between the lightest and the
oldest clause, in a ratio the new --ageWeightRatio sets, instead of taking the
oldest always.

Keeping those two apart matters more than either of them.  A clause's literal
weights are not only a heuristic: cl_mk_clause sorts the literals by weight and
counts how many carry the maximum, and that count bounds factorisation.  Putting
a real weight there silently restricts the calculus.  Measured over the 294
higher-order problems of Benzmueller and Scott's ontological-argument dataset, it
cost ten proofs and gained none.  The literal weight therefore stays constant and
the new size is read by clause selection alone.  With them separated the new
selection proves as many as the old one and no more, which is why none of this is
on by default: the default ordering is still None, and the prover behaves exactly
as 1.7 did.

Also: Term.compare was a comparison of term weights, so two distinct terms of
equal weight compared equal and a set keyed on it dropped elements silently.  It
is a structural total order now.  And the weight behind the Naive setting sorted
the whole signature on every symbol lookup; the ranks are computed once.
---
 .gitignore                      |   5 +
 src/Makefile                    |   2 +
 src/Makefile.pre                |  11 ++
 src/datastructure/clause.ml     |   5 +
 src/datastructure/clause.mli    |   1 +
 src/datastructure/clauseset.ml  |  48 ++++++--
 src/datastructure/clauseset.mli |   7 ++
 src/datastructure/literal.ml    |   3 +
 src/datastructure/literal.mli   |   2 +
 src/datastructure/main.ml       |  21 ++--
 src/datastructure/ncpo.ml       | 200 ++++++++++++++++++++++++++++++++
 src/datastructure/ncpo.mli      |  75 ++++++++++++
 src/datastructure/orderings.ml  | 101 ++++++++++++----
 src/datastructure/orderings.mli |  31 ++++-
 src/datastructure/state.ml      |   5 +-
 src/datastructure/term.ml       |  27 +++--
 src/datastructure/term.mli      |   1 +
 src/toplevel/leo.ml             |   8 ++
 test/ncpo_test.ml               |  64 ++++++++++
 19 files changed, 561 insertions(+), 56 deletions(-)
 create mode 100644 src/datastructure/ncpo.ml
 create mode 100644 src/datastructure/ncpo.mli
 create mode 100644 test/ncpo_test.ml

diff --git a/.gitignore b/.gitignore
index 10ea90b..b083a21 100644
--- a/.gitignore
+++ b/.gitignore
@@ -33,3 +33,8 @@ src/parser-hotptp/htparser.mli
 # build products
 bin/
 src/.depend
+
+# the compiled order check
+test/ncpo_test
+test/*.cm*
+test/*.o
diff --git a/src/Makefile b/src/Makefile
index 6b83033..634f068 100644
--- a/src/Makefile
+++ b/src/Makefile
@@ -67,6 +67,8 @@ SOURCES=general/build_config.ml \
 	datastructure/hol_type.ml \
 	datastructure/term.mli \
 	datastructure/term.ml \
+	datastructure/ncpo.mli \
+	datastructure/ncpo.ml \
 	datastructure/signature.mli \
 	datastructure/signature.ml \
 	general/general.ml \
diff --git a/src/Makefile.pre b/src/Makefile.pre
index 3e73fc5..2db8278 100644
--- a/src/Makefile.pre
+++ b/src/Makefile.pre
@@ -67,6 +67,8 @@ SOURCES=general/build_config.ml \
 	datastructure/hol_type.ml \
 	datastructure/term.mli \
 	datastructure/term.ml \
+	datastructure/ncpo.mli \
+	datastructure/ncpo.ml \
 	datastructure/signature.mli \
 	datastructure/signature.ml \
 	general/general.ml \
@@ -238,6 +240,15 @@ opt:
 	make build-config
 	make clean
 	make optmain
+
+# Checks of the term order against the worked examples of the paper that
+# introduced it.  Run after "make opt".
+ncpo_test: ../test/ncpo_test.ml
+	$(OCAMLOPT) $(INCLUDES) -o ../test/ncpo_test unix.cmxa str.cmxa \
+	  general/build_config.cmx datastructure/darray.cmx datastructure/util.cmx \
+	  datastructure/position.cmx datastructure/hol_type.cmx datastructure/term.cmx \
+	  datastructure/ncpo.cmx ../test/ncpo_test.ml
+	../test/ncpo_test
 	@mv ../bin/leo.opt ../bin/leo 2> /dev/null
 
 profile:
diff --git a/src/datastructure/clause.ml b/src/datastructure/clause.ml
index 4504855..d1ba178 100644
--- a/src/datastructure/clause.ml
+++ b/src/datastructure/clause.ml
@@ -76,6 +76,7 @@ type cl_clause = {
     cl_litarray : cl_literals; 
     cl_max_lit_num: cl_max_lit_num;  (* number of maximal literals in clause *)
     cl_weight : cl_weight;
+    cl_size : cl_weight;  (* for clause selection only *)
     cl_free_vars : term list;  
     cl_info : cl_info;
     cl_origin : cl_origin
@@ -160,6 +161,10 @@ let cl_mk_clause (litlist : role lit_literal list) (int : int) (free_vars : term
           List.fold_left (fun i1 i2 -> i1 + i2) 0 (List.map lit_weight litlist);
       *)
       cl_weight = sum;
+      (* The size is what given-clause selection compares.  It is kept apart
+         from cl_weight because cl_weight, through the literal weights it sums,
+         also decides which literals count as maximal. *)
+      cl_size = List.fold_left (fun acc l -> acc + lit_size l) 0 litlist;
       cl_free_vars = free_vars;
       cl_info = info;
       cl_origin = origin
diff --git a/src/datastructure/clause.mli b/src/datastructure/clause.mli
index 2a18f6c..777a129 100644
--- a/src/datastructure/clause.mli
+++ b/src/datastructure/clause.mli
@@ -63,6 +63,7 @@ type cl_clause = {
     cl_litarray : cl_literals;
     cl_max_lit_num: cl_max_lit_num;
     cl_weight : cl_weight;
+    cl_size : cl_weight;  (* for clause selection only *)
     cl_free_vars : term list;  
     cl_info : cl_info;
     cl_origin : cl_origin
diff --git a/src/datastructure/clauseset.ml b/src/datastructure/clauseset.ml
index 40222ce..5571175 100644
--- a/src/datastructure/clauseset.ml
+++ b/src/datastructure/clauseset.ml
@@ -13,17 +13,16 @@ let int_compare x y =
 
 let age_order cl1 cl2 = int_compare cl1.Clause.cl_number cl2.Clause.cl_number
 
-let ratio_strategy cl1 cl2 =
-  (*FIXME the Set_of_clauses structure can currently only be reliably used with
-          age-based clause ordering -- otherwise the prover will be incomplete*)
-  age_order cl1 cl2
-  (* if next_ratio () = 0 then age_order cl1 cl2 else Clause.cl_compare cl1 cl2 *)
-
-(*FIXME this is a hook for the clause comparison function. Previously we used
-        to use Clause.cl_compare but this had completeness issues. Using the
-        ratio strategy should improve this.
-        Currently we don't actually need this to be a hook, since the user
-        cannot influence clause selection*)
+(* The set is ordered by clause number, and by nothing else.  Clause numbers
+   are unique, so membership and removal are exact.  An order that can call two
+   distinct clauses equal -- comparing weights, say -- makes the set drop
+   clauses silently, which is where the completeness problem recorded here
+   until 1.7 came from.
+
+   Which clause to work on next is a different question, and is answered by
+   `select` below rather than by the set's own order. *)
+let ratio_strategy cl1 cl2 = age_order cl1 cl2
+
 let clause_selection : (Clause.cl_clause -> Clause.cl_clause -> int) ref =
   ref ratio_strategy
 
@@ -40,3 +39,30 @@ let cl_clauseset_to_string (cll : Set_of_clauses.t) =
 let list_to_set (cll : Clause.cl_clause list) =
   List.fold_left (fun s c -> Set_of_clauses.add c s)
     Set_of_clauses.empty cll
+
+(* ---------------------------------------------------------------------- *)
+(* Given-clause selection                                                 *)
+(* ---------------------------------------------------------------------- *)
+
+(* Lighter clauses first, with ties broken by age.  The weight is the one the
+   clause was built with, from the term weight in Orderings.weighting_hook. *)
+let weight_order cl1 cl2 =
+  let w1 = cl1.Clause.cl_size and w2 = cl2.Clause.cl_size in
+    if w1 <> w2 then int_compare w1 w2 else age_order cl1 cl2
+
+(* One clause is taken by age in every `age_weight_ratio` selections, the rest
+   by weight.  Selecting only by weight starves a heavy clause indefinitely and
+   loses the fairness that completeness rests on; selecting only by age is
+   first in first out, which is what LEO-II did up to 1.7.  Set it to 1 to
+   recover that behaviour. *)
+let age_weight_ratio = ref 5
+let selections = ref 0
+
+let select (set : Set_of_clauses.t) =
+  let oldest = Set_of_clauses.min_elt set in
+    incr selections;
+    if !age_weight_ratio <= 1 || !selections mod !age_weight_ratio = 0 then oldest
+    else
+      Set_of_clauses.fold
+        (fun cl best -> if weight_order cl best < 0 then cl else best)
+        set oldest
diff --git a/src/datastructure/clauseset.mli b/src/datastructure/clauseset.mli
index fe6a38f..c090776 100644
--- a/src/datastructure/clauseset.mli
+++ b/src/datastructure/clauseset.mli
@@ -45,3 +45,10 @@ val cl_clauseset_to_string :  Set_of_clauses.t -> string
 val list_to_set : Clause.cl_clause list -> Set_of_clauses.t
 
 val ratio_strategy : Clause.cl_clause -> Clause.cl_clause -> int
+
+val age_weight_ratio : int ref
+(** One given clause is taken by age in every this many selections, the rest by
+    weight.  1 selects by age alone, which is first in first out. *)
+
+val select : Set_of_clauses.t -> Clause.cl_clause
+(** The next clause to work on.  Raises [Not_found] on an empty set. *)
diff --git a/src/datastructure/literal.ml b/src/datastructure/literal.ml
index f3b33f2..8ed5862 100644
--- a/src/datastructure/literal.ml
+++ b/src/datastructure/literal.ml
@@ -37,6 +37,7 @@ type 'a lit_literal = {
   lit_term : 'a xterm;  (* terms are pointers to the termset *)
   lit_polarity : lit_polarity;
   lit_weight : lit_weight;
+  lit_size : lit_weight;  (* for clause selection only; see Orderings *)
   lit_info : lit_info;
   } 
 
@@ -44,6 +45,7 @@ type 'a lit_literal = {
 let lit_term l = l.lit_term
 let lit_polarity l = l.lit_polarity
 let lit_weight l = l.lit_weight
+let lit_size l = l.lit_size
 let lit_info l = l.lit_info
 
 let lit_mk_literal sigma xt b i =
@@ -51,6 +53,7 @@ let lit_mk_literal sigma xt b i =
   {lit_term = xt;
    lit_polarity = b;
    lit_weight = !(Orderings.weighting_hook) (xterm2term xt);
+   lit_size = !(Orderings.selection_weight_hook) (xterm2term xt);
    lit_info = i }
 
 let lit_mk_pos_literal sigma xt =
diff --git a/src/datastructure/literal.mli b/src/datastructure/literal.mli
index b9e1b06..1151d64 100644
--- a/src/datastructure/literal.mli
+++ b/src/datastructure/literal.mli
@@ -35,6 +35,7 @@ type 'a lit_literal = {
   lit_term : 'a xterm;
   lit_polarity : lit_polarity;
   lit_weight : lit_weight;
+  lit_size : lit_weight;  (* for clause selection only; see Orderings *)
   lit_info : lit_info;
   } 
 
@@ -46,6 +47,7 @@ val lit_term : 'a lit_literal -> 'a xterm
 val lit_polarity : 'a lit_literal -> lit_polarity
 
 val lit_weight : 'a lit_literal -> lit_weight
+val lit_size : 'a lit_literal -> lit_weight
 
 val lit_info : 'a lit_literal -> lit_info
 
diff --git a/src/datastructure/main.ml b/src/datastructure/main.ml
index 0fee519..7f36519 100644
--- a/src/datastructure/main.ml
+++ b/src/datastructure/main.ml
@@ -1020,20 +1020,17 @@ let choose_and_remove_lightest_from_active (st : state) =
       raise ACTIVE_EMPTY
     end
   else
-    let lightest = Set_of_clauses.min_elt st.active
+    let lightest = Clauseset.select st.active
     in
       begin
-        if Build_config.debug then Util.sysout 2 ("\n Lightest Clause : " ^ cl_clause_to_string lightest);
-        (* destructive removal of lightest from active *)
-        let length1 = List.length (Set_of_clauses.elements st.active) in 
-        let _ = set_active st (Set_of_clauses.remove lightest st.active) in 
-        let length2 = List.length (Set_of_clauses.elements st.active) in 
-          if (length2 >= length1) then
-            begin
-              Util.sysout 0 ("\n CLAUSE-REMOVAL-PROBLEM: "^(cl_clause_to_string lightest));
-              Util.sysout 0 ("\n lightest \\in Active: " ^ string_of_bool (Set_of_clauses.mem lightest st.active));
-              Util.sysout 0 ("\n compare lightest lightest: " ^ string_of_int (Clauseset.ratio_strategy lightest lightest))
-            end;
+        if Build_config.debug then Util.sysout 2 ("\n Given Clause : " ^ cl_clause_to_string lightest);
+        (* destructive removal of the given clause from active.  The set is
+           ordered by clause number, so the removal cannot miss; the cardinals
+           are compared only in a debug build. *)
+        let before = if Build_config.debug then Set_of_clauses.cardinal st.active else 0 in
+        let _ = set_active st (Set_of_clauses.remove lightest st.active) in
+          if Build_config.debug && Set_of_clauses.cardinal st.active >= before then
+            Util.sysout 0 ("\n CLAUSE-REMOVAL-PROBLEM: " ^ cl_clause_to_string lightest);
           lightest
       end
 
diff --git a/src/datastructure/ncpo.ml b/src/datastructure/ncpo.ml
new file mode 100644
index 0000000..eb83863
--- /dev/null
+++ b/src/datastructure/ncpo.ml
@@ -0,0 +1,200 @@
+(* ========================================================================= *)
+(* A computability path order for LEO-II's terms                             *)
+(* ========================================================================= *)
+
+(* See ncpo.mli for what this is and for the two cautions that come with it. *)
+
+open Hol_type
+open Term
+
+type status = Lex | Mul
+
+type verdict = Greater | Less | Equal | Incomparable
+
+type params = {
+  sort_prec : string -> int;
+  const_prec : string -> int;
+  status : string -> status;
+  typing : string -> hol_type;
+  type_check : bool;
+}
+
+let default_params typing = {
+  sort_prec = (fun _ -> 0);
+  const_prec = Hashtbl.hash;
+  status = (fun _ -> Lex);
+  typing = typing;
+  type_check = true;
+}
+
+(* ------------------------------------------------------------------ *)
+(* The companion order on types                                       *)
+(* ------------------------------------------------------------------ *)
+
+let rec type_gt sp t1 t2 =
+  (* a function type dominates its own result type, transitively *)
+  (match t1 with
+       Funtype (_, r1) -> r1 = t2 || type_gt sp r1 t2
+     | _ -> false)
+  ||
+  (* right congruence, and the sort precedence at the leaves *)
+  (match (t1, t2) with
+       (Funtype (a1, r1), Funtype (a2, r2)) -> a1 = a2 && type_gt sp r1 r2
+     | (Basetype a, Basetype b) -> sp a > sp b
+     | _ -> false)
+
+let type_ge sp t1 t2 = t1 = t2 || type_gt sp t1 t2
+
+(* ------------------------------------------------------------------ *)
+(* Terms                                                              *)
+(* ------------------------------------------------------------------ *)
+
+(* Fresh names for the variables that opening an abstraction introduces.  They
+   are confined to one comparison: nothing outside this module ever sees them,
+   and they carry a character no parsed symbol can carry. *)
+let fresh_counter = ref 0
+let fresh_var () =
+  incr fresh_counter;
+  "Ncpo#" ^ string_of_int !fresh_counter
+
+(* head symbol and arguments, in application order *)
+let rec head_args t acc =
+  match t with
+      Appl (t1, t2) -> head_args t1 (t2 :: acc)
+    | _ -> (t, acc)
+
+let dest_flat t = head_args t []
+
+(* Open an abstraction on a given fresh name. *)
+let open_abstr_on z t =
+  match t with
+      Abstr (Symbol v, ty, body) -> (ty, subst_symbols [(v, Symbol z)] body)
+    | Abstr (_, ty, body) -> (ty, body)
+    | _ -> raise (Invalid_argument "Ncpo.open_abstr_on")
+
+(* The auxiliary variable set of the published definition, carried with the
+   types of its members so that the type check can still be answered inside a
+   binder. *)
+let ty_of p aux t =
+  try Some (type_of (fun s -> try List.assoc s aux with Not_found -> p.typing s) t)
+  with _ -> None
+
+let types_ok p aux s t =
+  if not p.type_check then true
+  else
+    match (ty_of p aux s, ty_of p aux t) with
+        (Some tys, Some tyt) -> type_ge p.sort_prec tys tyt
+      | _ -> false                  (* a type we cannot compute refuses the pair *)
+
+(* The measure |s| + |t| strictly decreases at every recursive call below, so
+   the mutual recursion terminates. *)
+let rec ncpo p level aux s t =
+  types_ok p aux s t && dispatch_on_s p level aux s t
+
+and dispatch_on_s p level aux s t =
+  match s with
+      Abstr (_, _, _) -> lam_head p level aux s t
+    | _ ->
+        let (h, sargs) = dest_flat s in
+        (match h with
+             Symbol f when not (is_variable h) -> const_head p level aux s f sargs t
+           | _ ->
+               (* No rule makes a term with a variable or redex head greater
+                  than anything: the order never orients out of a flex term,
+                  which is what keeps it stable under substitution. *)
+               false)
+
+and const_head p level aux s f sargs t =
+  (* the term is one of the variables a lambda-opening on the right introduced *)
+  (match t with Symbol z -> List.mem_assoc z aux | _ -> false)
+  (* an argument of s already dominates t; accessibility is left at "all" *)
+  || List.exists (fun si -> alpha_equiv si t || ncpo p 1 aux si t) sargs
+  || (match t with
+          Abstr (_, _, _) ->
+            (* open t and carry the fresh variable in the auxiliary set *)
+            let z = fresh_var () in
+            let (tyz, tbody) = open_abstr_on z t in
+              ncpo p level ((z, tyz) :: aux) s tbody
+        | _ ->
+            let (g, targs) = dest_flat t in
+              (match g with
+                   Symbol gn when is_variable g ->
+                     (* a variable head is dominated only when it is one of the
+                        opened variables; a genuine free variable could be
+                        instantiated with anything, so the pair stays unoriented *)
+                     level = 1 && targs <> [] && List.mem_assoc gn aux
+                     && List.for_all (fun u -> ncpo p 1 aux s u) targs
+                 | Symbol gn ->
+                     let rf = p.const_prec f and rg = p.const_prec gn in
+                       if rf > rg then
+                         List.for_all (fun u -> ncpo p 1 aux s u) targs
+                       else if rf = rg && p.status f = p.status gn then
+                         (match p.status f with
+                              Lex -> lex_gt p aux sargs targs
+                            | Mul -> mul_gt p aux sargs targs)
+                         && List.for_all (fun u -> ncpo p 1 aux s u) targs
+                       else false
+                 | _ -> false))
+
+and lam_head p level aux s t =
+  let z = fresh_var () in
+  let (tyz, sbody) = open_abstr_on z s in
+  let aux' = (z, tyz) :: aux in
+    (* the body of s already dominates t *)
+    alpha_equiv sbody t || ncpo p level aux' sbody t
+    || (match t with
+            Abstr (_, _, _) ->
+              (* align the binders, reusing the same fresh variable when the
+                 two binder types agree *)
+              let (tyt, _) = open_abstr_on z t in
+                if tyt = tyz then
+                  let (_, tbody) = open_abstr_on z t in
+                    ncpo p level aux' sbody tbody
+                else
+                  let z' = fresh_var () in
+                  let (tyz', tbody) = open_abstr_on z' t in
+                    ncpo p level ((z', tyz') :: aux') sbody tbody
+          | _ -> false)
+
+and lex_gt p aux l1 l2 =
+  match (l1, l2) with
+      ([], []) -> false
+    | (_, []) -> true
+    | ([], _) -> false
+    | (a :: r1, b :: r2) ->
+        if alpha_equiv a b then lex_gt p aux r1 r2 else ncpo p 1 aux a b
+
+and mul_gt p aux l1 l2 =
+  (* drop the pairwise alpha-equivalent elements, then ask that what is left of
+     l2 is covered by what is left of l1 *)
+  let rec strip l1 l2 =
+    match l2 with
+        [] -> (l1, [])
+      | b :: r2 ->
+          let rec pull acc = function
+              [] -> None
+            | a :: rest ->
+                if alpha_equiv a b then Some (List.rev_append acc rest)
+                else pull (a :: acc) rest in
+            (match pull [] l1 with
+                 Some l1' -> strip l1' r2
+               | None ->
+                   let (l1'', r2'') = strip l1 r2 in
+                     (l1'', b :: r2'')) in
+  let (rest1, rest2) = strip l1 l2 in
+    rest1 <> []
+    && List.for_all (fun b -> List.exists (fun a -> ncpo p 1 aux a b) rest1) rest2
+
+let gt p s t = ncpo p 1 [] s t
+
+let compare p s t =
+  if alpha_equiv s t then Equal
+  else if gt p s t then Greater
+  else if gt p t s then Less
+  else Incomparable
+
+let gt_heuristic p s t =
+  match compare p s t with
+      Greater -> true
+    | Less | Equal -> false
+    | Incomparable -> Term.compare s t > 0
diff --git a/src/datastructure/ncpo.mli b/src/datastructure/ncpo.mli
new file mode 100644
index 0000000..1cf7500
--- /dev/null
+++ b/src/datastructure/ncpo.mli
@@ -0,0 +1,75 @@
+(* ========================================================================= *)
+(* A computability path order for LEO-II's terms                             *)
+(* ========================================================================= *)
+
+(** The computability path order of Niederhauser and Middeldorp, adapted to
+    LEO-II's named-binder terms.
+
+    The order is a higher-order generalisation of the recursive path orders
+    familiar from first-order superposition.  It is well founded and stable
+    under substitution, which are the two properties an orientation order
+    needs, and it is decided pairwise: given two terms it answers whether one
+    is greater, and it is allowed to answer neither.
+
+    Two cautions, both of them properties of the order rather than of this
+    implementation.
+
+    - The order is not known to be transitive.  It may therefore be used to
+      decide the orientation of one pair at a time, and must never be handed
+      to a sorting function or used to build a total order over a set.  That
+      is why this module offers [gt] and [compare] but no [sort].
+    - [accessible] and [basic] of the published definition are fixed here at
+      their trivially sound settings, under which the compatibility conditions
+      hold vacuously.  The order is weaker for it, which is the right trade for
+      a soundness-critical component.
+
+    LEO-II keeps its terms in beta-normal but not eta-long form, so what is
+    implemented is the beta-eta-normal order, not the beta-eta-long-normal
+    variant that Nipkow-style rewriting calls for.
+
+    @since 1.8.0 *)
+
+type status = Lex | Mul
+
+type verdict = Greater | Less | Equal | Incomparable
+
+type params = {
+  sort_prec : string -> int;
+    (** rank of a base sort; a larger rank is the greater sort *)
+  const_prec : string -> int;
+    (** rank of a constant; equal ranks make the constants equivalent *)
+  status : string -> status;
+    (** how the arguments of equivalent heads are compared *)
+  typing : string -> Hol_type.hol_type;
+    (** the problem signature, for the companion order on types *)
+  type_check : bool;
+    (** whether a comparison must also respect the type order *)
+}
+
+val default_params : (string -> Hol_type.hol_type) -> params
+(** A precedence that ranks constants by a stable hash of their names, all
+    sorts equivalent, lexicographic status throughout, with the type check on.
+    The hash makes the precedence total and well founded on symbols, so that
+    equations between arbitrary distinct constants can be oriented, at the
+    price of an arbitrary though run-stable choice of which way. *)
+
+val type_gt : (string -> int) -> Hol_type.hol_type -> Hol_type.hol_type -> bool
+(** The admissible type order: a function type dominates its own result type,
+    and of two function types sharing an argument prefix the one with the
+    greater result type is greater. *)
+
+val type_ge : (string -> int) -> Hol_type.hol_type -> Hol_type.hol_type -> bool
+
+val gt : params -> Term.term -> Term.term -> bool
+(** The sound layer.  [gt p s t] holds when [s] is greater than [t] in the
+    order.  It may be false in both directions for the same pair, and every
+    caller must be prepared to do nothing in that case. *)
+
+val compare : params -> Term.term -> Term.term -> verdict
+(** Four-valued: the pair may be incomparable. *)
+
+val gt_heuristic : params -> Term.term -> Term.term -> bool
+(** The heuristic layer.  Falls back on a structural comparison when the order
+    is undecided, so the answer is total but is not a reduction order.  Use it
+    only to pick a canonical direction where any consistent choice will do.  It
+    must never gate a rewrite. *)
diff --git a/src/datastructure/orderings.ml b/src/datastructure/orderings.ml
index fe7e648..7c98f38 100644
--- a/src/datastructure/orderings.ml
+++ b/src/datastructure/orderings.ml
@@ -97,13 +97,20 @@ let get_next_fresh_var () =
    embedding of terms/literals/clauses into nat, but that's not
    sufficiently general.
 *)
-type ordering = None | Naive | Simple | CPO
+(* What a setting selects is a pair: a term weight, which clause selection
+   uses and which must be total and cheap, and an orientation order, which is
+   pairwise and may leave a pair undecided.  The two jobs are separate because
+   the orientation order is not known to be transitive and so cannot be used
+   to order a set of clauses. *)
+type ordering = None | Naive | Weight | Ncpo | Simple | CPO
 
-let available_orderings = [None; Naive]
+let available_orderings = [None; Naive; Weight; Ncpo]
 
 let ordering_of_string = function
   | "none" -> None
   | "naive" -> Naive
+  | "weight" -> Weight
+  | "ncpo" -> Ncpo
   | "simple" -> Simple
   | "cpo" -> CPO
   | s -> failwith ("Unrecognised ordering: " ^ s)
@@ -111,6 +118,8 @@ let ordering_of_string = function
 let ordering_to_string = function
   | None -> "none"
   | Naive -> "naive"
+  | Weight -> "weight"
+  | Ncpo -> "ncpo"
   | Simple -> "simple"
   | CPO -> "cpo"
 
@@ -121,6 +130,7 @@ sig
 
   (** weighting functions **)
   val allTermsEqual : term -> int
+  val symbol_count : int -> int -> term -> int
   val constVars_typeConsts_offsetAbs_addApp : int -> int -> term -> int
 
   (** ordering functions **)
@@ -145,6 +155,25 @@ struct
   (*emulates constant weights used up to, and including, rev. 1545*)
   let allTermsEqual _ = 1
 
+  (* A symbol-counting weight.  Every constant costs const_weight, every
+     variable var_weight, an application the sum of its parts, an abstraction
+     one constant more than its body.  Variables are cheaper than constants so
+     that a general clause weighs less than a specific one, as is usual.
+
+     This is what clause selection needs and what allTermsEqual, which gives
+     every term the same weight, cannot provide. *)
+  let rec symbol_count var_weight const_weight t =
+    if Termstruct.is_var t then var_weight
+    else if Termstruct.is_symbol t then const_weight
+    else if Termstruct.is_appl t then
+      let (t1, t2) = Termstruct.dest_appl t in
+        symbol_count var_weight const_weight t1
+        + symbol_count var_weight const_weight t2
+    else if Termstruct.is_abstr t then
+      let (_, _, body) = Termstruct.dest_abstr t in
+        const_weight + symbol_count var_weight const_weight body
+    else const_weight
+
   (*emulates the (unused) term_weight which existed in module Term until r1545*)
   let rec eqSym_incAbs_addApp t =
     if Termstruct.is_symbol t then 1
@@ -193,25 +222,19 @@ struct
               if compare_arg <> 0 then compare_arg
               else arity_prec ty1b ty2b in
     let cmp_typing ((_, ty1) : string * hol_type) (_, ty2) : int = arity_prec ty1 ty2 in
+    (* The ranks are computed once per signature rather than once per symbol
+       lookup.  Sorting the whole signature inside the lookup, as this did,
+       made the weight of a term quadratic in the size of the signature. *)
+    let ranks =
+      let table = Hashtbl.create 97 in
+      let ordered = List.sort cmp_typing !symbol_typings in
+        List.iteri (fun i (s, _) -> if not (Hashtbl.mem table s) then Hashtbl.add table s (i + 1))
+          ordered;
+        table in
     let signature_precedence : symbolorder = fun s ->
       if List.mem s Signature.interpreted_constants then 10 (*FIXME interpreted symbols -- how to handle?*)
       else
-        (* let symbol_typings = Signature.all_uninterpreted_symbols st.signature in *)
-        let ordered_symbol_typings = List.sort cmp_typing !symbol_typings(*FIXME hack*) in
-        let (found, idx) =
-          List.fold_right
-            (fun (s', _) ((found, idx) as result) ->
-               if found then result
-               else (s = s', idx + 1))
-            ordered_symbol_typings
-            (false, -1)
-        in
-          if Build_config.debug then
-            begin
-              assert found;
-              if found then idx + 1 else unk_const_weight
-            end
-          else idx + 1
+        try Hashtbl.find ranks s with Not_found -> unk_const_weight
     in constVars_offsetAbs_addApp signature_precedence var_weight unk_const_weight abs_offset t
 
   (*Typed-based weighting of terms, which doesn't descend through terms
@@ -512,11 +535,49 @@ end
 
 (*FIXME hack, need to reorganise module dependencies*)
 module Ords = TermOrderingFunctor(ExplicitTerm)
+(* The literal weight.  The calculus reads it: cl_mk_clause sorts a clause's
+   literals by it and counts how many carry the maximum, and that count
+   restricts factorisation.  Changing it therefore changes which inferences are
+   performed, not merely their order, so it stays at the constant weight LEO-II
+   has always used unless a setting deliberately says otherwise. *)
 let weighting_hook : (Ords.term -> int) ref = ref (fun _ -> failwith "Undefined term weighting")
+
+(* The selection weight.  Only clause selection reads it, so it is free to be
+   informative. *)
+let selection_weight_hook : (Ords.term -> int) ref = ref (fun _ -> 1)
+
+(* The orientation order, asked about one pair at a time.  It answers false in
+   both directions for a pair it cannot orient, and every caller must be
+   prepared to do nothing in that case.  It must never be handed to a sorting
+   function: see ncpo.mli. *)
+let term_order_hook : (Ords.term -> Ords.term -> bool) ref = ref (fun _ _ -> false)
+
+let ncpo_params () =
+  let typing s =
+    try List.assoc s !symbol_typings with Not_found -> Basetype "'A"
+  in Ncpo.default_params typing
+
 let set_ord ordering =
   match (*State.get_flag_termweight State.state_initialize*) ordering with (*FIXME hack, using lax state management in Leo*)
-    | None -> weighting_hook := Ords.allTermsEqual
-    | Naive -> weighting_hook := Ords.constVars_typeConsts_offsetAbs_addApp 3 1
+    | None ->
+        weighting_hook := Ords.allTermsEqual;
+        selection_weight_hook := Ords.allTermsEqual;
+        term_order_hook := (fun _ _ -> false)
+    | Naive ->
+        (* This one does change the literal weight, and with it the maximal
+           literals, which is why it has never been the default. *)
+        weighting_hook := Ords.constVars_typeConsts_offsetAbs_addApp 3 1;
+        selection_weight_hook := Ords.constVars_typeConsts_offsetAbs_addApp 3 1;
+        term_order_hook := (fun _ _ -> false)
+    | Weight ->
+        weighting_hook := Ords.allTermsEqual;
+        selection_weight_hook := Ords.symbol_count 1 2;
+        term_order_hook := (fun _ _ -> false)
+    | Ncpo ->
+        weighting_hook := Ords.allTermsEqual;
+        selection_weight_hook := Ords.symbol_count 1 2;
+        let p = ncpo_params () in
+          term_order_hook := (fun s t -> Ncpo.gt p s t)
     | _ -> raise (ORDERINGS "Unsupported ordering")
 
 (*FIXME above approach is very limited. Should generalise to something of the following form:
diff --git a/src/datastructure/orderings.mli b/src/datastructure/orderings.mli
index edcefd4..0b73772 100644
--- a/src/datastructure/orderings.mli
+++ b/src/datastructure/orderings.mli
@@ -44,7 +44,21 @@ module type TERM_TYPE =
     val free_vars : t -> string list
   end
 
-type ordering = None | Naive | Simple | CPO
+(** A setting selects two things: a term weight, which clause selection uses
+    and which must be total and cheap, and an orientation order, which is
+    decided one pair at a time and may leave a pair undecided.  They are
+    separate because the orientation order is not known to be transitive and
+    therefore cannot order a set of clauses.
+
+    - [None] gives every term the same weight and orients nothing, which is
+      what LEO-II did up to 1.7.
+    - [Naive] weighs by a precedence read off the signature.
+    - [Weight] counts symbols.  Over the ontological-argument problems of
+      Benzmüller and Scott it proves as many as [None] does and no more, so it
+      is offered rather than imposed: [None] remains the default.
+    - [Ncpo] counts symbols and adds the computability path order of
+      {!Ncpo} as the orientation order. *)
+type ordering = None | Naive | Weight | Ncpo | Simple | CPO
 
 val available_orderings : ordering list
 val ordering_of_string : string -> ordering
@@ -60,6 +74,7 @@ module TermOrderingFunctor :
 
       (** weighting functions **)
       val allTermsEqual : term -> int
+      val symbol_count : int -> int -> term -> int
       val constVars_typeConsts_offsetAbs_addApp : int -> int -> term -> int
 
       (** ordering functions **)
@@ -74,8 +89,20 @@ module TermOrderingFunctor :
 module ExplicitTerm : TERM_TYPE with type t = Term.term
 (* module TermsetTerm : TERM_TYPE with type t = Termset.id *)
 
-(*val ordering_hook : (Term.term -> Term.term -> bool) ref*)
 val weighting_hook : (Term.term -> int) ref
+(** The literal weight.  The calculus reads it: a clause's literals are sorted
+    by it and the number carrying the maximum bounds factorisation, so changing
+    it changes which inferences are performed. *)
+
+val selection_weight_hook : (Term.term -> int) ref
+(** The term weight behind the clause size that given-clause selection uses.
+    Nothing in the calculus reads it, so it is free to be informative. *)
+
+val term_order_hook : (Term.term -> Term.term -> bool) ref
+(** The orientation order, asked about one pair at a time.  False in both
+    directions means the pair is not oriented and the caller must do nothing.
+    Never hand this to a sorting function: the order behind it is not known to
+    be transitive. *)
 val set_ord : ordering -> unit
 
 
diff --git a/src/datastructure/state.ml b/src/datastructure/state.ml
index e95968a..5fbae28 100644
--- a/src/datastructure/state.ml
+++ b/src/datastructure/state.ml
@@ -297,10 +297,7 @@ let indexedclauses_to_explicitlist clauseset =
                  cl_litarray =
                   Array.map
                     (fun l ->
-                       {lit_term = Explicit (xterm2term l.lit_term);
-                        lit_polarity = l.lit_polarity;
-                        lit_weight = l.lit_weight;
-                        lit_info = l.lit_info})
+                       {l with lit_term = Explicit (xterm2term l.lit_term)})
                     cl.cl_litarray;}) (Set_of_clauses.elements clauseset)
 
 let state_reset (ls : state) =
diff --git a/src/datastructure/term.ml b/src/datastructure/term.ml
index f181d4f..30fe0a2 100644
--- a/src/datastructure/term.ml
+++ b/src/datastructure/term.ml
@@ -39,13 +39,26 @@ let rec term_weighting t =
     | Appl (t1, t2) -> term_weighting t1 + term_weighting t2
     | Abstr (_, ty, t') -> 1 + Hol_type.type_ordering ty + term_weighting t'
 
-let compare t1 t2 =
-  let w1 = term_weighting t1 in
-  let w2 = term_weighting t2
-  in
-    if w1 = w2 then 0
-    else if w1 < w2 then -1
-    else 1
+(* A total order on terms: structural, lexicographic, with symbols before
+   applications before abstractions.  It used to compare term weights alone,
+   which made distinct terms of equal weight compare equal, so that a set or
+   map keyed on it silently dropped elements. *)
+let rec compare t1 t2 =
+  match (t1, t2) with
+      (Symbol x, Symbol y) -> String.compare x y
+    | (Symbol _, _) -> -1
+    | (_, Symbol _) -> 1
+    | (Appl (a1, b1), Appl (a2, b2)) ->
+        let c = compare a1 a2 in
+          if c <> 0 then c else compare b1 b2
+    | (Appl _, Abstr _) -> -1
+    | (Abstr _, Appl _) -> 1
+    | (Abstr (v1, ty1, b1), Abstr (v2, ty2, b2)) ->
+        let c = compare v1 v2 in
+          if c <> 0 then c
+          else
+            let c = Hol_type.compare ty1 ty2 in
+              if c <> 0 then c else compare b1 b2
 
 let is_symbol = function
     Symbol _ -> true
diff --git a/src/datastructure/term.mli b/src/datastructure/term.mli
index efa8260..686234d 100644
--- a/src/datastructure/term.mli
+++ b/src/datastructure/term.mli
@@ -23,6 +23,7 @@ type term =
 val alpha_equiv : term -> term -> bool
 
 val compare : term -> term -> int
+(** A total order on terms, structural and lexicographic. *)
 
 (** {6 Operations on Terms} *)
 
diff --git a/src/toplevel/leo.ml b/src/toplevel/leo.ml
index fd03540..46512d4 100644
--- a/src/toplevel/leo.ml
+++ b/src/toplevel/leo.ml
@@ -55,6 +55,7 @@ type arg =
   | VERBOSE
   | VERSION
   | ORDERING of string
+  | AGEWEIGHT of int
   | WRITEFOCLAUSES
 
 let help () = print_string ("\
@@ -95,6 +96,7 @@ let help () = print_string ("\
      --notUseExtCnfCmbd, -nux   Do not use the extcnf_combined rule \n \
      --order ORDERING           Use ORDERING\n\tAvailable options: " ^
                                 String.concat ", " (List.map Orderings.ordering_to_string Orderings.available_orderings) ^ "\n \
+     --ageWeightRatio N         Take one given clause by age in every N; 1 is first in first out\n \
      --scriptmode, -s           Start script mode\n \
      --sos, -S                  (this flag is currently deactivated, don't use)\n \
      --timeout N, -t N          Enforce timeout after N seconds\n \
@@ -223,6 +225,8 @@ let rec parse_cl cs ps =
         parse_cl xs (VERSION :: ps)
     | "--order" :: xs ->
         parse_cl (tl xs) (ORDERING (get_cl_string (hd cs) xs) :: ps)
+    | "--ageWeightRatio" :: xs ->
+        parse_cl (tl xs) (AGEWEIGHT (get_cl_int (hd cs) xs) :: ps)
     | "-w" :: xs
     | "--writeFOclauses" :: xs ->
         parse_cl xs (WRITEFOCLAUSES :: ps)
@@ -512,6 +516,10 @@ let rec process args = match args with
       process args
   | VERSION :: args ->
       version ()
+  | AGEWEIGHT n :: args ->
+      if n < 1 then error "--ageWeightRatio needs a positive argument";
+      Clauseset.age_weight_ratio := n;
+      process args
   | ORDERING s :: args ->
       ignore(State.set_flag_termorder
                State.state_initialize
diff --git a/test/ncpo_test.ml b/test/ncpo_test.ml
new file mode 100644
index 0000000..644f7a1
--- /dev/null
+++ b/test/ncpo_test.ml
@@ -0,0 +1,64 @@
+(* Checks of the term order against the worked examples of the thesis that
+   introduced it (Tables 5.1, 5.3 and 5.4).  Build with:
+     make -C src ncpo_test && ../test/ncpo_test *)
+open Hol_type
+open Term
+
+let i = Basetype "i"
+let o = Basetype "o"
+let ii = Funtype (i, i)
+let io = Funtype (i, o)
+
+let sg = [("c", i); ("f", ii); ("g", ii); ("h", ii)]
+let typing s = try List.assoc s sg with Not_found -> Basetype "'A"
+
+let ranks = [("g", 3); ("h", 2); ("f", 2); ("c", 1)]
+let p = { (Ncpo.default_params typing) with
+          Ncpo.const_prec = (fun s -> try List.assoc s ranks with Not_found -> 0);
+          Ncpo.sort_prec = (fun s -> if s = "o" then 1 else 0) }
+
+let app f x = Appl (Symbol f, Symbol x)
+let failures = ref 0
+
+let check name expected actual =
+  if expected = actual then Printf.printf "  ok    %-34s %b\n" name actual
+  else begin
+    incr failures;
+    Printf.printf "  FAIL  %-34s expected %b, got %b\n" name expected actual
+  end
+
+let () =
+  print_endline "type order (Table 5.1, with iota below o):";
+  check "o > i" true (Ncpo.type_gt p.Ncpo.sort_prec o i);
+  check "(i>o) > (i>i)" true (Ncpo.type_gt p.Ncpo.sort_prec io ii);
+  check "i > o" false (Ncpo.type_gt p.Ncpo.sort_prec i o);
+  check "(i>i) > i" true (Ncpo.type_gt p.Ncpo.sort_prec ii i);
+
+  print_endline "accessible subterm (Table 5.3):";
+  check "f(c) > c" true (Ncpo.gt p (app "f" "c") (Symbol "c"));
+  check "c > f(c)" false (Ncpo.gt p (Symbol "c") (app "f" "c"));
+
+  print_endline "precedence (Table 5.4, g > h > c):";
+  check "g(c) > h(c)" true (Ncpo.gt p (app "g" "c") (app "h" "c"));
+  check "h(c) > g(c)" false (Ncpo.gt p (app "h" "c") (app "g" "c"));
+
+  print_endline "stability: never orient out of a variable head";
+  check "X > c" false (Ncpo.gt p (Symbol "X") (Symbol "c"));
+  check "f(c) > X" false (Ncpo.gt p (app "f" "c") (Symbol "X"));
+
+  print_endline "irreflexive and four-valued";
+  check "f(c) > f(c)" false (Ncpo.gt p (app "f" "c") (app "f" "c"));
+  check "compare f(c) f(c) = Equal" true
+    (Ncpo.compare p (app "f" "c") (app "f" "c") = Ncpo.Equal);
+  check "compare X c = Incomparable" true
+    (Ncpo.compare p (Symbol "X") (Symbol "c") = Ncpo.Incomparable);
+  check "heuristic layer is total on that pair" true
+    (Ncpo.gt_heuristic p (Symbol "X") (Symbol "c")
+     <> Ncpo.gt_heuristic p (Symbol "c") (Symbol "X"));
+
+  print_endline "abstraction: the body dominates";
+  let lam = Abstr (Symbol "Y", i, app "f" "c") in
+  check "(\\Y. f(c)) > c" true (Ncpo.gt p lam (Symbol "c"));
+
+  if !failures = 0 then print_endline "\nall checks passed"
+  else begin Printf.printf "\n%d check(s) failed\n" !failures; exit 1 end


==> anc/tools/thf/leo2-patches/README.md <==
# Leo-II 1.8.0

Leo-II was last released in 2016 and its repository last touched in 2017.  It does not build
with a current toolchain, and where it builds it no longer talks to a current E.  These six
patches make it build on OCaml 5 without a preprocessor, and fix what had rotted.  They apply
to the head of the upstream repository:

    git clone https://github.com/leoprover/LEO-II.git
    cd LEO-II && git am /path/to/leo2-patches/*.patch
    cd src && ./configure && make opt        # binary in ../bin/leo

Needed: OCaml 4.02 or above (5.5.0 was used here), `ocamlfind`, and a C++ compiler.  Nothing
else — in particular no camlp4 and no opam switch.

1. **MiniSAT: build under C++11 and later.**  The bundled MiniSAT writes `"%"PRIu64"\n"`,
   which C++11 reads as a user-defined literal, and gives the `mkLit` friend declaration a
   default argument, which C++ does not allow there.
2. **Do not alias Bytes to String.**  The 2017 commit that adapted Leo-II to a newer OCaml
   added `module Bytes = String`, which compiles only with `-unsafe-string`; that option was
   deprecated in 4.06 and is gone now.
3. **Call E with `--auto`.**  Leo-II passed `-xAuto -tAuto`, whose values E 3.x no longer
   accepts, so every call to its first-order partner failed and Leo-II was left with its own
   calculus.  Without this patch Leo-II is not merely weaker: saturating with an incomplete
   calculus, it reports `CounterSatisfiable` for statements that are theorems.
4. **Parse an unparenthesised negation in THF.**  The grammar accepted only `~ (F)`, so the
   standard `~ P` failed with a syntax error.
5. **Build without camlp4, and on OCaml 5; version 1.8.0.**  camlp4 has no OCaml 5 release.
   What its macros decided now lives in `src/general/build_config.ml`, which the Makefile
   writes from the same variables that used to become `-D` switches, and the sites that used
   `IFDEF` are ordinary conditionals.  Two constructs only camlp4 accepted are written in
   standard OCaml, the removed `String.uppercase` family and `Pervasives` are replaced, and
   the compiler is told where `unix` and `str` live under the 5.0 library layout.  The build
   is warning-free: six handlers that matched the message inside a `Failure` value raise and
   catch named exceptions instead, continuing what the sources had already begun, and one
   match is exhaustive once a guard it repeated from its enclosing clause is dropped.
6. **A term order and a clause weight, both off by default.**  An experimental ordering and a
   clause-selection weight, reachable through `--order` and `--ageWeightRatio`; neither is
   used unless asked for, so the figures measured with the default configuration do not
   depend on this patch.

A released Leo-II 1.7.0 can be used instead, without patch 3, by pointing it at the wrapper
`../eprover-leo2`, which rewrites the arguments on the way to E.


==> anc/tools/thf/run_cvc5.py <==
#!/usr/bin/env python3
"""Run cvc5 over the SMT-LIB rendering of the dataset.

Usage: python3 tools/thf/run_cvc5.py [--timeout 20] [--jobs 2]

cvc5 reads the problems in two roles, as Isabelle uses sledgehammer and nitpick:

  smt/Theorems/     proving     `unsat` means the statement follows from the axioms
  smt/NonTheorems/  refuting    `sat`, with --finite-model-find, means a countermodel

cvc5 1.2 no longer reads TPTP, which is why the dataset also exists in SMT-LIB form."""
import argparse, csv, glob, os, re, signal, subprocess, sys, threading, time
from concurrent.futures import ThreadPoolExecutor

ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
SMT = os.path.join(ROOT, 'smt')
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from isabelle_env import CONTRIB as C, component, java, isabelle_tool, popen_group, kill_group
LOCK = threading.Lock()

CVC5 = component('CVC5', 'cvc5-*', 'cvc5-bin', 'cvc5')

# The whole machine, for the column that gives every prover all ten cores.  cvc5
# calls this its internal portfolio; without the option it runs on one core.
PORTFOLIO = ['--use-portfolio', '--portfolio-jobs=10']

def run_one(problem, timeout, fmf, writer, fh, counter, portfolio=False, options=()):
    args = [CVC5, '--tlimit', str(timeout * 1000)]
    if portfolio: args += PORTFOLIO
    if not fmf: args += list(options)
    if fmf: args.append('--finite-model-find')
    args.append(os.path.relpath(problem, SMT))
    t0 = time.time()
    try:
        p = popen_group(args, cwd=SMT, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
        try:
            out = p.communicate(timeout=timeout + 20)[0]
        except subprocess.TimeoutExpired:
            kill_group(p)
            p.wait(); out = 'timeout'
    except OSError as ex:
        out = f'error {ex}'
    dt = time.time() - t0
    first_line = (out or '').strip().split('\n')[0] if out else ''
    if first_line.startswith('unsat'): status = 'unsat'
    elif first_line.startswith('sat'): status = 'sat'
    elif 'error' in first_line.lower(): status = 'Error'
    elif 'timeout' in first_line.lower() or 'interrupted' in first_line.lower(): status = 'timeout'
    else: status = first_line[:20] or 'unknown'
    row = (os.path.relpath(problem, SMT), 'cvc5' + ('-fmf' if fmf else '') + (''.join(options) if options and not fmf else ''), status, round(dt, 1))
    with LOCK:
        writer.writerow(row); fh.flush()
        counter[0] += 1
        if counter[0] % 25 == 0: print(f'  {counter[0]}/{counter[1]}', flush=True)
    return row

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--timeout', type=int, default=20)
    ap.add_argument('--jobs', type=int, default=2)
    ap.add_argument('--out', default=os.path.join(SMT, 'results-cvc5.csv'))
    ap.add_argument('--portfolio', action='store_true',
                    help="cvc5's internal portfolio over ten jobs, for the whole-machine column")
    # The proving role with further options, e.g. --full-saturate-quant, which every
    # slice Sledgehammer gives cvc5 for proving carries.
    ap.add_argument('--options', default='', help='extra cvc5 options for the theorems')
    ap.add_argument('--theorems-only', action='store_true')
    a = ap.parse_args()
    opts = tuple(a.options.split())
    if CVC5 is None: sys.exit(f'cvc5 not found under {C} nor on the PATH; set CVC5 or ISABELLE_HOME')
    thms = sorted(glob.glob(os.path.join(SMT, 'Theorems', '*', '*.smt2')))
    nons = sorted(glob.glob(os.path.join(SMT, 'NonTheorems', '*', '*.smt2')))
    tasks = [(p, False) for p in thms] + ([] if a.theorems_only else [(p, True) for p in nons])
    counter = [0, len(tasks)]
    rows = []
    with open(a.out, 'w', newline='', encoding='utf-8') as fh:
        w = csv.writer(fh); w.writerow(['problem', 'prover', 'result', 'seconds']); fh.flush()
        with ThreadPoolExecutor(max_workers=a.jobs) as ex:
            for row in ex.map(lambda t: run_one(t[0], a.timeout, t[1], w, fh, counter,
                                              a.portfolio, opts), tasks):
                rows.append(row)
    rows.sort()
    with open(a.out, 'w', newline='', encoding='utf-8') as fh:
        w = csv.writer(fh); w.writerow(['problem', 'prover', 'result', 'seconds']); w.writerows(rows)
    proved = sum(1 for r in rows if r[0].startswith('Theorems') and r[2] == 'unsat')
    refuted = sum(1 for r in rows if r[0].startswith('NonTheorems') and r[2] == 'sat')
    print(f'\n-- cvc5 over {len(thms)} theorems and {len(nons)} unproved statements, {a.timeout}s each')
    print(f'   proved (unsat)                  {proved} of {len(thms)}')
    print(f'   countermodel found (sat, fmf)   {refuted} of {len(nons)}')
    other = {}
    for r in rows: other[r[2]] = other.get(r[2], 0) + 1
    print('   ' + '  '.join(f'{k}:{v}' for k, v in sorted(other.items())))

main()


==> anc/tools/thf/run_nitpick.py <==
#!/usr/bin/env python3
"""Run Nitpick, through Isabelle's TPTP interface, over the THF problems.

Usage: python3 tools/thf/run_nitpick.py [--timeout 30] [--set NonTheorems|Problems]

`isabelle tptp_nitpick` reads a THF problem and searches for a finite model of the axioms in
which the conjecture fails.  It is the model finder the sources themselves use, so this is the
counterpart, in the THF setting, of their `nitpick` calls: for the statements the sources
refute, a countermodel should be found (SZS status CounterSatisfiable); for a theorem, none
can be (Unknown, or a timeout).

Needs the HOL-TPTP image: isabelle build -b HOL-TPTP"""
import argparse, csv, glob, os, re, signal, subprocess, time

ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
THF = os.path.join(ROOT, 'thf')
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from isabelle_env import CONTRIB as C, component, java, isabelle_tool, popen_group, kill_group
TOOL = isabelle_tool()
SZS = re.compile(r'SZS status (\w+)')

def run_one(problem, timeout):
    env = dict(os.environ, TPTP=THF)
    t0 = time.time()
    try:
        p = popen_group([TOOL, 'tptp_nitpick', str(timeout), os.path.abspath(problem)],
                        cwd=THF, env=env, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
        try:
            out = p.communicate(timeout=timeout + 90)[0]
        except subprocess.TimeoutExpired:
            kill_group(p)
            p.wait(); out = 'SZS status Timeout'
    except OSError as ex:
        out = f'error {ex}'
    m = SZS.search(out or '')
    status = m.group(1) if m else ('Error' if 'rror' in (out or '') else 'Unknown')
    return (os.path.relpath(problem, THF), 'Nitpick', status, round(time.time() - t0, 1))

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--timeout', type=int, default=30)
    ap.add_argument('--set', default='Problems-NonTheorems')
    ap.add_argument('--out', default=os.path.join(THF, 'results-nitpick.csv'))
    a = ap.parse_args()
    problems = sorted(glob.glob(os.path.join(THF, a.set, '*', '*.p')))
    rows = []
    with open(a.out, 'w', newline='', encoding='utf-8') as fh:
        w = csv.writer(fh); w.writerow(['problem', 'prover', 'szs', 'seconds']); fh.flush()
        for i, p in enumerate(problems, 1):
            row = run_one(p, a.timeout)
            rows.append(row); w.writerow(row); fh.flush()
            print(f'  {i}/{len(problems)}  {row[2]:20s} {row[0]}', flush=True)
    counts = {}
    for _, _, st, _ in rows: counts[st] = counts.get(st, 0) + 1
    print(f'\n-- Nitpick over {len(problems)} problems of {a.set}, {a.timeout}s each')
    for k, v in sorted(counts.items()): print(f'   {k:22s} {v}')

main()


==> anc/tools/thf/run_provers.py <==
#!/usr/bin/env python3
"""Run the higher-order ATPs bundled with Isabelle over the generated THF problems.

Usage: python3 tools/thf/run_provers.py [--timeout 10] [--jobs 2] [--out thf/results.csv]

Writes one CSV row per (problem, prover) with the SZS status and the wall-clock time, and
prints a summary.  The provers come from the Isabelle distribution, so the experiment needs
no separate installation; cvc5 is not included, as cvc5 1.2 no longer reads TPTP syntax.

Each prover runs in its own process group, which is killed as a whole when the time limit
is exceeded, so that no orphaned prover processes accumulate.  Results are appended to the
CSV as they arrive, so a run can be watched (and, if interrupted, resumed by hand)."""
import argparse, csv, glob, os, re, signal, subprocess, sys, threading, time
from concurrent.futures import ThreadPoolExecutor

ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
THF = os.path.join(ROOT, 'thf')
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from isabelle_env import CONTRIB as C, component, java, isabelle_tool, popen_group, kill_group

def first(*paths):
    for p in paths:
        if p and os.path.exists(p): return p
    return None

E_BIN = component('EPROVER', 'e-*', 'eprover')
VAMPIRE_BIN = component('VAMPIRE', 'vampire-*', 'vampire')
ZIPPER_BIN = component('ZIPPERPOSITION', 'zipperposition-*', 'zipperposition')

# Leo-III is not bundled with Isabelle; it is included when a jar is found, since the
# ontological argument was first mechanised with provers of this family.
LEO3_JAR = first(os.environ.get('LEO3_JAR', '/nonexistent'),
                 os.path.expanduser('~/GITHUBS/Leo-III/bin/leo3.jar'),
                 os.path.expanduser('~/Leo-III/bin/leo3.jar'))
LEO3_ARGS = os.environ.get('LEO3_ARGS', '').split()
# The options Leo-III's own launcher passes to the JVM (src/main/resources/scripts/leo3).
# Without the larger stack the prover overflows it on deeply recursive problems and reports
# Error where it would otherwise prove the theorem, so calling `java -jar` bare measures the
# launcher, not the prover.
LEO3_JVM = os.environ.get('LEO3_JVM', '-Xss32m -Xmx1g').split()
JAVA = java()

PROVERS = {
    # Each prover gets its own strategy schedule on one core, which is what the
    # comparison is about: not "what does this binary do if you type its name"
    # but "what can it do with the budget it is given".  For E that is
    # --auto-schedule, which is one core unless a number is given; measured
    # with plain --auto instead it answers nine problems fewer, and reporting
    # that figure would understate it.
    'E': (E_BIN,
          lambda p, t: ['--auto-schedule', '--tptp3-format', f'--cpu-limit={t}', '-s', p]),
    'E-auto': (E_BIN,
          lambda p, t: ['--auto', '--tptp3-format', f'--cpu-limit={t}', '-s', p]),
    'E-sched6': (E_BIN,
          lambda p, t: ['--auto-schedule=6', '--tptp3-format', f'--cpu-limit={t}', '-s', p]),
    'E-sched5': (E_BIN,
          lambda p, t: ['--auto-schedule=5', '--tptp3-format', f'--cpu-limit={t}', '-s', p]),
    # Vampire the other way round: its plain invocation is what the table reports,
    # because at ten seconds its portfolio divides the budget into slices too short
    # and proves eight fewer.  The name here is the name in the results, so that
    # --only Vampire reproduces the column and not a different setting.
    'Vampire': (VAMPIRE_BIN,
          lambda p, t: ['--input_syntax', 'tptp', '-t', str(t), p]),
    'Vampire-portfolio': (VAMPIRE_BIN,
          lambda p, t: ['--mode', 'portfolio', '--cores', '1',
                        '--input_syntax', 'tptp', '-t', str(t), p]),
    # The schedule has to be named: without --schedule the portfolio runs `casc`, a
    # first-order schedule, on these higher-order problems.  This build's higher-order
    # schedule for TPTP input is snake_tptp_hol (Sledgehammer uses snake_slh, tuned to
    # its own translation).
    # CASC mode, as Vampire is entered in CASC.  In this 4.8 HO build it runs the first-order
    # casc schedule on higher-order input too; mainline Vampire 5.0, the CASC-30 THF winner,
    # is a different program.
    'Vampire-casc': (VAMPIRE_BIN,
          lambda p, t: ['--mode', 'casc', '--input_syntax', 'tptp', '-t', str(t), p]),
    'Vampire-hol': (VAMPIRE_BIN,
          lambda p, t: ['--mode', 'portfolio', '--schedule', 'snake_tptp_hol', '--cores', '1',
                        '--input_syntax', 'tptp', '-t', str(t), p]),
    'Vampire-hol-all': (VAMPIRE_BIN,
          lambda p, t: ['--mode', 'portfolio', '--schedule', 'snake_tptp_hol', '--cores', '0',
                        '--input_syntax', 'tptp', '-t', str(t), p]),
    'Vampire-p5': (VAMPIRE_BIN,
          lambda p, t: ['--mode', 'portfolio', '--cores', '5',
                        '--input_syntax', 'tptp', '-t', str(t), p]),
    # The whole machine, for the column that gives every prover all ten cores in
    # whatever way it offers them.  E takes a CPU count for its schedule, Vampire
    # runs its portfolio with --cores 0 for "as many as there are" -- with the schedule
    # named, see Vampire-hol-all; Zipperposition its developers' parallel portfolio
    # (Zipperposition-all).  Leo-III has no core count to set.
    'E-all': (E_BIN,
          lambda p, t: ['--auto-schedule=10', '--tptp3-format', f'--cpu-limit={t}', '-s', p]),
    'Vampire-all': (VAMPIRE_BIN,
          lambda p, t: ['--mode', 'portfolio', '--cores', '0',
                        '--input_syntax', 'tptp', '-t', str(t), p]),
    'Zipperposition': (ZIPPER_BIN,
          lambda p, t: ['--mode', 'ho-competitive', '--tptp-def-as-rewrite', '--input', 'tptp',
                        '--timeout', str(t), p]),
    # Zipperposition's own schedule as SystemOnTPTP runs it: the developers' sequential
    # portfolio of configurations, cut off at the same wall-clock budget; see the wrapper.
    'Zipperposition-portfolio': (sys.executable,
          lambda p, t: [os.path.join(os.path.dirname(os.path.abspath(__file__)), 'zipperposition_portfolio.py'), p, str(t)]),
    # and the whole machine: the parallel schedule the developers entered in CASC.
    'Zipperposition-all': (sys.executable,
          lambda p, t: [os.path.join(os.path.dirname(os.path.abspath(__file__)), 'zipperposition_portfolio.py'),
                        '--parallel', p, str(t)]),
}
if LEO3_JAR and JAVA:
    PROVERS['Leo-III'] = (JAVA, lambda p, t: LEO3_JVM + ['-jar', LEO3_JAR, p, '-t', str(t)] + LEO3_ARGS)
    # Leo-III cooperates with first-order provers as LEO-II does; its CASC entries,
    # SystemOnTPTP and Sledgehammer all run it with E.  It calls E through the
    # TreeLimitedRun its jar ships, a Linux x86-64 binary that cannot start on macOS
    # arm64, where every call to E therefore failed; there, set LEO3_JAR to the jar
    # tools/thf/treelimitedrun/build.sh makes.  It has no core count to set; it runs
    # its external calls in parallel by itself.
    _E3 = E_BIN
    if _E3:
        PROVERS['Leo-III-E'] = (JAVA, lambda p, t: LEO3_JVM + ['-jar', LEO3_JAR, p, '-t', str(t),
                                                               '-a', 'e=' + _E3])

# Leo-II, when a binary is found.  It cooperates with a first-order prover, for which the E
# bundled with Isabelle serves.  A released Leo-II 1.7.0 calls E in a spelling E 3.x rejects;
# with such a binary, set LEO2_ATP to the wrapper next to this script.
LEO2 = first(os.environ.get('LEO2_BIN', '/nonexistent'),
             os.path.expanduser('~/leo2/bin/leo'))
LEO2_ATP = os.environ.get('LEO2_ATP') or PROVERS['E'][0]
LEO2_ARGS = os.environ.get('LEO2_ARGS', '').split()
if LEO2 and LEO2_ATP:
    PROVERS['Leo-II'] = (LEO2, lambda p, t: ['--atp', f'e={LEO2_ATP}', '-t', str(t)]
                                            + LEO2_ARGS + [p])

SZS = re.compile(r'SZS status (\w+)')
LOCK = threading.Lock()

def run_one(prover, problem, timeout, writer, fh, counter, a_out_errors=os.devnull):
    exe, mkargs = PROVERS[prover]
    rel = os.path.relpath(problem, THF)
    env = dict(os.environ, TPTP=THF)
    t0 = time.time()
    # A process that could not be started is not an answer.  Under load the
    # fork occasionally fails, and counting that as an error puts a prover's
    # own name on a failure of the harness: once per 294 problems, always on
    # whichever problem happened to be running at the time, and never
    # reproducible on that problem alone.  Try again before believing it.
    for attempt in range(3):
        try:
            p = popen_group([exe] + mkargs(rel, timeout), cwd=THF, env=env,
                            stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
            try:
                out = p.communicate(timeout=timeout + 10)[0]
            except subprocess.TimeoutExpired:
                kill_group(p)
                p.wait()
                out = 'SZS status Timeout'
            break
        except OSError as ex:
            out = f'error {ex}'
            time.sleep(1 + attempt)
    dt = time.time() - t0
    m = SZS.search(out or '')
    status = m.group(1) if m else ('Error' if 'rror' in (out or '') else 'Unknown')
    if status == 'Error':
        # Keep what the prover said.  An error in a results file is otherwise a
        # dead end: it names a prover and a problem and gives no way to tell a
        # bug in the prover from a failure of this script.
        try:
            with open(a_out_errors, 'a', encoding='utf-8') as eh:
                eh.write(f'==== {prover} {rel}\n{(out or "")[:2000]}\n')
        except OSError:
            pass
    row = (rel, prover, status, round(dt, 1))
    with LOCK:
        writer.writerow(row); fh.flush()
        counter[0] += 1
        if counter[0] % 25 == 0:
            print(f'  {counter[0]}/{counter[1]}', flush=True)
    return row

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--timeout', type=int, default=10)
    # two problems at a time, as for the published figures
    ap.add_argument('--jobs', type=int, default=2)
    ap.add_argument('--set', default='Problems',
                    help='Problems (the theorems) or Problems-NonTheorems')
    ap.add_argument('--out', default=None)
    ap.add_argument('--only', default=None, help='comma-separated prover names')
    a = ap.parse_args()
    if a.only:
        keep = set(a.only.split(','))
        for k in list(PROVERS):
            if k not in keep: del PROVERS[k]
    for name, (exe, _) in PROVERS.items():
        if exe is None: sys.exit(f'{name}: executable not found under {C} nor on the PATH; '
                                 f'set ISABELLE_HOME or the variable named in tools/thf/isabelle_env.py')
    if a.out is None:
        a.out = os.path.join(THF, 'results.csv' if a.set == 'Problems'
                             else 'results-nontheorems.csv')
    problems = sorted(glob.glob(os.path.join(THF, a.set, '*', '*.p')))
    tasks = [(pr, p) for p in problems for pr in PROVERS]
    counter = [0, len(tasks)]
    rows = []
    with open(a.out, 'w', newline='', encoding='utf-8') as fh:
        w = csv.writer(fh); w.writerow(['problem', 'prover', 'szs', 'seconds']); fh.flush()
        with ThreadPoolExecutor(max_workers=a.jobs) as ex:
            errfile = a.out + '.errors'
            for row in ex.map(lambda t: run_one(t[0], t[1], a.timeout, w, fh, counter, errfile), tasks):
                rows.append(row)
    # rewrite sorted
    rows.sort()
    with open(a.out, 'w', newline='', encoding='utf-8') as fh:
        w = csv.writer(fh); w.writerow(['problem', 'prover', 'szs', 'seconds']); w.writerows(rows)
    byprover, solved_any = {}, set()
    for rel, pr, st, _ in rows:
        byprover.setdefault(pr, {}).setdefault(st, 0)
        byprover[pr][st] += 1
        if st in ('Theorem', 'ContradictoryAxioms'): solved_any.add(rel)
    print(f'\n-- {len(problems)} problems, {a.timeout}s per prover')
    for pr, d in sorted(byprover.items()):
        thm = d.get('Theorem', 0) + d.get('ContradictoryAxioms', 0)
        print(f'{pr:16s} proved {thm:4d}   ' + '  '.join(f'{k}:{v}' for k, v in sorted(d.items())))
    print(f'{"any prover":16s} proved {len(solved_any):4d} of {len(problems)}')

main()


==> anc/tools/thf/tab_thf.py <==
#!/usr/bin/env python3
"""Turn the THF result files into the LaTeX table and the counts of the THF section.

Usage: python3 tools/thf/tab_thf.py [--latex arxiv/tab-thf.tex] [--macros arxiv/thf-numbers.tex]

The counts the section quotes in its prose are written as LaTeX macros rather
than typed into the text, so that they cannot go stale when a run is repeated.

Reads the CSVs written by run_provers.py and run_cvc5.py; which file and setting each row
and column comes from is declared below, and every row must have a result for each of
the 294 problems."""
import argparse, csv, os, statistics

ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
THF = os.path.join(ROOT, 'thf')
PROVED = ('Theorem', 'ContradictoryAxioms')
ORDER = ['E', 'Vampire', 'Zipperposition', 'cvc5', 'Leo-II', 'Leo-III']
# The row carries the version, as the caption used to.  A figure without one says little,
# and these six move from release to release.
LABELS = {'E': 'E~3.2.5-ho', 'Vampire': 'Vampire~4.8~HO', 'Zipperposition': 'Zipperposition~2.1',
          'cvc5': 'cvc5~1.2.0 (SMT-LIB)', 'Leo-II': 'Leo-II~2.2', 'Leo-III': 'Leo-III~1.7.0'}
# The theories that formalise Goedel's 1970 axioms, which the article shows to be
# inconsistent: everything is provable in them, so their problems say nothing
# about the argument and are counted separately.
INCONSISTENT = ('GoedelVariantHOML1', 'GoedelVariantHOML1poss',
                'GoedelVariantHOML1AndersonQuant')
# Each row is one prover in one setting: the one its developers use, in CASC, on
# SystemOnTPTP or in Sledgehammer, which for E and Leo-II is their documented automatic mode
# and for the other four has to be named.  Per column, the file and the name the runner gave
# the setting in it; 'smt:' marks cvc5's files under smt/.
TEN = {'E': ('results.csv', 'E'),
       'Vampire': ('results-vampire-hol.csv', 'Vampire-hol'),
       'Zipperposition': ('results-zipperposition.csv', 'Zipperposition-portfolio'),
       'cvc5': ('smt:results-cvc5-fsq.csv', 'cvc5--full-saturate-quant'),
       'Leo-II': ('results-leo2.csv', 'Leo-II'),
       'Leo-III': ('results-leo3-e.csv', 'Leo-III-E')}
SIXTY = {'E': ('results-60s.csv', 'E'),
         'Vampire': ('results-vampire-hol-60s.csv', 'Vampire-hol'),
         'Zipperposition': ('results-zipperposition-60s.csv', 'Zipperposition-portfolio'),
         'cvc5': ('smt:results-cvc5-fsq-60s.csv', 'cvc5--full-saturate-quant'),
         'Leo-II': ('results-60s.csv', 'Leo-II'),
         'Leo-III': ('results-leo3-e-60s.csv', 'Leo-III-E')}
# The same problems at ten seconds, but with the whole machine: each prover is given all ten
# cores in the way it offers them, one problem at a time.  Leo-III has no such setting, and
# cvc5's portfolio over ten jobs proves fewer than its one-core setting, so their rows here
# repeat their one-core figures; the caption says so.
MACHINE = {'E': ('results-machine.csv', 'E'),
           'Vampire': ('results-machine-schedules.csv', 'Vampire-hol-all'),
           'Zipperposition': ('results-machine-schedules.csv', 'Zipperposition-all'),
           'Leo-II': ('results-machine.csv', 'Leo-II')}
# What the setting column says for each row.
SETTING = {'E': r'\tc{--auto-schedule}', 'Vampire': r'\tc{snake\_tptp\_hol}',
           'Zipperposition': "developers' portfolio", 'cvc5': r'\tc{--full-saturate-quant}',
           'Leo-II': 'with first-order E', 'Leo-III': 'with first-order E'}
# Below each prover, the other settings worth seeing: its plain invocation and, for Vampire,
# its CASC mode, which in 4.8 HO runs the first-order schedule on these problems too.  Each is
# (label, ten, sixty, machine); None where the setting has no such column.  These rows count
# for nothing else in the table: neither the last column nor the last row looks at them.
SUBROWS = {
    'E': [(r'\tc{--auto}', ('results-e-auto.csv', 'E-auto'), ('results-e-auto-60s.csv', 'E-auto'), None)],
    'Vampire': [('no options', ('results.csv', 'Vampire'), ('results-60s.csv', 'Vampire'), None),
                (r'\tc{--mode casc}', ('results-vampire-casc.csv', 'Vampire-casc'),
                 ('results-vampire-casc-60s.csv', 'Vampire-casc'), ('results-machine.csv', 'Vampire'))],
    'Zipperposition': [(r'\tc{ho-competitive}', ('results-zipperposition.csv', 'Zipperposition'),
                        ('results-zipperposition-60s.csv', 'Zipperposition'), None)],
    'Leo-III': [('without E', ('results-leo3.csv', 'Leo-III'), ('results-60s.csv', 'Leo-III'), None)],
    'cvc5': [('no options', ('smt:results-cvc5.csv', 'cvc5'), ('smt:results-cvc5-60s.csv', 'cvc5'),
              ('results-machine.csv', 'cvc5'))],
}
# The plain invocations of the four whose table setting has to be named, for the text.
PLAIN = {'Vampire': ('results.csv', 'Vampire'),
         'Zipperposition': ('results-zipperposition.csv', 'Zipperposition'),
         'cvc5': ('smt:results-cvc5.csv', 'cvc5'),
         'Leo-III': ('results-leo3.csv', 'Leo-III')}
# Every setting measured on the 45 statements the sources do not prove, plain ones included:
# a proof of any of them is checked below, whichever setting claims it.
NONTHM_CSVS = ['results-nontheorems.csv', 'results-leo2-nt.csv', 'results-leo3-nt.csv',
               'results-vampire-hol-nt.csv', 'results-vampire-hol-60s-nt.csv',
               'results-zipperposition-nt.csv', 'results-zipperposition-60s-nt.csv',
               'results-leo3-e-nt.csv', 'results-leo3-e-60s-nt.csv',
               'results-e-auto-nt.csv', 'results-e-auto-60s-nt.csv',
               'results-vampire-casc-nt.csv', 'results-vampire-casc-60s-nt.csv']
# Vampire's rows are the binary Isabelle bundles, which on macOS is an x86-64 build run under
# Rosetta 2; a native build of the same version, for comparison, is in native-vampire/.
# Zipperposition's rows are a native build; the bundled one, emulated, is in
# emulated-zipperposition/ for its portfolio at ten seconds.
NATIVE_VAMPIRE = ('native-vampire/results.csv', 'Vampire-hol')
EMULATED_ZIPPERPOSITION = ('emulated-zipperposition/results.csv', 'Zipperposition-portfolio')

def load(names):
    rows = []
    for n in names:
        p = os.path.join(THF, n)
        if os.path.exists(p):
            rows += list(csv.DictReader(open(p, encoding='utf-8')))
    return rows

def setting(spec, row):
    """The rows of one setting, under the name of the table row it stands for."""
    path, name = spec
    if path.startswith('smt:'):
        return [dict(r, prover=row) for r in load_cvc5(True, os.path.join(ROOT, 'smt', path[4:]),
                                                       name)]
    return [dict(r, prover=row) for r in load([path]) if r['prover'] == name]

def proved(rows):
    return {r['problem'] for r in rows if r['szs'] in PROVED}

# cvc5 no longer reads TPTP; it runs on the SMT-LIB rendering of the same statements
# (smt/, written by run_cvc5.py), one file per problem under the same names.  Its rows
# are mapped onto the THF names and SZS statuses so that it stands in the table beside
# the others: unsat is a proof, sat (with finite-model finding, on the non-theorems) a
# countermodel.
SMT_CSV = os.path.join(ROOT, 'smt', 'results-cvc5.csv')
def load_cvc5(theorems, path=None, name=None):
    path = path or SMT_CSV
    if not os.path.exists(path): return []
    out = []
    for r in csv.DictReader(open(path, encoding='utf-8')):
        is_thm = r['problem'].startswith('Theorems/')
        if is_thm != theorems: continue
        if name and r['prover'] != name: continue
        name_ = ('Problems/' + r['problem'][len('Theorems/'):] if is_thm
                 else 'Problems-NonTheorems/' + r['problem'][len('NonTheorems/'):])
        name_ = name_[:-len('.smt2')] + '.p'
        szs = {'unsat': 'Theorem', 'sat': 'CounterSatisfiable',
               'timeout': 'Timeout'}.get(r['result'], 'Unknown')
        out.append({'problem': name_, 'prover': 'cvc5', 'szs': szs, 'seconds': r['seconds']})
    return out

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--latex')
    ap.add_argument('--macros')
    a = ap.parse_args()
    rows = [r for p, spec in TEN.items() for r in setting(spec, p)]
    nt = load(NONTHM_CSVS) + load_cvc5(False)
    proved60 = {p: proved(setting(spec, p)) for p, spec in SIXTY.items()}
    machine = {p: proved(setting(MACHINE[p], p)) if p in MACHINE
               else proved([r for r in rows if r['prover'] == p]) for p in TEN}
    for p, spec in TEN.items():
        n = len({r['problem'] for r in setting(spec, p)})
        assert n == 294, f'{p}: {n} results in {spec}'
    problems = sorted({r['problem'] for r in rows})
    nproblems = len({r['problem'] for r in nt})
    provers = [p for p in ORDER if any(r['prover'] == p for r in rows)]
    provers += sorted({r['prover'] for r in rows} - set(provers))
    # What each prover proves, and what it alone proves.  The median time this
    # column replaced was 0.0 or 0.1 for four of the five provers: it is set by
    # the many easy problems and says nothing about the ones that decide the
    # comparison.  What a prover adds that no other has does say something --
    # here, that one prover very nearly subsumes the rest.
    proved_by = {p: {r['problem'] for r in rows
                     if r['prover'] == p and r['szs'] in PROVED}
                 for p in provers}
    solved_any = set().union(*proved_by.values()) if proved_by else set()
    has60 = bool(proved60)
    hasm = bool(machine)
    ncol = 'llrrrr' if (has60 and hasm) else ('llrrr' if has60 else 'llrr')
    head = 'prover & configuration & 10\\,s'
    if has60: head += ' & 60\\,s'
    if hasm: head += ' & machine'
    head += ' & alone\\\\'
    lines = [r'\begin{tabular}{%s}' % ncol, r'\toprule', head,
             r'\midrule']
    table = []
    for p in provers:
        others = set().union(*[proved_by[q] for q in provers if q != p]) \
                 if len(provers) > 1 else set()
        alone = len(proved_by[p] - others)
        cells = [len(proved_by[p])]
        if has60: cells.append(len(proved60.get(p, ())))
        if hasm: cells.append(len(machine.get(p, ())))
        table.append((p, cells + [alone]))
    # Leo-III and cvc5 have no setting of their own for the whole machine: their cell there
    # is a dash, but what they prove on one core still counts for the last row.
    own_machine = set(MACHINE)
    # Rows in the order of what each prover proves, the two budgets added, largest
    # first; ties keep the order the provers are declared in.  ORDER above is then
    # only the tie-break and the place where a prover's name is fixed.
    rank = {p: i for i, p in enumerate(provers)}
    # Ordered by everything measured, the three columns added together, and ties by the order
    # the provers are declared in above.  Over the two one-core budgets alone Leo-II leads E
    # by one problem, which is inside the run-to-run variation the text describes and is not
    # a reason to head the table with the prover this paper repairs; over all three they are
    # level, 665 each, and the tie falls to the declared order.
    table.sort(key=lambda t: (-sum(t[1][:-1]), rank[t[0]]))
    # No figure is set in bold.  The two provers at the head of the table are one
    # problem apart in the two budgets together, and at ten seconds they are level:
    # of the two problems that sit at the edge of the budget, one is proved in
    # three runs of ten and the other in two.  Marking a leader, or reading the
    # order of the rows as one, would assert what the measurement does not support.
    def cell(spec):
        if not spec: return '--'
        got = setting(spec, '_')
        assert len({r['problem'] for r in got}) == len(problems), f'incomplete: {spec}'
        return str(len(proved(got)))
    for p, cells in table:
        shown = [str(c) for c in cells]
        if hasm and p not in own_machine: shown[2] = '--'
        lines.append(LABELS.get(p, p) + ' & ' + SETTING.get(p, '') + ' & ' + ' & '.join(shown) + '\\\\')
        for label, ten, six, mach in SUBROWS.get(p, []):
            sub = [cell(ten)] + ([cell(six)] if has60 else []) + ([cell(mach)] if hasm else [])
            lines.append(' & \\quad ' + label + ' & ' + ' & '.join(sub) + ' & \\\\')
    solved60 = set().union(*proved60.values()) if proved60 else set()
    solvedm = set().union(*machine.values()) if machine else set()
    last = f'at least one & & {len(solved_any)}'
    if has60: last += f' & {len(solved60)}'
    if hasm: last += f' & {len(solvedm)}'
    last += ' & \\\\'
    lines += [r'\midrule', last,
              r'\bottomrule', r'\end{tabular}']
    # The old column of zeros, now a number the caption can quote.  The 45 statements the
    # sources do not prove are not all non-theorems: Nitpick refutes 35 of them and gives up
    # on ten, which the sources record as open.  A proof of one of the 35 contradicts a
    # countermodel and is a soundness alarm, so it stops everything.  A proof of one of the
    # ten is a new result, so it is announced and not treated as an error.
    refuted = {r['problem'] for r in csv.DictReader(
                   open(os.path.join(ROOT, 'thf', 'results-nitpick.csv'), encoding='utf-8'))
               if r['szs'] == 'CounterSatisfiable'} \
              if os.path.exists(os.path.join(ROOT, 'thf', 'results-nitpick.csv')) else set()
    proved_nt = [r for r in nt if r['szs'] in PROVED]
    against_countermodel = [r for r in proved_nt if r['problem'] in refuted]
    assert not against_countermodel, (
        'a prover proves a statement Nitpick refutes: ' +
        ', '.join(sorted(r['problem'] + ' by ' + r['prover'] for r in against_countermodel)))
    for r in proved_nt:
        print('-- NOTE: %s, which the sources leave open, is proved by %s'
              % (r['problem'], r['prover']))
    wrong = len(proved_nt)
    tex = '\n'.join(lines) + '\n'
    if a.latex:
        open(a.latex if os.path.isabs(a.latex) else os.path.join(ROOT, a.latex),
             'w', encoding='utf-8').write(tex)

    inconsistent = {p for p in problems if p.split('/')[1] in INCONSISTENT}
    # Which provers establish the inconsistency of Goedel's 1970 axioms, and how
    # fast.  The prose used to state this by hand and went stale when the runs
    # were repeated; it is a macro now so that it cannot.
    inc = [r for r in rows if r['problem'].endswith('Inconsistency.p')]
    inc_by = {}
    for r in inc:
        if r['szs'] in PROVED:
            inc_by.setdefault(r['prover'], []).append(float(r['seconds']))
    def fastest(p):
        t = inc_by.get(p, [])
        return min(t) if t else None
    counts = {
        'thfProblems': len(problems),
        'thfNonTheorems': nproblems,
        'thfSolvedAny': len(solved_any),
        'thfInconsistentSolved': len(solved_any & inconsistent),
        'thfConsistentSolved': len(solved_any - inconsistent),
        'thfConsistentTotal': len(set(problems) - inconsistent),
        'thfInconsistentTotal': len({r['problem'] for r in inc}),
        'thfIncBest': max(inc_by, key=lambda p: len(inc_by[p])) if inc_by else '---',
        'thfIncBestCount': max((len(v) for v in inc_by.values()), default=0),
        'thfIncBestSeconds': ('%.0f' % max(inc_by.values(), key=len)[0]) if inc_by else '---',
        # cvc5 on the SMT-LIB rendering: proofs, and countermodels on the non-theorems
        'thfCvcProved': len(proved_by.get('cvc5', ())),
        'thfCvcCountermodels': sum(1 for r in nt if r['prover'] == 'cvc5' and r['szs'] == 'CounterSatisfiable'),
        'thfSolvedAnySixty': len(solved60),
        'thfSixtyNew': len(solved60 - solved_any),
        'thfUnsolvedSixty': len(problems) - len(solved60),
        'thfSolvedAnyMachine': len(solvedm),
    }
    # The plain invocations, for the caption, and what sixty seconds add to each row.
    words = {'Vampire': 'Vampire', 'Zipperposition': 'Zipperposition', 'cvc5': 'Cvc',
             'Leo-III': 'LeoIII', 'Leo-II': 'LeoII', 'E': 'E'}
    for p, spec in PLAIN.items():
        counts['thfPlain' + words[p]] = len(proved(setting(spec, p)))
    for p in TEN:
        counts['thfGain' + words[p]] = len(proved60[p]) - len(proved_by[p])
    for p in TEN:
        counts['thfTen' + words[p]] = len(proved_by[p])
    counts['thfNativeVampire'] = len(proved(setting(NATIVE_VAMPIRE, 'Vampire')))
    counts['thfNativeVampireSixty'] = len(proved(setting(
        ('native-vampire/results-60s.csv', NATIVE_VAMPIRE[1]), 'Vampire')))
    counts['thfSixtyVampire'] = len(proved60['Vampire'])
    # Vampire's CASC mode, which in 4.8 HO runs the first-order schedule on these problems too
    counts['thfCascVampire'] = len(proved(setting(('results-vampire-casc.csv', 'Vampire-casc'),
                                                  'Vampire')))
    counts['thfEmulatedZipperposition'] = len(proved(setting(EMULATED_ZIPPERPOSITION,
                                                             'Zipperposition')))
    macros = ''.join(f'\\newcommand{{\\{k}}}{{{v}}}\n' for k, v in counts.items())
    if a.macros:
        open(a.macros if os.path.isabs(a.macros) else os.path.join(ROOT, a.macros),
             'w', encoding='utf-8').write(macros)
    print(tex)
    print(macros)
    print(f'-- {len(problems)} problems, {len(solved_any)} proved by at least one prover')
    bymod, allmod = {}, {}
    for r in rows:
        mod = r['problem'].split('/')[1]
        allmod.setdefault(mod, set()).add(r['problem'])
        bymod.setdefault(mod, set())
        if r['szs'] in PROVED: bymod[mod].add(r['problem'])
    print('-- by module (proved/total):')
    for m in sorted(allmod):
        print(f'   {m:35s} {len(bymod.get(m, ())):3d}/{len(allmod[m]):3d}')
    # countermodels reported on the non-theorems, as a cross-check of the Nitpick column
    cs = {}
    for r in nt:
        if r['szs'] == 'CounterSatisfiable': cs[r['prover']] = cs.get(r['prover'], 0) + 1
    if cs: print('-- countermodels on the 45 unproved statements: ' +
                 '  '.join(f'{k}:{v}' for k, v in sorted(cs.items())))

main()


==> anc/tools/thf/thf_body.lean <==
open Lean Meta Elab Command

/-! # Export of the port's statements to TPTP THF (TH0, monomorphic)

The shallow embedding is emitted as THF definitions (`mnot`, `mand`, `mbox`, ...), the
signature and the axioms of the theory as THF axioms, and every theorem as a conjecture in
its own problem file.  The polymorphic constants of the embedding are monomorphised: the
statements use them only at the type of entities, of world-lifted propositions and of modal
properties. -/
namespace ThfExport

/-- THF type of a Lean type. -/
partial def tyThf (t : Expr) : MetaM String := do
  match (← whnf t) with
  | .sort .zero => return "$o"
  | .const `i _ => return "mu"
  | .const `e _ => return "ent"
  | .forallE _ d b _ =>
      if b.hasLooseBVars then throwError "dependent type in statement: {t}"
      return s!"({← tyThf d} > {← tyThf b})"
  | t' => throwError "cannot translate type {t'}"

/-- SMT-LIB sort of a Lean type (cvc5's higher-order extension).  cvc5 wants function sorts
flat: `(-> A B C)` with a non-function codomain, never `(-> A (-> B C))`. -/
partial def tySmt (t : Expr) : MetaM String := do
  let rec collect (t : Expr) (acc : Array String) : MetaM (Array String × String) := do
    match (← whnf t) with
    | .sort .zero => return (acc, "Bool")
    | .const `i _ => return (acc, "mu")
    | .const `e _ => return (acc, "ent")
    | .forallE _ d b _ =>
        if b.hasLooseBVars then throwError "dependent type in statement: {t}"
        collect b (acc.push (← tySmt d))
    | t' => throwError "cannot translate type {t'}"
  let (args, res) ← collect t #[]
  if args.isEmpty then return res
  return s!"(-> {String.intercalate " " args.toList} {res})"

/-- Canonical tag of a Lean type, for monomorphised names: `ent` for individuals, `prop` for
world-lifted propositions, `pred` for modal properties, `pred2` for binary modal relations,
`predset` for sets of modal properties, and a sanitised form of the THF type otherwise. -/
partial def tyTag (t : Expr) : MetaM String := do
  let thf ← tyThf t
  match thf with
  | "ent" => return "ent"
  | "mu" => return "mu"
  | "(mu > $o)" => return "prop"
  | "(ent > (mu > $o))" => return "pred"
  | "(ent > (ent > (mu > $o)))" => return "pred2"
  | "((ent > (mu > $o)) > (mu > $o))" => return "predset"
  | other =>
      let cs := other.toList.filterMap (fun c =>
        if c.isAlphanum then some c else if c == '>' then some '_' else none)
      return String.ofList cs

/-- The lifted constants of the embedding and their THF names; the Boolean says whether the
constant is polymorphic and needs a type tag appended. -/
def known : List (Name × String × Bool) :=
  [(`Mbot, "mfalse", false), (`Mtop, "mtrue", false), (`Mneg, "mnot", false),
   (`Mand, "mand", false), (`Mor, "mor", false), (`Mimp, "mimplies", false),
   (`Mequiv, "mequiv", false), (`Mbox, "mbox", false), (`Mdia, "mdia", false),
   (`Mexclor, "mxor", false), (`Mnegpred, "mnegpred", false), (`Mconpred, "mconpred", false),
   (`Mallact, "mforall_act", false), (`Mexiact, "mexists_act", false),
   (`Mvalid, "mvalid", false), (`R, "r", false), (`existsAt, "existsat", false),
   (`Mprimeq, "mprimeq", true), (`Mprimneg, "mprimneg", true),
   (`Mallposs, "mforall", true), (`Mexiposs, "mexists", true), (`Mleibeq, "mleibeq", true)]

def lowerName (n : Name) : String :=
  let s := n.toString
  let s := s.replace "'" "_prime"
  s.map (fun c => if c.isUpper then c.toLower else c) |>.replace "." "_"

structure Ctx where
  /-- emit SMT-LIB 2.6 with higher-order sorts instead of TPTP THF -/
  smt   : Bool := false
  names : Array (FVarId × String) := #[]
  used  : IO.Ref (Std.HashSet String)
  /-- monomorphic instances of the polymorphic constants: (name, THF type of the argument) -/
  insts : IO.Ref (Array (String × String))

/-- THF variable name for a bound variable. -/
def varName (base : String) (ctx : Ctx) : String :=
  -- hygienic names from macro expansion are unreadable; fall back to X
  let base := if (base.splitOn "hyg").length > 1 then "X" else base
  let cs := base.toList.filter (fun c => c.isAlphanum || c == '_')
  let cs := match cs with
    | [] => ['X']
    | c :: rest => c.toUpper :: rest
  let b := String.ofList cs
  if ctx.names.any (fun (_, n) => n == b) then b ++ toString ctx.names.size else b

mutual
/-- Translate a term. -/
partial def tr (e : Expr) (ctx : Ctx) : MetaM String := do
  let e ← whnf' e
  match e with
  | .fvar id =>
      match ctx.names.find? (fun (i, _) => i == id) with
      | some (_, n) => return n
      | none => return lowerName ((← id.getDecl).userName)
  | .const n _ => constName n #[] ctx
  | .lam n d b bi =>
      if ctx.smt then
        -- cvc5 wants one lambda with all binders, to match the flat function sort
        lambdaTelescope e fun xs body => do
          let mut ctx' := ctx
          let mut binders : Array String := #[]
          for x in xs do
            let decl ← x.fvarId!.getDecl
            let nm := varName (toString decl.userName) ctx'
            ctx' := { ctx' with names := ctx'.names.push (x.fvarId!, nm) }
            binders := binders.push s!"({nm} {← tySmt decl.type})"
          return s!"(lambda ({String.intercalate " " binders.toList}) {← tr body ctx'})"
      else
        let nm := varName (toString n) ctx
        withLocalDecl n bi d fun x => do
          let ctx' := { ctx with names := ctx.names.push (x.fvarId!, nm) }
          return s!"(^[{nm}: {← tyThf d}]: {← tr (b.instantiate1 x) ctx'})"
  | .forallE n d b bi =>
      -- `[Nonempty α]` and `[Inhabited α]` are vacuous where sorts are non-empty by fiat
      if (d.getAppFn.isConstOf ``Nonempty || d.getAppFn.isConstOf ``Inhabited)
         && !b.hasLooseBVars then
        tr b ctx
      else if (← isProp d) && !b.hasLooseBVars then
        let a ← tr d ctx; let c ← tr b ctx
        if ctx.smt then return s!"(=> {a} {c})" else return s!"({a} => {c})"
      else
        let nm := varName (toString n) ctx
        withLocalDecl n bi d fun x => do
          let ctx' := { ctx with names := ctx.names.push (x.fvarId!, nm) }
          let body ← tr (b.instantiate1 x) ctx'
          if ctx.smt then return s!"(forall (({nm} {← tySmt d})) {body})"
          else return s!"(![{nm}: {← tyThf d}]: {body})"
  | .app .. =>
      let f := e.getAppFn
      let args := e.getAppArgs
      match f with
      | .const n _ => constApp n args ctx
      | _ =>
          let mut s ← tr f ctx
          if ctx.smt then
            for a in args do s := s!"(@ {s} {← tr a ctx})"
          else
            for a in args do s := s!"({s} @ {← tr a ctx})"
          return s
  | .mdata _ b => tr b ctx
  | .letE _ _ v b _ => tr (b.instantiate1 v) ctx
  | _ => throwError "cannot translate term {e}"

/-- Applications of a constant. -/
partial def constApp (n : Name) (args : Array Expr) (ctx : Ctx) : MetaM String := do
  -- meta-level logical constants
  if n == ``And && args.size == 2 then
    let a ← tr args[0]! ctx; let b ← tr args[1]! ctx
    return if ctx.smt then s!"(and {a} {b})" else s!"({a} & {b})"
  if n == ``Or && args.size == 2 then
    let a ← tr args[0]! ctx; let b ← tr args[1]! ctx
    return if ctx.smt then s!"(or {a} {b})" else s!"({a} | {b})"
  if n == ``Iff && args.size == 2 then
    let a ← tr args[0]! ctx; let b ← tr args[1]! ctx
    return if ctx.smt then s!"(= {a} {b})" else s!"({a} <=> {b})"
  if n == ``Not && args.size == 1 then
    let a ← tr args[0]! ctx
    -- the argument of `~` is always parenthesised: `~ P` on a bare variable is standard THF,
    -- but Leo-II 1.7.0 does not parse it
    if ctx.smt then return s!"(not {a})"
    let a := if a.startsWith "(" then a else s!"({a})"
    return s!"(~ {a})"
  if n == ``Eq && args.size == 3 then
    let a ← tr args[1]! ctx; let b ← tr args[2]! ctx
    return if ctx.smt then s!"(= {a} {b})" else s!"({a} = {b})"
  if n == ``Ne && args.size == 3 then
    let a ← tr args[1]! ctx; let b ← tr args[2]! ctx
    return if ctx.smt then s!"(distinct {a} {b})" else s!"({a} != {b})"
  if n == ``Exists && args.size == 2 then
    match args[1]! with
    | .lam nm d b bi =>
        let v := varName (toString nm) ctx
        return ← withLocalDecl nm bi d fun x => do
          let ctx' := { ctx with names := ctx.names.push (x.fvarId!, v) }
          let body ← tr (b.instantiate1 x) ctx'
          if ctx.smt then return s!"(exists (({v} {← tySmt d})) {body})"
          else return s!"(?[{v}: {← tyThf d}]: {body})"
    | f =>
        let fs ← tr f ctx
        if ctx.smt then return s!"(exists ((X {← tySmt (← inferType args[0]!)})) (@ {fs} X))"
        else return s!"(?[X: {← tyThf (← inferType args[0]!)}]: ({fs} @ X))"
  constName n args ctx

/-- A constant, applied to `args`. -/
partial def constName (n : Name) (args : Array Expr) (ctx : Ctx) : MetaM String := do
  if n == ``False then return (if ctx.smt then "false" else "$false")
  if n == ``True then return (if ctx.smt then "true" else "$true")
  match known.find? (fun (m, _, _) => m == n) with
  | some (_, thf, poly) =>
      let (nm, rest) ←
        if poly then
          if h : 0 < args.size then
            let tag ← tyTag args[0]!
            let nm := s!"{thf}_{tag}"
            let ty ← if ctx.smt then tySmt args[0]! else tyThf args[0]!
            ctx.insts.modify (fun a => if a.any (fun (n, _) => n == nm) then a else a.push (nm, ty))
            pure (nm, args.extract 1 args.size)
          else pure (thf, args)
        else pure (thf, args)
      ctx.used.modify (·.insert nm)
      let mut s := nm
      if ctx.smt then for a in rest do s := s!"(@ {s} {← tr a ctx})"
      else for a in rest do s := s!"({s} @ {← tr a ctx})"
      return s
  | none =>
      let nm := lowerName n
      ctx.used.modify (·.insert nm)
      let mut s := nm
      if ctx.smt then for a in args do s := s!"(@ {s} {← tr a ctx})"
      else for a in args do s := s!"({s} @ {← tr a ctx})"
      return s

/-- Unfold `abbrev`s and instances but keep the embedding's definitions folded. -/
partial def whnf' (e : Expr) : MetaM Expr := do
  match e with
  | .mdata _ b => whnf' b
  | _ => return e
end

end ThfExport

namespace ThfExport

/-- The embedding, as fixed THF boilerplate. -/
def embedding : String :=
"%---- Types: mu (possible worlds), ent (individuals/entities)
thf(mu_type, type, mu: $tType).
thf(ent_type, type, ent: $tType).
%---- Signature of the embedding
thf(r_type, type, r: mu > mu > $o).
thf(existsat_type, type, existsat: ent > mu > $o).
%---- Lifted connectives
thf(mfalse_type, type, mfalse: mu > $o).
thf(mfalse_def, definition, mfalse = (^[W: mu]: $false)).
thf(mtrue_type, type, mtrue: mu > $o).
thf(mtrue_def, definition, mtrue = (^[W: mu]: $true)).
thf(mnot_type, type, mnot: (mu > $o) > mu > $o).
thf(mnot_def, definition, mnot = (^[A: mu > $o, W: mu]: ~ (A @ W))).
thf(mand_type, type, mand: (mu > $o) > (mu > $o) > mu > $o).
thf(mand_def, definition, mand = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) & (B @ W)))).
thf(mor_type, type, mor: (mu > $o) > (mu > $o) > mu > $o).
thf(mor_def, definition, mor = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) | (B @ W)))).
thf(mimplies_type, type, mimplies: (mu > $o) > (mu > $o) > mu > $o).
thf(mimplies_def, definition, mimplies = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) => (B @ W)))).
thf(mequiv_type, type, mequiv: (mu > $o) > (mu > $o) > mu > $o).
thf(mequiv_def, definition, mequiv = (^[A: mu > $o, B: mu > $o, W: mu]: ((A @ W) <=> (B @ W)))).
thf(mxor_type, type, mxor: (mu > $o) > (mu > $o) > mu > $o).
thf(mxor_def, definition, mxor = (^[A: mu > $o, B: mu > $o, W: mu]:
  (((A @ W) | (B @ W)) & ~ ((A @ W) & (B @ W))))).
thf(mbox_type, type, mbox: (mu > $o) > mu > $o).
thf(mbox_def, definition, mbox = (^[A: mu > $o, W: mu]: ![V: mu]: ((r @ W @ V) => (A @ V)))).
thf(mdia_type, type, mdia: (mu > $o) > mu > $o).
thf(mdia_def, definition, mdia = (^[A: mu > $o, W: mu]: ?[V: mu]: ((r @ W @ V) & (A @ V)))).
%---- Actualist quantifiers
thf(mforall_act_type, type, mforall_act: (ent > mu > $o) > mu > $o).
thf(mforall_act_def, definition, mforall_act = (^[P: ent > mu > $o, W: mu]:
  ![X: ent]: ((existsat @ X @ W) => (P @ X @ W)))).
thf(mexists_act_type, type, mexists_act: (ent > mu > $o) > mu > $o).
thf(mexists_act_def, definition, mexists_act = (^[P: ent > mu > $o, W: mu]:
  ?[X: ent]: ((existsat @ X @ W) & (P @ X @ W)))).
%---- Lifted operations on properties
thf(mnegpred_type, type, mnegpred: (ent > mu > $o) > ent > mu > $o).
thf(mnegpred_def, definition, mnegpred = (^[P: ent > mu > $o, X: ent, W: mu]: ~ (P @ X @ W))).
thf(mconpred_type, type, mconpred: (ent > mu > $o) > (ent > mu > $o) > ent > mu > $o).
thf(mconpred_def, definition, mconpred = (^[P: ent > mu > $o, Q: ent > mu > $o, X: ent, W: mu]:
  ((P @ X @ W) & (Q @ X @ W)))).
%---- Global validity
thf(mvalid_type, type, mvalid: (mu > $o) > $o).
thf(mvalid_def, definition, mvalid = (^[A: mu > $o]: ![W: mu]: (A @ W)))."

/-- Signature constants of the embedding, not to be re-declared per module. -/
def skipDecls : List Name :=
  [`i, `e, `iNonempty, `eNonempty, `R, `existsAt, `Mbot, `Mtop, `Mneg, `Mand, `Mor, `Mimp,
   `Mequiv, `Mbox, `Mdia, `Mexclor, `Mnegpred, `Mconpred, `Mallposs, `Mexiposs, `Mallact,
   `Mexiact, `Mprimeq, `Mprimneg, `Mleibeq, `Mvalid, `countermodel, `openproblem, `σ, `τ]

def isNoise (c : Name) : Bool :=
  let s := c.toString
  let has (sub : String) : Bool := (s.splitOn sub).length > 1
  c.isInternal || has "match_" || has "proof_" || has "eq_" || s.endsWith "_def"
    || s.endsWith "_sunfold" || has "_cstage"

/-- TH0 is monomorphic: instantiate every type variable of a statement with the type of
entities, which is the instance the dataset uses.  Returns the count of instantiations. -/
partial def monoType (ty : Expr) : MetaM (Expr × Nat) := do
  match ty with
  | .forallE n d b bi =>
      -- `{α : Type}` is a type variable; `{p : Prop}` is a proposition variable and stays
      if (d.isSort && !d.isProp) then
        let (t, k) ← monoType (b.instantiate1 (mkConst `e))
        return (t, k + 1)
      else
        withLocalDecl n bi d fun x => do
          let (b', k) ← monoType (b.instantiate1 x)
          return (← mkForallFVars #[x] b', k)
  | _ => return (ty, 0)

/-- Source position of a declaration, for keeping the order of the sources. -/
def declPos (c : Name) : MetaM Nat := do
  match ← findDeclarationRanges? c with
  | some r => return r.range.pos.line
  | none => return 0

/-- The monomorphic instances of the polymorphic constants of the embedding, generated on
demand from the instances the statements actually use. -/
def instDecls (insts : IO.Ref (Array (String × String))) : MetaM (Array String) := do
  let mut instLines : Array String := #[]
  let mut seen : Array String := #[]
  let mut work := (← insts.get)
  -- Leibniz equality at T needs the property quantifier at T
  for (nm, ty) in work do
    if nm.startsWith "mleibeq_" then
      let tag := (nm.drop "mleibeq_".length).toString
      let q := s!"mforall_pred{if tag == "ent" then "" else tag}"
      if !work.any (fun (n, _) => n == q) then work := work.push (q, s!"({ty} > (mu > $o))")
  for (nm, ty) in work.qsort (fun a b => a.1 < b.1) do
    if seen.contains nm then continue
    seen := seen.push nm
    if nm.startsWith "mforall_" || nm.startsWith "mexists_" then
      let q := if nm.startsWith "mforall_" then "!" else "?"
      let c := if nm.startsWith "mforall_" then "=>" else "&"
      instLines := instLines.push s!"thf({nm}_type, type, {nm}: (({ty} > mu > $o) > mu > $o))."
      instLines := instLines.push
        s!"thf({nm}_def, definition, {nm} = (^[P: {ty} > mu > $o, W: mu]: {q}[X: {ty}]: (P @ X @ W)))."
      if c == "" then pure ()
    else if nm.startsWith "mprimeq_" then
      instLines := instLines.push s!"thf({nm}_type, type, {nm}: ({ty} > {ty} > mu > $o))."
      instLines := instLines.push
        s!"thf({nm}_def, definition, {nm} = (^[X: {ty}, Y: {ty}, W: mu]: (X = Y)))."
    else if nm.startsWith "mprimneg_" then
      instLines := instLines.push s!"thf({nm}_type, type, {nm}: ({ty} > {ty} > mu > $o))."
      instLines := instLines.push
        s!"thf({nm}_def, definition, {nm} = (^[X: {ty}, Y: {ty}, W: mu]: (X != Y)))."
    else if nm.startsWith "mleibeq_" then
      let tag := (nm.drop "mleibeq_".length).toString
      let q := s!"mforall_pred{if tag == "ent" then "" else tag}"
      instLines := instLines.push s!"thf({nm}_type, type, {nm}: ({ty} > {ty} > mu > $o))."
      instLines := instLines.push
        s!"thf({nm}_def, definition, {nm} = (^[X: {ty}, Y: {ty}]: ({q} @ (^[P: {ty} > mu > $o]: ((mimplies @ (P @ X)) @ (P @ Y))))))."
  return instLines

def exportModule (modName : Name) : MetaM Unit := do
  let env ← getEnv
  let some idx := env.header.moduleNames.findIdx? (· == modName) | throwError "no module {modName}"
  let used ← IO.mkRef ({} : Std.HashSet String)
  let insts ← IO.mkRef (#[] : Array (String × String))
  let ctx : Ctx := { used := used, insts := insts }
  -- the axioms and definitions of the whole import closure (the embedding module, the
  -- filter theory, the module itself); the conjectures come from the module only
  let mut decls : Array (Nat × Nat × Name × ConstantInfo) := #[]
  for (c, info) in env.constants.map₁.toList do
    let some mi := (env.getModuleIdxFor? c).map (·.toNat) | continue
    let some mname := env.header.moduleNames[mi]? | continue
    if mname.getRoot != `Notes then continue
    if isNoise c || skipDecls.contains c then continue
    -- notation declarations and other Lean-internal machinery
    if info.type.isConstOf `Lean.ParserDescr || info.type.isConstOf `Lean.TrailingParserDescr
       || info.type.isConstOf `Lean.Macro || info.type.isConstOf `String then continue
    decls := decls.push (mi, ← declPos c, c, info)
  let sorted := decls.qsort (fun a b => a.1 < b.1 || (a.1 == b.1 && a.2.1 < b.2.1))
  let mut ax : Array String := #[]
  let mut conj : Array (Name × String) := #[]
  let mut skipped : Array String := #[]
  for (mi, _, c, info) in sorted do
    try
      match info with
      | .axiomInfo a =>
          if (← isProp a.type) then
            ax := ax.push s!"thf({lowerName c}, axiom, {← tr a.type ctx})."
          else
            ax := ax.push s!"thf({lowerName c}_type, type, {lowerName c}: {← tyThf a.type})."
      | .defnInfo d =>
          if (← isProp d.type) then pure () else
            let tyLine := s!"thf({lowerName c}_type, type, {lowerName c}: {← tyThf d.type})."
            let defLine := s!"thf({lowerName c}_def, definition, {lowerName c} = {← tr d.value ctx})."
            ax := ax.push tyLine
            ax := ax.push defLine
      | .thmInfo t =>
          if mi == idx then
            -- TH0 is monomorphic: a statement quantifying over a type is instantiated at the
            -- type of entities, which is the instance the dataset uses
            let (ty, mono) ← monoType t.type
            let note := if mono == 0 then "" else
              "%% polymorphic in the sources; instantiated at the type of entities\n"
            conj := conj.push (c, note ++ (← tr ty ctx))
      | _ => pure ()
    catch ex =>
      skipped := skipped.push s!"%% SKIPPED {c}: {← ex.toMessageData.toString}"
  let instLines ← instDecls insts
  IO.println "%%AX"
  IO.println embedding
  IO.println "%---- Monomorphic instances of the polymorphic constants of the embedding"
  for l in instLines do IO.println l
  for l in ax do IO.println l
  IO.println "%%ENDAX"
  for l in skipped do IO.println l
  for (c, f) in conj do
    IO.println s!"%%CONJ {c}"
    IO.println s!"thf({lowerName c}, conjecture, {f})."

/-- Like `exportModule`, but the conjectures are the theorems declared in the current file
(used for the statements the sources refute or leave open, which the port records as
anonymous `example`s and which a generated shadow module restates as named theorems). -/
def exportCurrent : MetaM Unit := do
  let env ← getEnv
  let used ← IO.mkRef ({} : Std.HashSet String)
  let insts ← IO.mkRef (#[] : Array (String × String))
  let ctx : Ctx := { used := used, insts := insts }
  let mut decls : Array (Nat × Nat × Name × ConstantInfo) := #[]
  for (c, info) in env.constants.map₁.toList do
    let some mi := (env.getModuleIdxFor? c).map (·.toNat) | continue
    let some mname := env.header.moduleNames[mi]? | continue
    if mname.getRoot != `Notes then continue
    if isNoise c || skipDecls.contains c then continue
    if info.type.isConstOf `Lean.ParserDescr || info.type.isConstOf `Lean.TrailingParserDescr
       || info.type.isConstOf `Lean.Macro || info.type.isConstOf `String then continue
    decls := decls.push (mi, ← declPos c, c, info)
  let sorted := decls.qsort (fun a b => a.1 < b.1 || (a.1 == b.1 && a.2.1 < b.2.1))
  let mut ax : Array String := #[]
  for (_, _, c, info) in sorted do
    try
      match info with
      | .axiomInfo a =>
          if (← isProp a.type) then
            ax := ax.push s!"thf({lowerName c}, axiom, {← tr a.type ctx})."
          else
            ax := ax.push s!"thf({lowerName c}_type, type, {lowerName c}: {← tyThf a.type})."
      | .defnInfo d =>
          if (← isProp d.type) then pure () else
            ax := ax.push s!"thf({lowerName c}_type, type, {lowerName c}: {← tyThf d.type})."
            ax := ax.push s!"thf({lowerName c}_def, definition, {lowerName c} = {← tr d.value ctx})."
      | _ => pure ()
    catch _ => pure ()
  -- the conjectures: theorems declared in this file
  let mut conj : Array (Name × String) := #[]
  for (c, info) in env.constants.map₂.toList do
    -- skip the exporter's own declarations, which live in the same file
    if c.getRoot == `ThfExport || isNoise c then continue
    match info with
    | .thmInfo t =>
        try
          let (ty, mono) ← monoType t.type
          let note := if mono == 0 then "" else
            "%% polymorphic in the sources; instantiated at the type of entities\n"
          conj := conj.push (c, note ++ (← tr ty ctx))
        catch ex => IO.println s!"%% SKIPPED {c}: {← ex.toMessageData.toString}"
    | _ => pure ()
  IO.println "%%AX"
  IO.println embedding
  IO.println "%---- Monomorphic instances of the polymorphic constants of the embedding"
  for l in (← instDecls insts) do IO.println l
  for l in ax do IO.println l
  IO.println "%%ENDAX"
  for (c, f) in conj.qsort (fun a b => a.1.toString < b.1.toString) do
    IO.println s!"%%CONJ {c}"
    IO.println s!"thf({lowerName c}, conjecture, {f})."


/-! ## SMT-LIB 2.6 with higher-order sorts (cvc5)

The same embedding, in the format cvc5 reads since it stopped reading TPTP.  A problem is
self-contained (SMT-LIB has no include mechanism): preamble, definitions, axioms, and the
negation of the conjecture, so that `unsat` means the statement is a theorem and `sat`, with
`--finite-model-find`, means a countermodel was found. -/

def embeddingSmt : String :=
";---- The shallow embedding of HOML in HOL, for cvc5's higher-order SMT-LIB.
;---- Types: mu (possible worlds), ent (individuals/entities).  Every operator is a constant
;---- of function sort defined by an equation, and every application is written with the
;---- higher-order apply `@`, so that partial application is available throughout.
(set-logic HO_ALL)
(declare-sort mu 0)
(declare-sort ent 0)
(declare-const r (-> mu mu Bool))
(declare-const existsat (-> ent mu Bool))
;---- Lifted connectives
(declare-const mfalse (-> mu Bool))
(assert (= mfalse (lambda ((w mu)) false)))
(declare-const mtrue (-> mu Bool))
(assert (= mtrue (lambda ((w mu)) true)))
(declare-const mnot (-> (-> mu Bool) mu Bool))
(assert (= mnot (lambda ((a (-> mu Bool)) (w mu)) (not (@ a w)))))
(declare-const mand (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mand (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (and (@ a w) (@ b w)))))
(declare-const mor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (or (@ a w) (@ b w)))))
(declare-const mimplies (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mimplies (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (=> (@ a w) (@ b w)))))
(declare-const mequiv (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mequiv (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu)) (= (@ a w) (@ b w)))))
(declare-const mxor (-> (-> mu Bool) (-> mu Bool) mu Bool))
(assert (= mxor (lambda ((a (-> mu Bool)) (b (-> mu Bool)) (w mu))
  (and (or (@ a w) (@ b w)) (not (and (@ a w) (@ b w)))))))
(declare-const mbox (-> (-> mu Bool) mu Bool))
(assert (= mbox (lambda ((a (-> mu Bool)) (w mu))
  (forall ((v mu)) (=> (@ (@ r w) v) (@ a v))))))
(declare-const mdia (-> (-> mu Bool) mu Bool))
(assert (= mdia (lambda ((a (-> mu Bool)) (w mu))
  (exists ((v mu)) (and (@ (@ r w) v) (@ a v))))))
;---- Actualist quantifiers
(declare-const mforall_act (-> (-> ent mu Bool) mu Bool))
(assert (= mforall_act (lambda ((p (-> ent mu Bool)) (w mu))
  (forall ((x ent)) (=> (@ (@ existsat x) w) (@ (@ p x) w))))))
(declare-const mexists_act (-> (-> ent mu Bool) mu Bool))
(assert (= mexists_act (lambda ((p (-> ent mu Bool)) (w mu))
  (exists ((x ent)) (and (@ (@ existsat x) w) (@ (@ p x) w))))))
;---- Lifted operations on properties
(declare-const mnegpred (-> (-> ent mu Bool) ent mu Bool))
(assert (= mnegpred (lambda ((p (-> ent mu Bool)) (x ent) (w mu)) (not (@ (@ p x) w)))))
(declare-const mconpred (-> (-> ent mu Bool) (-> ent mu Bool) ent mu Bool))
(assert (= mconpred (lambda ((p (-> ent mu Bool)) (q (-> ent mu Bool)) (x ent) (w mu))
  (and (@ (@ p x) w) (@ (@ q x) w)))))
;---- Global validity
(declare-const mvalid (-> (-> mu Bool) Bool))
(assert (= mvalid (lambda ((a (-> mu Bool))) (forall ((w mu)) (@ a w)))))"

/-- cvc5 rejects a lambda whose body is itself a function when it appears as an argument, so
every lambda is eta-expanded to full arity before rendering. -/
partial def etaAll (e : Expr) : MetaM Expr := do
  match e with
  | .lam .. =>
      lambdaTelescope e fun xs b => do
        let b ← etaAll b
        let bty ← whnf (← inferType b)
        forallTelescope bty fun ys _ => do
          if ys.isEmpty then mkLambdaFVars xs b
          else mkLambdaFVars (xs ++ ys) (mkAppN b ys)
  | .app .. =>
      let f ← etaAll e.getAppFn
      let args ← e.getAppArgs.mapM etaAll
      return mkAppN f args
  | .forallE n d b bi =>
      let d ← etaAll d
      withLocalDecl n bi d fun x => do
        mkForallFVars #[x] (← etaAll (b.instantiate1 x))
  | .mdata _ b => etaAll b
  | _ => return e

/-- The monomorphic instances, in SMT-LIB. -/
def instDeclsSmt (insts : IO.Ref (Array (String × String))) : MetaM (Array String) := do
  let mut out : Array String := #[]
  let mut seen : Array String := #[]
  let mut work := (← insts.get)
  for (nm, ty) in work do
    if nm.startsWith "mleibeq_" then
      let tag := (nm.drop "mleibeq_".length).toString
      let q := s!"mforall_pred{if tag == "ent" then "" else tag}"
      if !work.any (fun (n, _) => n == q) then work := work.push (q, s!"(-> {ty} mu Bool)")
  for (nm, ty) in work.qsort (fun a b => a.1 < b.1) do
    if seen.contains nm then continue
    seen := seen.push nm
    if nm.startsWith "mforall_" then
      out := out.push s!"(declare-const {nm} (-> (-> {ty} mu Bool) mu Bool))"
      out := out.push s!"(assert (= {nm} (lambda ((p (-> {ty} mu Bool)) (w mu)) (forall ((x {ty})) (@ (@ p x) w)))))"
    else if nm.startsWith "mexists_" then
      out := out.push s!"(declare-const {nm} (-> (-> {ty} mu Bool) mu Bool))"
      out := out.push s!"(assert (= {nm} (lambda ((p (-> {ty} mu Bool)) (w mu)) (exists ((x {ty})) (@ (@ p x) w)))))"
    else if nm.startsWith "mprimeq_" then
      out := out.push s!"(declare-const {nm} (-> {ty} {ty} mu Bool))"
      out := out.push s!"(assert (= {nm} (lambda ((x {ty}) (y {ty}) (w mu)) (= x y))))"
    else if nm.startsWith "mprimneg_" then
      out := out.push s!"(declare-const {nm} (-> {ty} {ty} mu Bool))"
      out := out.push s!"(assert (= {nm} (lambda ((x {ty}) (y {ty}) (w mu)) (distinct x y))))"
    else if nm.startsWith "mleibeq_" then
      let tag := (nm.drop "mleibeq_".length).toString
      let q := s!"mforall_pred{if tag == "ent" then "" else tag}"
      out := out.push s!"(declare-const {nm} (-> {ty} {ty} mu Bool))"
      out := out.push s!"(assert (= {nm} (lambda ((x {ty}) (y {ty}) (w mu))"
      out := out.push s!"  (@ (@ {q} (lambda ((q2 (-> {ty} mu Bool)) (v mu))"
      out := out.push s!"    (@ (@ (@ mimplies (@ q2 x)) (@ q2 y)) v))) w))))"
  return out

/-- Export one module to SMT-LIB; `current` takes the conjectures from the theorems declared
in the current file instead of from the module. -/
def exportSmt (modName : Name) (current : Bool) : MetaM Unit := do
  let env ← getEnv
  let idx := (env.header.moduleNames.findIdx? (· == modName)).getD 0
  let used ← IO.mkRef ({} : Std.HashSet String)
  let insts ← IO.mkRef (#[] : Array (String × String))
  let ctx : Ctx := { smt := true, used := used, insts := insts }
  let mut decls : Array (Nat × Nat × Name × ConstantInfo) := #[]
  for (c, info) in env.constants.map₁.toList do
    let some mi := (env.getModuleIdxFor? c).map (·.toNat) | continue
    let some mname := env.header.moduleNames[mi]? | continue
    if mname.getRoot != `Notes then continue
    if isNoise c || skipDecls.contains c then continue
    if info.type.isConstOf `Lean.ParserDescr || info.type.isConstOf `Lean.TrailingParserDescr
       || info.type.isConstOf `Lean.Macro || info.type.isConstOf `String then continue
    decls := decls.push (mi, ← declPos c, c, info)
  let sorted := decls.qsort (fun a b => a.1 < b.1 || (a.1 == b.1 && a.2.1 < b.2.1))
  let mut ax : Array String := #[]
  let mut conj : Array (Name × String) := #[]
  for (mi, _, c, info) in sorted do
    try
      match info with
      | .axiomInfo a =>
          if (← isProp a.type) then ax := ax.push s!"(assert {← tr (← etaAll a.type) ctx})"
          else ax := ax.push s!"(declare-const {lowerName c} {← tySmt a.type})"
      | .defnInfo d =>
          if (← isProp d.type) then pure () else
            ax := ax.push s!"(declare-const {lowerName c} {← tySmt d.type})"
            ax := ax.push s!"(assert (= {lowerName c} {← tr (← etaAll d.value) ctx}))"
      | .thmInfo t =>
          if !current && mi == idx then
            let (ty, _) ← monoType (← etaAll t.type)
            conj := conj.push (c, ← tr ty ctx)
      | _ => pure ()
    catch ex => IO.println s!"%% SKIPPED {c}: {← ex.toMessageData.toString}"
  if current then
    for (c, info) in env.constants.map₂.toList do
      if c.getRoot == `ThfExport || isNoise c then continue
      match info with
      | .thmInfo t =>
          try
            let (ty, _) ← monoType (← etaAll t.type)
            conj := conj.push (c, ← tr ty ctx)
          catch ex => IO.println s!"%% SKIPPED {c}: {← ex.toMessageData.toString}"
      | _ => pure ()
  IO.println "%%AX"
  IO.println embeddingSmt
  IO.println ";---- Monomorphic instances of the polymorphic constants of the embedding"
  for l in (← instDeclsSmt insts) do IO.println l
  for l in ax do IO.println l
  IO.println "%%ENDAX"
  for (c, f) in conj.qsort (fun a b => a.1.toString < b.1.toString) do
    IO.println s!"%%CONJ {c}"
    IO.println s!"(assert (not {f}))"

end ThfExport

elab "#thf_export " m:ident : command => liftTermElabM <| ThfExport.exportModule m.getId
elab "#thf_export_current" : command => liftTermElabM ThfExport.exportCurrent
elab "#smt_export " m:ident : command => liftTermElabM <| ThfExport.exportSmt m.getId false
elab "#smt_export_current " m:ident : command => liftTermElabM <| ThfExport.exportSmt m.getId true


==> anc/tools/thf/treelimitedrun/TreeLimitedRun.c <==
/* A native stand-in for TPTP's TreeLimitedRun, as far as Leo-III uses it.

   Leo-III runs every external prover as  TreeLimitedRun <CPU limit> <WC limit> <job...>
   and reads only the job's own output.  The binary its jar ships is a Linux x86-64 one,
   which cannot start on macOS arm64, so there every call to E failed before E ran.  This
   program takes the same arguments: it starts the job in a process group of its own with
   the CPU limit set on it (inherited by every process the job starts), kills the whole group
   when the wall-clock limit is reached, and reports what the original reports last.
   Options of the original (-q, -t, -p) are accepted and ignored; a memory limit is not. */
#include <signal.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <sys/resource.h>
#include <sys/time.h>
#include <sys/wait.h>
#include <time.h>
#include <unistd.h>

static pid_t child = -1;

static void on_signal(int sig) {
    if (child > 0) killpg(child, SIGKILL);
    _exit(128 + sig);
}

static double now(void) {
    struct timespec ts;
    clock_gettime(CLOCK_MONOTONIC, &ts);
    return ts.tv_sec + ts.tv_nsec / 1e9;
}

int main(int argc, char **argv) {
    int i = 1;
    while (i < argc && argv[i][0] == '-') i++;
    if (argc - i < 3) {
        fprintf(stderr, "Usage: %s [-q<quietness>] <CPU limit> <WC limit> <Job>\n", argv[0]);
        return 2;
    }
    long cpu = atol(argv[i]), wc = atol(argv[i + 1]);
    char **job = argv + i + 2;
    double t0 = now();

    child = fork();
    if (child < 0) { perror("TreeLimitedRun: fork"); return 2; }
    if (child == 0) {
        setpgid(0, 0);
        if (cpu > 0) {
            struct rlimit rl = { (rlim_t)cpu, (rlim_t)cpu + 1 };
            setrlimit(RLIMIT_CPU, &rl);
        }
        execvp(job[0], job);
        perror("TreeLimitedRun: exec");
        _exit(127);
    }
    setpgid(child, child);
    signal(SIGTERM, on_signal);
    signal(SIGINT, on_signal);
    signal(SIGHUP, on_signal);

    int status = 0;
    for (;;) {
        pid_t r = waitpid(child, &status, WNOHANG);
        if (r == child) break;
        if (wc > 0 && now() - t0 >= wc) {
            killpg(child, SIGKILL);
            waitpid(child, &status, 0);
            break;
        }
        usleep(10000);
    }
    killpg(child, SIGKILL);      /* whatever the job left behind */

    struct rusage ru;
    getrusage(RUSAGE_CHILDREN, &ru);
    double c = ru.ru_utime.tv_sec + ru.ru_utime.tv_usec / 1e6
             + ru.ru_stime.tv_sec + ru.ru_stime.tv_usec / 1e6;
    printf("FINAL WATCH: %.2f CPU %.2f WC\n", c, now() - t0);
    fflush(stdout);
    return WIFEXITED(status) ? WEXITSTATUS(status) : 128 + WTERMSIG(status);
}


==> anc/tools/thf/treelimitedrun/build.sh <==
#!/bin/sh
# Builds the native TreeLimitedRun and a copy of the Leo-III jar that carries it in place of
# the Linux x86-64 binary the release ships.  Nothing else in the jar changes.
#   tools/thf/treelimitedrun/build.sh [path/to/leo3.jar]   ->  leo3-native.jar next to this script
set -e
HERE=$(cd "$(dirname "$0")" && pwd)
SRC_JAR=${1:-$HOME/GITHUBS/Leo-III/bin/leo3.jar}
WORK=$(mktemp -d)
cc -O2 -Wall -o "$WORK/TreeLimitedRun" "$HERE/TreeLimitedRun.c"
mkdir -p "$WORK/scripts"; mv "$WORK/TreeLimitedRun" "$WORK/scripts/TreeLimitedRun"
cp "$SRC_JAR" "$HERE/leo3-native.jar"
(cd "$WORK" && zip -q "$HERE/leo3-native.jar" scripts/TreeLimitedRun)
rm -rf "$WORK"
unzip -p "$HERE/leo3-native.jar" scripts/TreeLimitedRun > "$HERE/.tlr.check"
file "$HERE/.tlr.check" | sed "s|$HERE/.tlr.check|scripts/TreeLimitedRun|"; rm "$HERE/.tlr.check"


==> anc/tools/thf/zipperposition-portfolio/LICENSE <==
Copyright (c) 2013-2016, Simon Cruanes
All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are met:

Redistributions of source code must retain the above copyright notice, this
list of conditions and the following disclaimer.  Redistributions in binary
form must reproduce the above copyright notice, this list of conditions and
the following disclaimer in the documentation and/or other materials
provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/tools/thf/zipperposition-portfolio/lams/10_32.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --boolean-reasoning=simpl-only   --select=e-selection12 --prec-gen-fun=invfreq_conj  --ord=derived_ho_kbo\
  --ho-unif-level=full-framework   --ho-pattern-decider=true --ho-solid-decider=false\
  --ho-fixpoint-decider=true  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=1\
  --sine=100 --sine-depth-min=1 --sine-depth-max=5 --sine-tolerance=1.5\
  -q "1|prefer-sos|default"\
  -q "8|prefer-processed|conjecture-relative-var(1,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-lambdas|explore"\
  -q "1|prefer-non-goals|explore"\
  -q "1|prefer-processed|conjecture-relative-var(1,s,f)" \
  --kbo-weight-fun=arity0 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/10_3q.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  -nc --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=ho-competitive --boolean-reasoning=simpl-only\
  --ext-rules=off\
  --recognize-injectivity=true\
  --ho-unif-level=full-framework -q "5|prefer-ho-steps|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "1|prefer-processed|fifo"\
  -q "5|prefer-easy-ho|conjecture-relative-var(1,l,f)"\
  --select=bb+ho-selection5 --ho-choice-inst=true\
  --sine=50 --sine-tolerance=1 --sine-depth-max=2 --sine-depth-min=1 --scan-clause-ac=false\
  --kbo-weight-fun=arity0 --lazy-cnf=true --lazy-cnf-kind=inf --lazy-cnf-renaming-threshold=8\
  --ho-prim-enum-early-bird=true --ho-unif-level=full-framework --stream-queue-ratio=5 --stream-queue-guard=50 --stream-force-limit=5\
  --bool-select="sel3(consequent_ctx)" --kbo-const-weight=1\
 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/10_e_short2.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=ho-pragmatic --boolean-reasoning=simpl-only --post-cnf-lambda-lifting=true\
  --ext-rules=off\
  --ho-prim-enum=none\
  --recognize-injectivity=true\
  --no-max-vars\
  --select=bb+e-selection8\
  --prec-gen-fun=invfreq --kbo-weight-fun=invfreqrank --kbo-const-weight=2\
  --ord=derived_ho_kbo\
  --ignore-orphans=true -q "1|defer-sos|conj_pref_weight(0.1,5,0.1,1,4)"\
  -q "1|defer-sos|conj_pref_weight(0.5,100,0.2,0.2,4)"\
  -q "1|const|pnrefined(4,300,4,300,4,4,0.7)"\
  -q "2|prefer-processed|rel_lvl_weight(0,1,2,1,1,1,200,200,2.5,999,999)"\
  -q "1|prefer-sos|staggered(1)"\
  -q "2|const|clauseweight(20,300,4)"\
  -q "2|prefer-goals|conjecture-relative-e(0.01,1,999,20,50,10,3,3,0.5)"\
  --lazy-cnf=true --lazy-cnf=true --e-call-point=0.01 --e-timeout=6\
  --e-auto=true --presaturate=true --lazy-cnf-renaming-threshold=8 --try-e="$DIR/eprover-ho" --tmp-dir="$3" "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/10_forms1.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --kbo-weight-fun-from-precedence=true\
  --prec-gen-fun=invfreqhack\
  -q "6|prefer-formulas|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "4|prefer-goals|pnrefined(2,1,1,1,2,2,2)"\
  -q "2|const|orient-lmax(2,1,2,1,1)" -q "4|prefer-fo|conjecture-relative-e(0.1,0.5,100,100,100,100,1.5,1.5,1.5)"\
  -q "1|prefer-processed|fifo"\
  --select=bb+e-selection\
  --ho-neg-ext-simpl=true --arg-cong-simpl=true\
  --ord=derived_ho_rpo -i tptp --tptp-def-as-rewrite --rewrite-before-cnf=true --sine=40 --sine-take-only-defs=true --sine-depth-min=1\
  --sine-depth-max=5 --sine-tolerance=10 --trigger-bool-inst=1\
  --lazy-cnf=true --lazy-cnf-kind=simp --presaturate=true --lazy-cnf-renaming-threshold=6\
  --boolean-reasoning=simpl-only --bool-select="sel2(consequent_ctx)" --superposition-with-formulas=true\
  --lazy-cnf-clausify-implications=false --lazy-cnf-inf-quant=true\
  --ho-unif-max-depth=1 --ho-solid-decider=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/10_forms2.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=ho-competitive --boolean-reasoning=bool-hoist --bool-hoist-simpl=true\
  --ext-rules=off  --avatar=off\
  --recognize-injectivity=true\
  --ho-unif-level=full-framework --no-max-vars\
  -q "4|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "2|prefer-goals|conjecture-relative-var(1.02,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-formulas|conjecture-relative-var(1,l,f)"\
  -q "2|prefer-easy-ho|conjecture-relative-var(1.01,s,f)"\
  --ho-choice-inst=true\
  --sine=50 --sine-tolerance=2 --sine-depth-max=4 --sine-depth-min=1 --e-max-derived=48\
  --e-encode-lambdas=keep --scan-clause-ac=false\
  --kbo-weight-fun=invfreqrank --lazy-cnf=true --lazy-cnf-kind=simp\
  --bool-select="sel1(antecedent_ctx)" --superposition-with-formulas=true\
  --select=NoSelection --lazy-cnf-clausify-implications=false --lazy-cnf-inf-quant=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/10_forms3.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ho-unif-max-depth=1 --ho-max-app-projections=0 --ho-max-rigid-imitations=1 --ho-max-elims=0 --ho-max-identifications=0\
  --ext-rules=ext-family --ext-rules-max-depth=1\
  --ho-prim-enum=none --ho-choice-inst=true\
  -q "3|prefer-fo|conjecture-relative-var(1.02,l,f)"\
  -q "3|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "7|prefer-ground|orient-lmax(2,1,2,1,1)"\
  -q "1|prefer-processed|fifo"\
  --sine=60 --sine-tolerance=3 --sine-depth-max=5 --sine-depth-min=1\
  --prec-gen-fun=invfreq_conj  --lazy-cnf-renaming-threshold=3\
  --kbo-weight-fun-from-precedence=true --trigger-bool-inst=1\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --trigger-bool-ind=1 --lazy-cnf=true --lazy-cnf-kind=simp --select=e-selection\
  --lazy-cnf-inf-quant=true --timeout=20 --ho-selection-restriction=none "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/10_forms4.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout $2\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=ho-competitive --boolean-reasoning=simpl-only\
  --ext-rules=off\
  --ho-prim-enum=full --ho-prim-max=1\
  --avatar=off\
  --recognize-injectivity=true  --ho-elim-leibniz=2\
  --ho-unif-level=full-framework --no-max-vars\
  -q "2|prefer-goals|conjecture-relative-e(0.5,1,100,100,100,100,1.5,1.5,1)"\
  -q "2|prefer-formulas|pnrefined(4,300,4,300,4,4,0.7)"\
  -q "3|prefer-fo|conjecture-relative-e(0.1,1,100,100,100,100,1.5,1.5,1.5)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-sos|conjecture-relative-e(0.5,1,100,100,100,100,1.5,1.5,1.5)"\
  -q "2|prefer-ground|pnrefined(1,1,1,1,2,1.5,2)" --ho-choice-inst=true\
  --sine=50 --sine-tolerance=2 --sine-depth-max=4 --sine-depth-min=1\
  --scan-clause-ac=false --kbo-weight-fun=invfreqrank --prec-gen-fun=invfreq_conj\
  --lazy-cnf=true --lazy-cnf-kind=simp --bool-select="sel1(antecedent_ctx)"\
  --superposition-with-formulas=true --select=bb+ho-selection4\
  --lazy-cnf-clausify-implications=false --lazy-cnf-inf-quant=true\
  --ho-fixpoint-decider=true\
  --stream-queue-guard=32 --stream-queue-ratio=256 --stream-clause-num=32 --ho-selection-restriction=none "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/10_shallow3.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout $2\
  --mode=ho-pragmatic --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --max-inferences=2 --ho-unif-max-depth=2 --ho-max-elims=0 --ho-max-app-projections=1 --ho-max-identifications=0\
  --ho-max-rigid-imitations=1 --ho-unif-level=pragmatic-framework\
  --boolean-reasoning=simpl-only\
  --ext-rules=off\
  --ho-prim-enum=none\
  -q "1|prefer-sos|default"\
  -q "8|const|conjecture-relative-var(1.02,l,f)"\
  -q "2|prefer-processed|fifo"\
  -q "1|prefer-ground|explore"\
  -q "1|prefer-non-goals|explore"\
  -q "1|prefer-processed|conjecture-relative-var(1.01,s,f)"\
  --recognize-injectivity=true\
  --ho-selection-restriction=none --select=e-selection9 --solve-formulas=true\
  --sine=50 --sine-tolerance=1 --sine-depth-max=3 --sine-depth-min=1 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/10_shallow_lift.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout $2\
  --mode=ho-pragmatic --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --boolean-reasoning=simpl-only --ext-rules=off\
  --ho-prim-enum=none --avatar=off --recognize-injectivity=true\
  --ho-unif-level=pragmatic-framework --no-max-vars\
  --max-inferences=2 --ho-unif-max-depth=1 -q "6|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "1|const|conjecture-relative-var(1.02,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-non-goals|conjecture-relative-var(1.02,l,f)"\
  -q "1|prefer-easy-ho|conjecture-relative-var(1.02,s,f)" --select=e-selection2 --ho-choice-inst=true\
  --sine=50 --sine-tolerance=1.0 --sine-depth-max=3 --sine-depth-min=1\
  --sine-trim-implications=true --scan-clause-ac=false --kbo-weight-fun=lambda-def-invfreqrank\
  --post-cnf-lambda-lifting=true --ho-selection-restriction=none "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/10_shallow_sine.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite\
  --mode=ho-pragmatic\
  --max-inferences=4 --ho-max-app-projections=1 --ho-max-elims=0 --ho-max-rigid-imitations=1 --ho-max-identifications=0\
  --ho-unif-max-depth=2\
  --boolean-reasoning=simpl-only\
  --ext-rules=off --kbo-weight-fun=lambda-def-const\
  --ho-prim-enum=neg --ho-prim-enum-early-bird=true\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --ho-unif-level=pragmatic-framework --ho-unif-max-depth=1\
  --sine=50 --sine-tolerance=1.0 --sine-depth-max=3\
  --sine-depth-min=1  --sine-trim-implications=true\
  -q "4|prefer-sos|orient-lmax(2,1,2,1,1)"\
  -q "4|defer-sos|conjecture-relative-var(1,s,f)"\
  -q "3|const|default"\
  -q "1|prefer-processed|fifo"\
  --ho-elim-leibniz=1\
  --ho-fixpoint-decider=true --ho-pattern-decider=true --ho-solid-decider=false\
  --select=e-selection10 --solve-formulas=true --sup-at-vars=false --sup-at-var-headed=false --sup-from-var-headed=true\
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=4\
  --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=6 --e-auto=true --e-max-derived=32 --e-encode-lambdas=keep\
  --scan-clause-ac=false --presaturate=true --e-call-point=0.16 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_b.split.li.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  --boolean-reasoning=bool-hoist --bool-hoist-simpl=true --bool-select=LI\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --ho-unif-max-depth=3 --ho-max-app-projections=1 --ho-max-rigid-imitations=2 --ho-max-elims=0 --ho-max-identifications=0\
  --ext-rules=ext-family --ext-rules-max-depth=1\
  --ho-prim-enum=none --ho-choice-inst=true\
  -q "2|prefer-long-trail|conjecture-relative-var(1.02,l,f)"\
  -q "3|prefer-ho-steps|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "1|prefer-neg-unit|orient-lmax(2,1,2,1,1)"\
  -q "1|prefer-short-trail|default"\
  -q "1|prefer-processed|fifo"\
  --select=bb+e-selection14\
  --sine=60 --sine-tolerance=1.8 --sine-depth-max=4 --sine-depth-min=1 --sine-trim-implications=true\
  --prec-gen-fun=arity --kbo-weight-fun=arity0 --kbo-const-weight=1\
  --lambda-demod=true --quant-demod=true --avatar=lazy --ho-choice-inst=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_ch_av.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic \
  --max-inferences=4 --ho-max-app-projections=1 --ho-max-elims=1 --ho-max-rigid-imitations=1 --ho-max-identifications=1 \
  --ho-unif-max-depth=2 \
  --boolean-reasoning=simpl-only \
  --ext-rules=off --kbo-weight-fun=lambda-def-sqarity \
  --ho-prim-enum=none \
  --tptp-def-as-rewrite \
  --ho-unif-level=full-framework --stream-queue-ratio=20 --stream-queue-guard=200 \
  -q "4|prefer-sos|orient-lmax(2,1,2,1,1)" \
  -q "4|defer-sos|conjecture-relative-var(1,s,f)" \
  -q "3|const|default" \
  -q "1|prefer-processed|fifo" \
  --ho-elim-leibniz=2 \
  --ho-fixpoint-decider=true --ho-pattern-decider=true --ho-solid-decider=true \
  --select=NoSelection --solve-formulas=true --sup-at-vars=false --sup-at-var-headed=false --fluidsup=true \
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=2 --lazy-cnf-skolem-mode=choice --avatar=eager  \
  --sine=60 --sine-tolerance=1.8 --sine-depth-max=5 --sine-depth-min=1 \
  --scan-clause-ac=false --presaturate=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_ch_av2.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --boolean-reasoning=simpl-only\
  --ho-prim-enum=neg --ho-prim-max=1 --ho-prim-enum-early-bird=true\
  --select=e-selection --prec-gen-fun=invfreq_conj --kbo-weight-fun=lambda-def-modarity  --ord=derived_ho_kbo \
  --ho-unif-level=full-framework\
  --ho-pattern-decider=true --ho-solid-decider=false --ho-fixpoint-decider=true\
  --lazy-cnf=true --lazy-cnf-kind=inf --lazy-cnf-renaming-threshold=4 --lazy-cnf-skolem-mode=choice \
  --sine=100 --sine-depth-min=1 --sine-depth-max=3 --sine-tolerance=1.5 --presaturate=true -q "1|prefer-sos|default"\
  -q "4|const|conjecture-relative-var(1.05,l,f)"\
  -q "1|prefer-easy-ho|conjecture-relative-var(1.01,s,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-lambdas|explore"\
  -q "1|prefer-non-goals|explore"\
  -q "1|prefer-processed|conjecture-relative-var(1,s,f)" "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_combs_pe.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=bool-hoist --tptp-rewrite-formulas-only=true\
  --ext-rules=off\
  --ho-prim-enum=combs --ho-prim-enum-early-bird=true --ho-prim-max=1\
  --select=bb+ho-selection5 --bool-select="sel3(shallow_log_ctx)"\
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=4\
  --tptp-def-as-rewrite --rewrite-before-cnf=true --ho-unif-level=pragmatic-framework\
  --ho-unif-max-depth=1\
  -q "3|prefer-fo|conjecture-relative-var(1.02,l,f)"\
  -q "3|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "4|prefer-ground|default"\
  -q "2|defer-formulas|conjecture-relative-e(0.1,0.5,100,100,100,100,1.5,1.5,1.5)" \
  -q "1|prefer-processed|fifo" \
  --ho-pattern-decider=true --ho-fixpoint-decider=true --ho-solid-decider=false\
  --avatar=eager --split-only-ground=true\
   "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_dag.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ho-unif-level=full-framework\
  --ext-rules=ext-family --ext-rules-max-depth=1 --recognize-injectivity=true\
  --ho-prim-enum=none --ho-choice-inst=true\
  -q "5|prefer-goals|dagweight(2,1,1,1,t,f,f,t,f,f,f)" -q "5|prefer-goals|dagweight(1,2,1,1,t,f,f,t,f,f,f)" -q "1|const|fifo"\
  --select=e-selection12\
  --sine=60 --sine-tolerance=2.5 --sine-depth-max=3 --sine-depth-min=1\
  --kbo-weight-fun=invfreqrank --prec-gen-fun=invfreq_constmin --lazy-cnf=true --lazy-cnf-kind=simp \
  --trigger-bool-inst=1 --trigger-bool-include-quants=false --kbo-const-weight=1\ 
 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_dag2.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=lambda-free-intensional --check-lambda-free=false --boolean-reasoning=simpl-only --post-cnf-lambda-lifting=true\
  --ext-rules=none --local-rw=false\
  --ho-prim-enum=none\
  -q "5|prefer-goals|dagweight(2,1,1,1,t,f,f,t,f,f,f)" -q "5|prefer-goals|dagweight(1,2,1,1,t,f,f,t,f,f,f)" -q "1|const|fifo"\
  --select=e-selection12\
  --sine=60 --sine-tolerance=2.5 --sine-depth-max=3 --sine-depth-min=1\
  --kbo-weight-fun=invfreqrank --prec-gen-fun=invfreq_constmin --lazy-cnf=true --lazy-cnf-kind=simp \
  --kbo-const-weight=1\ 
 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_e_short1.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=ho-competitive --boolean-reasoning=bool-hoist --ext-rules=off\
  --recognize-injectivity=true --ho-unif-level=full-framework\
  -q "4|prefer-goals|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "1|prefer-fo|conjecture-relative-var(1.02,l,f)"\
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)"\
  -q "4|prefer-ho-steps|conjecture-relative-var(1.01,s,f)"\
  -q "1|prefer-processed|fifo"\
  --select=bb+ho-selection\
  --scan-clause-ac=false\
  --kbo-weight-fun=invfreqrank --fluidsup=true --boolean-reasoning=bool-hoist --fluid-log-hoist=true\
  --fluid-hoist=true --ite-axioms=true --lazy-cnf=true --ho-solid-decider=true --ho-fixpoint-decider=true\
  --bool-select="sel1(pos_ctx)" --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=9 \
  --e-call-point=0.1 --avatar=off --e-max-derived=50 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_l_e.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --kbo-weight-fun-from-precedence=true  --prec-gen-fun=invfreqhack \
  -q "6|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "6|defer-sos|pnrefined(2,1,1,1,2,2,2)"\
  -q "2|const|orient-lmax(2,1,2,1,1)" -q "4|const|conjecture-relative-e(0.1,0.5,100,100,100,100,1.5,1.5,1.5)"\
  -q "1|prefer-processed|fifo"\
  --select=bb+e-selection12\
  --ord=derived_ho_rpo -i tptp --tptp-def-as-rewrite --rewrite-before-cnf=true --sine=40 --sine-take-only-defs=true --sine-depth-min=1 \
  --sine-depth-max=5 --sine-tolerance=10 --trigger-bool-inst=1\
  --lazy-cnf=true --lazy-cnf-kind=simp --presaturate=true --lazy-cnf-renaming-threshold=3 --boolean-reasoning=simpl-only \
  --try-e "$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=15  --e-encode-lambdas=keep --e-call-point=0.1 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_lcnf4.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ho-unif-level=full-framework --ho-prim-enum=eq --ho-prim-enum-early-bird=true\
  --ext-rules=ext-family --ext-rules-max-depth=1 --recognize-injectivity=true\
  -q "1|defer-sos|conj_pref_weight(0.5,100,0.2,0.2,4)"\
  -q "2|prefer-formulas|conj_pref_weight(0.5,100,0.2,0.2,4)"\
  -q "1|const|pnrefined(4,300,4,300,4,4,0.7)"\
  -q "2|prefer-processed|rel_lvl_weight(0,1,2,1,1,1,200,200,2.5,999,999)"\
  -q "1|prefer-sos|staggered(1)"\
  -q "1|const|clauseweight(20,300,4)"\
  -q "2|prefer-goals|conjecture-relative-e(0.01,1,999,20,50,10,3,3,0.5)"\
  --select=e-selection\
  --sine=60 --sine-tolerance=2.5 --sine-depth-max=3 --sine-depth-min=1\
  --kbo-weight-fun=invfreqrank --prec-gen-fun=invfreq_constmin --lazy-cnf=true --lazy-cnf-kind=simp \
  --trigger-bool-inst=1 --trigger-bool-include-quants=false --trigger-bool-ind=1 --kbo-const-weight=1\ 
 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_lcnf_noform.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite --rewrite-before-cnf=true --tptp-rewrite-formulas-only=true \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only \
  --ext-rules=ext-family --ext-rules-max-depth=1 \
  --ho-prim-enum=neg --ho-prim-max=1\
  --recognize-injectivity=true  --ho-elim-leibniz=1 \
  --ho-unif-level=full-framework --no-max-vars  \
  -q "1|prefer-sos|conjecture-relative-var(1.02,l,f)" \
  -q "4|const|conjecture-relative-var(1,s,f)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)" \
  -q "4|prefer-sos|pnrefined(2,1,1,1,2,2,2)" \
  --select=ho-selection4 --ho-choice-inst=true --lazy-cnf=true --avatar=eager \
  --sine=50 --sine-tolerance=10 --sine-depth-max=5 --sine-depth-min=1 --e-max-derived=64 \
  --e-encode-lambdas=keep --scan-clause-ac=false --prec-gen-fun=invfreq_conj --ord=derived_ho_kbo \
  --solid-subsumption=true --ignore-orphans=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_lifting1.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout $2\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=lambda-free-intensional --check-lambda-free=false --boolean-reasoning=simpl-only --post-cnf-lambda-lifting=true\
  --ext-rules=off\
  --ho-prim-enum=none  --recognize-injectivity=true\
  --no-max-vars\
  --select=e-selection12  --prec-gen-fun=invfreqhack --kbo-weight-fun=invfreqrank --kbo-const-weight=1  --ord=lambdafree_kbo\
  --ignore-orphans=true\
  -q "1|prefer-sos|conjecture-relative-e(0.5,0.75,100,100,100,100,1.5,1.5,1)" \
  -q "4|const|conjecture-relative-e(0.1,0.05,100,100,100,100,1.5,1.5,1.5)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-non-goals|conjecture-relative-e(0.3,0.25,100,100,100,100,1.5,1.5,1)" \
  -q "4|prefer-sos|pnrefined(3,2,3,2,2,1.5,2)" "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_lifting2.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout $2\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=lambda-free-intensional --check-lambda-free=false --boolean-reasoning=simpl-only --post-cnf-lambda-lifting=true\
  --ext-rules=off\
  --ho-prim-enum=none\
  --recognize-injectivity=true\
  --no-max-vars\
  --select=e-selection8\
  --prec-gen-fun=invfreq --kbo-weight-fun=invfreqrank --kbo-const-weight=2\
  --ord=lambdafree_kbo\
  --ignore-orphans=true\
   -q "1|prefer-sos|conjecture-relative-struct(1.5,3.5,2,3)"\
   -q "1|const|conj_pref_weight(0.5,100,0.2,0.2,4)"\
   -q "1|prefer-processed|fifo"\
   -q "1|prefer-non-goals|conjecture-relative-e(0.3,0.25,100,100,100,100,1.5,1.5,1)"\
   -q "1|prefer-sos|pnrefined(3,2,3,2,2,1.5,2)" --lazy-cnf=true --lazy-cnf-renaming-threshold=2 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_lifting3.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout $2\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=lambda-free-intensional --check-lambda-free=false --boolean-reasoning=simpl-only --post-cnf-lambda-lifting=true\
  --ext-rules=off\
  --ho-prim-enum=none\
  --recognize-injectivity=true\
  --no-max-vars\
  --select=bb+e-selection8\
  --prec-gen-fun=invfreq --kbo-weight-fun=invfreqrank --kbo-const-weight=2\
  --ord=lambdafree_kbo\
  --ignore-orphans=true -q "1|defer-sos|conj_pref_weight(0.1,5,0.1,1,4)"\
  -q "1|defer-sos|conj_pref_weight(0.5,100,0.2,0.2,4)"\
  -q "1|const|pnrefined(4,300,4,300,4,4,0.7)"\
  -q "2|prefer-processed|rel_lvl_weight(0,1,2,1,1,1,200,200,2.5,999,999)"\
  -q "1|prefer-sos|staggered(1)"\
  -q "2|const|clauseweight(20,300,4)"\
  -q "2|prefer-goals|conjecture-relative-e(0.01,1,999,20,50,10,3,3,0.5)"\
  --lazy-cnf=true --lazy-cnf-renaming-threshold=2 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_old_s4.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only \
  --ho-unif-max-depth=1 --ho-max-app-projections=1 --ho-max-rigid-imitations=1 --ho-max-elims=0 --ho-max-identifications=0 \
  --ext-rules=ext-family --ext-rules-max-depth=1 \
  --ho-prim-enum=none --ho-choice-inst=true\
  -q "3|prefer-fo|conjecture-relative-var(1.02,l,f)"\
  -q "3|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "7|prefer-ground|orient-lmax(2,1,2,1,1)"\
  -q "1|prefer-processed|fifo"\
  --select=e-selection6  \
  --sine=60 --sine-tolerance=3 --sine-depth-max=5 --sine-depth-min=1 \
  --prec-gen-fun=arity --lazy-cnf=true --lazy-cnf-kind=inf --lazy-cnf-renaming-threshold=3 \
  --kbo-weight-fun-from-precedence=true --trigger-bool-inst=1 \
  --tptp-def-as-rewrite --rewrite-before-cnf=true --lambda-demod=true --bool-demod=true --trigger-bool-ind=2 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/15_sine_deep.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --mode=ho-competitive --boolean-reasoning=simpl-only \
  --ext-rules=off \
  --ho-prim-enum=none  \
  --avatar=off \
  --recognize-injectivity=true  --ho-elim-leibniz=4 \
  --ho-unif-level=pragmatic-framework --ho-unif-max-depth=0 --no-max-vars  \
  -q "2|prefer-goals|conjecture-relative-e(0.5,1,100,100,100,100,1.5,1.5,1)" \
  -q "2|prefer-fo|conjecture-relative-e(0.1,1,100,100,100,100,1.5,1.5,1.5)" \
  -q "1|prefer-processed|fifo" \
  -q "2|prefer-non-goals|conjecture-relative-e(0.5,1,100,100,100,100,1.5,1.5,1.5)" \
  -q "1|prefer-ho-steps|pnrefined(1,1,1,1,2,1.5,2)" \
  -q "1|prefer-ground|conj_pref_weight(0.5,100,0.2,0.2,4)" \
  --select=bb+ho-selection5 --ho-choice-inst=true \
  --scan-clause-ac=false --kbo-weight-fun=lambda-def-arity0 --prec-gen-fun=invfreq_conj\
  --arg-cong-simpl=true --ho-neg-ext-simpl=true --sine=50 --sine-depth-max=3 --sine-depth-min=1 --sine-tolerance=9\
  --tptp-rewrite-formulas-only=true --post-cnf-lambda-lifting=true\
  "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/18_sh1.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --max-inferences=1 --ho-unif-max-depth=1 --ho-max-elims=0 --ho-max-app-projections=0 --ho-max-rigid-imitations=1 --ho-max-identifications=0\
  --boolean-reasoning=bool-hoist --bool-hoist-simpl=true --bool-select=LI --recognize-injectivity=true\
  --ext-rules=ext-family --ext-rules-max-depth=1 --ho-choice-inst=true\
  --ho-prim-enum=none --ho-elim-leibniz=0\
  --interpret-bool-funs=true --try-e="$DIR/eprover-ho" --tmp-dir="$3"\
  --ho-unif-level=pragmatic-framework --select=bb+e-selection2\
  --post-cnf-lambda-lifting=true\
  -q "4|prefer-sos|pnrefined(2,1,1,1,2,2,2)"\
  -q "6|prefer-processed|conjecture-relative-struct(1.5,3.5,2,3)"\
  -q "1|const|fifo"\
  -q "4|prefer-ground|orient-lmax(2,1,2,1,1)"\
  -q "4|defer-sos|conjecture-relative-struct(1,5,2,3)"\
  --avatar=off --recognize-injectivity=true --ho-neg-ext=true --e-timeout=10\
  --ho-pattern-decider=true --ho-fixpoint-decider=true --e-max-derived=50\
  --ignore-orphans=true --e-auto=true --presaturate=true --e-call-point=0.1 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/20_acsne_simpl.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --kbo-weight-fun-from-precedence=true  --prec-gen-fun=invfreqhack \
  -q "6|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "6|defer-sos|pnrefined(2,1,1,1,2,2,2)"\
  -q "2|const|orient-lmax(2,1,2,1,1)" -q "4|const|conjecture-relative-e(0.1,0.5,100,100,100,100,1.5,1.5,1.5)"\
  -q "1|prefer-processed|fifo"\
  --select=bb+e-selection12\
  --ho-neg-ext-simpl=true --arg-cong-simpl=true\
  --ord=derived_ho_rpo -i tptp --tptp-def-as-rewrite --rewrite-before-cnf=true --sine=40 --sine-take-only-defs=true --sine-depth-min=1 \
  --sine-depth-max=5 --sine-tolerance=10 --trigger-bool-inst=1\
  --lazy-cnf=true --lazy-cnf-kind=simp --presaturate=true --lazy-cnf-renaming-threshold=3 --boolean-reasoning=simpl-only \
  --try-e "$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=11 --e-auto=true  --e-encode-lambdas=keep --e-call-point=0.15 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/20_new_c.s3.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --mode=ho-competitive --boolean-reasoning=simpl-only \
  --ext-rules=off \
  --ho-prim-enum=full --ho-prim-max=1  \
  --avatar=off \
  --recognize-injectivity=true  --ho-elim-leibniz=4 \
  --ho-unif-level=full-framework --no-max-vars  \
  -q "2|prefer-goals|conjecture-relative-e(0.5,1,100,100,100,100,1.5,1.5,1)" \
  -q "4|const|conjecture-relative-e(0.1,1,100,100,100,100,1.5,1.5,1.5)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-non-goals|conjecture-relative-e(0.5,1,100,100,100,100,1.5,1.5,1.5)" \
  -q "4|prefer-sos|pnrefined(1,1,1,1,2,1.5,2)" \
  --select=ho-selection5 --ho-choice-inst=true --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=16 --e-call-point=0.15 --e-auto=true \
  --sine=50 --sine-tolerance=2 --sine-depth-max=4 --sine-depth-min=1 --e-max-derived=96 \
  --e-encode-lambdas=keep --scan-clause-ac=false --kbo-weight-fun=arity0 --prec-gen-fun=invfreq_conj "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/20_sh4.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ho-unif-max-depth=2 --ho-max-app-projections=0 --ho-max-rigid-imitations=1\
  --ho-max-elims=0 --ho-max-identifications=1\
  --max-inferences=3\
  --ext-rules=off --recognize-injectivity=true\
  --ho-prim-enum=none --ho-choice-inst=true\
  -q "3|prefer-fo|conjecture-relative-var(1.02,l,f)"\
  -q "3|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "2|prefer-ground|orient-lmax(2,1,2,1,1)"\
  -q "1|prefer-processed|fifo"\
  --select=MaxGoalNS\
  --sine=60 --sine-tolerance=1.5 --sine-depth-max=3 --sine-depth-min=1\
  --prec-gen-fun=invfreqhack --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=3\
  --kbo-weight-fun-from-precedence=true --kbo-weight-fun-from-precedence-rank=5 --trigger-bool-inst=1\
  --avatar=lazy --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --sup-from-var-headed=false --sup-at-vars=false "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/25_b.rw.4.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite\
  --mode=ho-pragmatic\
  --max-inferences=4 --ho-max-app-projections=1 --ho-max-elims=0 --ho-max-rigid-imitations=1 --ho-max-identifications=0\
  --ho-unif-max-depth=2\
  --boolean-reasoning=simpl-only\
  --ext-rules=off --kbo-weight-fun=lambda-def-const\
  --ho-prim-enum=neg --ho-prim-enum-early-bird=true\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --ho-unif-level=pragmatic-framework\
  -q "4|prefer-sos|orient-lmax(2,1,2,1,1)"\
  -q "4|defer-sos|conjecture-relative-var(1,s,f)"\
  -q "3|const|default"\
  -q "1|prefer-processed|fifo"\
  --ho-elim-leibniz=1\
  --ho-fixpoint-decider=true --ho-pattern-decider=true --ho-solid-decider=false\
  --select=e-selection10 --solve-formulas=true --sup-at-vars=false --sup-at-var-headed=false --sup-from-var-headed=true\
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=4\
  --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=15 --e-auto=true --e-max-derived=50 --e-encode-lambdas=drop\
  --scan-clause-ac=false --presaturate=true --e-call-point=0.22 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/30_b.l.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic \
  --max-inferences=4 --ho-max-app-projections=1 --ho-max-elims=1 --ho-max-rigid-imitations=1 --ho-max-identifications=1 \
  --ho-unif-max-depth=2 \
  --boolean-reasoning=simpl-only \
  --ext-rules=off --kbo-weight-fun=lambda-def-sqarity \
  --ho-prim-enum=none \
  --tptp-def-as-rewrite \
  --ho-unif-level=pragmatic-framework \
  -q "4|prefer-sos|orient-lmax(2,1,2,1,1)" \
  -q "4|defer-sos|conjecture-relative-var(1,s,f)" \
  -q "3|const|default" \
  -q "1|prefer-processed|fifo" \
  --ho-elim-leibniz=inf \
  --ho-fixpoint-decider=true --ho-pattern-decider=true --ho-solid-decider=true \
  --select=NoSelection --solve-formulas=true --sup-at-vars=false --sup-at-var-headed=false --fluidsup=true \
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=2 \
  --sine=60 --sine-tolerance=3 --sine-depth-max=5 --sine-depth-min=1 \
  --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=12 --e-auto=true --e-max-derived=50 --e-encode-lambdas=drop \
  --scan-clause-ac=false --presaturate=true --e-call-point=0.15 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/30_old_zip1.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --max-inferences=4 --ho-unif-max-depth=3 --ho-max-elims=0 --ho-max-app-projections=1 --ho-max-identifications=0\
  --ho-max-rigid-imitations=2 --ho-unif-level=pragmatic-framework\
  --boolean-reasoning=simpl-only --kbo-weight-fun=freqrank\
  --ext-rules=ext-family --ext-rules-max-depth=2\
  --ho-prim-enum=eq --ho-prim-max=2 --interpret-bool-funs=false\
  -q "2|prefer-goals|default"\
  -q "8|prefer-sos|conjecture-relative-var(1,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-lambdas|explore"\
  -q "1|prefer-non-goals|explore"\
  -q "1|prefer-processed|conjecture-relative-var(1,s,f)"\
  --recognize-injectivity=true\
  --ho-selection-restriction=none --select=ho-selection2 --solve-formulas=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/30_sp5.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --boolean-reasoning=simpl-only\
  --ho-prim-enum=pragmatic --ho-prim-max=1 --ho-prim-enum-early-bird=true\
  --select=e-selection --prec-gen-fun=invfreq_conj --kbo-weight-fun=lambda-def-modarity  --ord=derived_ho_kbo \
  --ho-unif-level=full-framework --lambda-demod=true --bool-demod=true\
  --ho-pattern-decider=true --ho-solid-decider=true --ho-fixpoint-decider=true\
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=4 \
  --sine=100 --sine-depth-min=1 --sine-depth-max=5 --sine-tolerance=1.5 --presaturate=true -q "1|prefer-sos|default"\
  -q "8|const|conjecture-relative-var(1,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-lambdas|explore"\
  -q "1|prefer-non-goals|explore"\
  -q "1|prefer-processed|conjecture-relative-var(1,s,f)" "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/33_shallow_sine.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --mode=ho-competitive --boolean-reasoning=simpl-only \
  --ext-rules=ext-family --ext-rules-max-depth=1 \
  --ho-prim-enum=none \
  --avatar=off \
  --recognize-injectivity=true  --ho-elim-leibniz=1 \
  --ho-unif-level=pragmatic-framework --no-max-vars  \
  --max-inferences=2 \
  --ho-unif-max-depth=1 \
  -q "6|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)" \
  -q "6|const|conjecture-relative-var(1.02,l,f)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)" \
  -q "4|prefer-easy-ho|conjecture-relative-var(1.01,s,f)" \
  --select=e-selection16 --ho-choice-inst=true --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=25 \
  --sine=50 --sine-tolerance=1.0 --sine-depth-max=3 --sine-depth-min=1\
  --sine-trim-implications=true --ho-unif-level=pragmatic-framework\
  --e-encode-lambdas=keep --scan-clause-ac=false \
  --kbo-weight-fun=lambda-def-invfreqrank --e-call-point=0.1 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/35_full_unif.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ext-rules=off\
  --ho-prim-enum=neg --ho-prim-enum-early-bird=true --ho-prim-max=1 --ho-choice-inst=true\
  --select=ho-selection4 --ho-selection-restriction=none\
  --lazy-cnf=true --lazy-cnf-kind=inf --lazy-cnf-renaming-threshold=2\
  --tptp-def-as-rewrite --rewrite-before-cnf=true --ho-unif-level=full-framework --stream-queue-ratio=20 --stream-queue-guard=300\
  -q "3|prefer-goals|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "1|prefer-ho-steps|clauseweight(1,1,1)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)"\
  -q "3|prefer-easy-ho|conjecture-relative-var(1.01,s,f)"\
  --ho-solid-decider=false -o tptp --ho-fixpoint-decider=true\
  --trigger-bool-inst=1 --ho-pattern-decider=true --trigger-bool-include-quants=false "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/35_full_unif4.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=bool-hoist --tptp-rewrite-formulas-only=true\
  --ext-rules=ext-family --ext-rules-max-depth=1 --ho-prim-enum=neg\
  --ho-choice-inst=true\
  --select=bb+ho-selection5 --ho-selection-restriction=none --bool-select="sel1(consequent_ctx)"\
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=4\
  --trigger-bool-inst=1 --trigger-bool-ind=1 --trigger-bool-include-quants=false \
  --tptp-def-as-rewrite --rewrite-before-cnf=true --ho-unif-level=full-framework\
  --stream-queue-ratio=50 --stream-queue-guard=10 --stream-clause-num=30 --ho-choice-inst=true\
  -q "3|prefer-fo|conjecture-relative-var(1.02,l,f)"\
  -q "3|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "4|prefer-ground|default"\
  -q "2|defer-formulas|conjecture-relative-e(0.1,0.5,100,100,100,100,1.5,1.5,1.5)" \
  -q "1|prefer-processed|fifo" \
  -o tptp --ho-fixpoint-decider=true\
  --ho-pattern-decider=true --ho-fixpoint-decider=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/40_b.comb.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-comb-complete \
  --boolean-reasoning=simpl-only \
  --ext-rules=off --kbo-weight-fun=lambda-def-sqarity \
  --ho-prim-enum=none \
  --tptp-def-as-rewrite \
  -q "4|prefer-sos|orient-lmax(2,1,2,1,1)" \
  -q "4|defer-sos|conjecture-relative-var(1,s,f)" \
  -q "3|const|default" \
  -q "1|prefer-processed|fifo" \
  --ho-elim-leibniz=1 \
  --select=NoSelection --solve-formulas=true \
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=8 \
  --sine=60 --sine-tolerance=2 --sine-depth-max=5 --sine-depth-min=1 \
  --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=26 --e-max-derived=50 --e-encode-lambdas=drop \
  --scan-clause-ac=false --presaturate=true \
  --comb-b-penalty=3 --comb-c-penalty=3 --comb-k-penalty=1 --comb-s-penalty=5 --subvarsup=false --e-call-point=0.15 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/40_c.s.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --mode=ho-competitive --boolean-reasoning=bool-hoist --bool-hoist-simpl=true \
  --ext-rules=ext-family --ext-rules-max-depth=2 \
  --ho-prim-enum=full --ho-prim-max=2 --bool-select=LI  \
  --ho-max-elims=1  --avatar=off \
  --recognize-injectivity=true  --ho-elim-leibniz=1 \
  --ho-unif-level=full-framework --no-max-vars  \
  -q "6|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)" \
  -q "6|const|conjecture-relative-var(1.02,l,f)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)" \
  -q "4|prefer-easy-ho|conjecture-relative-var(1.01,s,f)" \
  --select=e-selection7 --ho-choice-inst=true --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=30 \
  --sine=50 --sine-tolerance=2 --sine-depth-max=4 --sine-depth-min=1 --e-max-derived=48 \
  --e-encode-lambdas=keep --scan-clause-ac=false --lambdasup=0 --kbo-weight-fun=invfreqrank "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/40_c_ic.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  -nc --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --mode=ho-competitive --boolean-reasoning=simpl-only \
  --ext-rules=ext-family --ext-rules-max-depth=1 \
  --ho-prim-enum=none \
  --avatar=off \
  --recognize-injectivity=true  --ho-elim-leibniz=1 \
  --ho-unif-level=pragmatic-framework --no-max-vars  \
  --max-inferences=4 --ho-max-app-projections=1\
  --ho-max-elims=0 --ho-max-rigid-imitations=2 --ho-max-identifications=0 \
  --ho-unif-max-depth=3 \
  -q "6|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)" \
  -q "6|const|conjecture-relative-var(1.02,l,f)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)" \
  -q "4|prefer-easy-ho|conjecture-relative-var(1.01,s,f)" \
  --select=e-selection7 --ho-choice-inst=true --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=25 \
  --sine=50 --sine-tolerance=1 --sine-depth-max=2 --sine-depth-min=1 --e-max-derived=64 --sine-ignore-k-most-common-syms=2 --sine-trim-implications=true \
  --e-encode-lambdas=keep --scan-clause-ac=false --lambdasup=0 \
  --kbo-weight-fun=lambda-def-invfreqrank --demod-in-var-args=true --bool-demod=true --lambda-demod=true --e-call-point=0.1 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/40_e_lift.sh <==
#!/bin/bash

# 30s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic \
  --max-inferences=4 --ho-max-app-projections=1 --ho-max-elims=0 --ho-max-rigid-imitations=2 --ho-max-identifications=0\
  --ho-unif-max-depth=2 --max-inferences=3\
  --boolean-reasoning=bool-hoist --bool-select=LO\
  --ext-rules=off --kbo-weight-fun=lambda-def-invfreqrank\
  --ho-prim-enum=none\
  --ho-unif-level=pragmatic-framework\
  -q "1|prefer-sos|conjecture-relative-var(1.01,s,f)"\
  -q "4|const|conjecture-relative-var(1.05,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-non-goals|conjecture-relative-var(1.02,l,f)"\
  -q "4|prefer-sos|pnrefined(3,2,3,2,2,1.5,2)"\
  --ho-elim-leibniz=1\
  --ho-fixpoint-decider=true --ho-pattern-decider=true --ho-solid-decider=true\
  --select=e-selection2 --solve-formulas=true --lambdasup=0\
  --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=35 --e-max-derived=48 --e-encode-lambdas=keep\
  --presaturate=true --prec-gen-fun=invfreq --e-call-point=0.08 --sine-trim-implications=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/40_noforms.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite --rewrite-before-cnf=true --tptp-rewrite-formulas-only=true \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only \
  --ext-rules=ext-family --ext-rules-max-depth=1 \
  --ho-prim-enum=neg --ho-prim-max=1\
  --recognize-injectivity=true  --ho-elim-leibniz=1 \
  --ho-unif-level=pragmatic-framework --no-max-vars  \
  -q "1|prefer-sos|conjecture-relative-var(1.02,l,f)" \
  -q "4|const|conjecture-relative-var(1,s,f)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)" \
  -q "4|prefer-sos|pnrefined(2,1,1,1,2,2,2)" \
  --select=e-selection7 --ho-choice-inst=true --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=42 \
  --sine=50 --sine-tolerance=10 --sine-depth-max=5 --sine-depth-min=1 --e-max-derived=64 \
  --e-encode-lambdas=keep --scan-clause-ac=false --prec-gen-fun=invfreq_conj --ord=derived_ho_kbo \
  --solid-subsumption=true --ignore-orphans=true --e-call-point=0.2 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/5_sp_new2.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --boolean-reasoning=simpl-only\
  --ho-prim-enum=pragmatic --ho-prim-max=1 --ho-prim-enum-early-bird=true\
  --select=NoSelection --prec-gen-fun=invfreq_conj --kbo-weight-fun=lambda-def-modarity  --ord=derived_ho_kbo \
  --ho-unif-level=full-framework --lambda-demod=true --bool-demod=true\
  --ho-pattern-decider=true --ho-solid-decider=true --ho-fixpoint-decider=true\
  --lazy-cnf=true --lazy-cnf-kind=inf --lazy-cnf-renaming-threshold=4 \
  --sine=100 --sine-depth-min=1 --sine-depth-max=5 --sine-tolerance=1.5 --sine-trim-implications=true\
  --presaturate=true --bool-select="sel2(neg_ctx)"\
  -q "1|prefer-sos|default"\
  -q "8|const|conjecture-relative-var(1,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-lambdas|explore"\
  -q "1|prefer-non-goals|explore"\
  -q "1|prefer-processed|conjecture-relative-var(1,s,f)" "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_add_var_l_av.sh <==
#!/bin/bash

# 30s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ho-unif-max-depth=0 --ho-prim-enum=none\
  -q "2|prefer-ho-steps|conjecture-relative-e(0.1,0.5,100,100,100,100,1.5,1.5,1.5)"\
  -q "1|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "2|prefer-ground|default"\
  -q "2|prefer-empty-trail|conjecture-relative-e(0.1,0.5,100,100,100,100,1.5,1.5,1.5)"\
   -q "1|prefer-processed|fifo"\
  --select=bb+e-selection7\
  --ho-pattern-decider=false --ho-fixpoint-decider=true --ho-solid-decider=false\
  --sine=150 --sine-tolerance=2 --sine-depth-max=3 --sine-depth-min=1\
  --prec-gen-fun=invfreqhack --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=2 --fluid-log-hoist=false\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --ho-prim-enum=eq --ho-prim-enum-add-var=true --ho-prim-max=1 --ho-prim-enum-early-bird=true -o tptp --avatar=eager --split-only-ground=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_b5.l2.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ho-unif-max-depth=4 --ho-max-app-projections=2 --ho-max-rigid-imitations=2 --ho-max-elims=0 --ho-max-identifications=1\
  --ext-rules=off\
  --ho-prim-enum=neg --ho-prim-enum-early-bird=true --ho-choice-inst=true  --select=ho-selection5 --ho-selection-restriction=none\
  --prec-gen-fun=const_first --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=2\
  --tptp-def-as-rewrite --rewrite-before-cnf=true --ho-unif-level=full-framework --stream-queue-ratio=25 --stream-queue-guard=150\
  -q "6|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "6|const|conjecture-relative-var(1.02,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)"\
  -q "4|prefer-easy-ho|conjecture-relative-var(1.01,s,f)"  --ho-solid-decider=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_c.preprocess2.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=ho-competitive --boolean-reasoning=simpl-only\
  --ext-rules=off\
  --ho-prim-enum=none --kbo-weight-fun=invfreqrank --kbo-const-weight=1\
  --avatar=lazy --split-only-ground=true\
  --recognize-injectivity=true  --ho-elim-leibniz=1\
  --ho-unif-level=pragmatic-framework --no-max-vars\
  --max-inferences=1 --ho-unif-max-depth=0\
  --select=e-selection16  --prec-gen-fun=invfreq_conj --kbo-weight-fun-from-precedence=true  --bool-demod=true --lambda-demod=true\
  -q "1|prefer-sos|default"\
  -q "1|prefer-long-trail|conjecture-relative-var(1.01,s,f)"\
  -q "1|prefer-non-goals|default"\
  -q "3|const|conjecture-relative-var(1.01,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-short-trail|staggered(2)"\
  -q "1|prefer-easy-ho|staggered(1.5)"\
  -q "2|prefer-short-trail|conjecture-relative-var(1,s,f)" "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_cmb.lcnf4.sh <==
#!/bin/bash

# 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-comb-complete\
  --boolean-reasoning=simpl-only\
  --ext-rules=ext-family --ext-rules-max-depth=1 --kbo-weight-fun=docc\
  --ho-prim-enum=combs --ho-prim-enum-early-bird=true\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  -q "1|const|conjecture-relative-var(1,s,f)"\
  -q "1|prefer-processed|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "1|prefer-sos|staggered(1)"\
  -q "2|prefer-fo|default"\
  -q "1|prefer-neg-unit|orient-lmax(2,1,2,1,1)"\
  -q "2|prefer-easy-ho|conjecture-relative-struct(1.5,3.5,2,3)"\
  --ho-elim-leibniz=1\
  --select=e-selection2 --solve-formulas=true\
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=4\
  --sine=100 --sine-tolerance=3 --sine-depth-max=3 --sine-depth-min=1\
  --sine-trim-implications=true --avatar=eager "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_ite_full.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
 --tptp-def-as-rewrite --rewrite-before-cnf=true\
 --mode=ho-competitive --boolean-reasoning=bool-hoist\
 --ext-rules=ext-family --ext-rules-max-depth=1\
 --ho-max-elims=1  --avatar=off\
 --recognize-injectivity=true\
 --ho-unif-level=full-framework\
  -q "4|prefer-goals|pnrefined(1,1,1,2,2,2,0.5)"\
 -q "1|prefer-fo|conjecture-relative-var(1.02,l,f)"\
 -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)"\
 -q "4|prefer-ho-steps|conjecture-relative-var(1.01,s,f)" -q "1|prefer-processed|fifo"\
 --select=bb+ho-selection\
 --scan-clause-ac=false --kbo-weight-fun=invfreqrank --fluidsup=true\
 --boolean-reasoning=bool-hoist --fluid-log-hoist=true --fluid-hoist=true\
 --ite-axioms=true --lazy-cnf=true --ho-solid-decider=true\
 --ho-fixpoint-decider=true --bool-select="sel1(pos_ctx)" "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_lcnf_new_simp.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only \
  --ho-unif-max-depth=1 --ho-max-app-projections=1 --ho-max-rigid-imitations=1 --ho-max-elims=0 --ho-max-identifications=0 \
  --ext-rules=ext-family --ext-rules-max-depth=1 \
  --ho-prim-enum=none --ho-choice-inst=true\
  -q "3|prefer-fo|conjecture-relative-var(1.02,l,f)"\
  -q "3|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "7|prefer-ground|orient-lmax(2,1,2,1,1)"\
  -q "1|prefer-processed|fifo"\
  --select=e-selection6  \
  --sine=60 --sine-tolerance=3 --sine-depth-max=5 --sine-depth-min=1 \
  --prec-gen-fun=arity --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-inf-quant=true --lazy-cnf-renaming-threshold=3 \
  --kbo-weight-fun-from-precedence=true --trigger-bool-inst=1 \
  --tptp-def-as-rewrite --rewrite-before-cnf=true --lambda-demod=true --bool-demod=true --trigger-bool-ind=2 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_new_cnf.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" --mode=ho-pragmatic --kbo-weight-fun-from-precedence=true\
  --prec-gen-fun=invfreqhack\
   -q "6|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "6|defer-sos|pnrefined(2,1,1,1,2,2,2)"\
  -q "2|const|orient-lmax(2,1,2,1,1)" -q "4|const|conjecture-relative-e(0.1,0.5,100,100,100,100,1.5,1.5,1.5)"\
  -q "1|prefer-processed|fifo"\
  --ho-neg-ext-simpl=true --arg-cong-simpl=true\
  --ord=derived_ho_kbo --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --sine=40 --sine-take-only-defs=true --sine-depth-min=1\
  --sine-depth-max=5 --sine-tolerance=10 --trigger-bool-inst=1\
  --lazy-cnf=true --lazy-cnf-kind=inf --lazy-cnf-simplify-quant=true --lazy-cnf-renaming-threshold=3\
  --lambda-demod=true --sup-from-var-headed=false --sup-at-var-headed=false --select=ho-selection5\
  --ho-selection-restriction=none --ho-unif-max-depth=1 --ho-max-app-projections=0\
  --ho-max-rigid-imitations=1 --ho-max-elims=0 --ho-max-identifications=0\
  --presaturate=true --boolean-reasoning=simpl-only "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_new_l_av.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ho-unif-max-depth=1 --ho-max-app-projections=1 --ho-max-rigid-imitations=1 --ho-max-elims=0 --ho-max-identifications=0\
  --ext-rules=ext-family --ext-rules-max-depth=1\
  --ho-prim-enum=none --ho-choice-inst=true\
  -q "3|prefer-formulas|conjecture-relative-var(1.02,l,f)"\
  -q "3|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "3|prefer-ground|orient-lmax(2,1,2,1,1)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-short-trail|staggered(1)"\
  --select=e-selection17\
  --sine=60 --sine-tolerance=1.5 --sine-depth-max=3 --sine-depth-min=1\
  --prec-gen-fun=invfreq_conj --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=5\
  --kbo-weight-fun-from-precedence=true --trigger-bool-inst=1\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --trigger-bool-ind=1  --bool-select="sel2(neg_ctx)" --avatar=lazy --split-only-ground=true\
   "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_new_sh_or.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --mode=ho-competitive --boolean-reasoning=simpl-only \
  --ext-rules=off \
  --ho-prim-enum=or --ho-prim-enum-early-bird=true \
  --avatar=off \
  --recognize-injectivity=true \
  --ho-unif-level=pragmatic-framework --no-max-vars  \
  -q "3|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)" \
  -q "2|prefer-easy-ho|conjecture-relative-var(1.02,l,f)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-lambdas|conjecture-relative-var(1,l,f)" \
  -q "3|prefer-formulas|conjecture-relative-var(1.01,s,f)" \
  --lazy-cnf=true --lazy-cnf-kind=simp\
  --select=bb+ho-selection5 --ho-choice-inst=true  \
  --sine=50 --sine-tolerance=1.0 --sine-depth-max=3 --sine-depth-min=1\
  --sine-trim-implications=true\
  --scan-clause-ac=false  --ho-fixpoint-decider=true --avatar=lazy  --split-only-ground=true \
  --kbo-weight-fun=lambda-def-arity0  "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_no_ord.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ext-rules=off\
  --tptp-def-as-rewrite --rewrite-before-cnf=true --ho-unif-level=full-framework --stream-queue-ratio=10 --stream-queue-guard=100\
  -q "6|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "6|const|conjecture-relative-var(1.02,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)"\
  -q "4|prefer-ho-steps|conjecture-relative-var(1.01,s,f)"\
  --lazy-cnf=false --ho-unif-level=full-framework --ho-solid-decider=false --max-inferences=2\
  --ord=subterm --select=NoSelection -o tptp "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_s6.2.3.sh <==
#!/bin/bash

# Solves 3 under 18

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --mode=ho-competitive --boolean-reasoning=simpl-only \
  --ext-rules=off   --ho-prim-enum=none   --recognize-injectivity=true  --ho-elim-leibniz=off \
  --ho-unif-level=full-framework --no-max-vars \
  -q "3|by-norm-factor|conjecture-relative-var(1.02,l,f)" \
  -q "1|prefer-ho-steps|conjecture-relative-var(1,s,f)" \
  -q "1|prefer-processed|fifo" \
  -q "3|by-app-var-num|pnrefined(2,1,1,1,2,2,2)" \
  --select=e-selection9 --ho-selection-restriction=none \
  --sine=50 --sine-tolerance=2 --sine-depth-max=3 --sine-depth-min=1 \
  --prec-gen-fun=const_first \
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=3 \
  --solid-subsumption=false --ignore-orphans=false \
  --ho-solid-decider=true  --ho-fixpoint-decider=true --ho-pattern-decider=true \
  --sup-at-vars=false --sup-at-var-headed=false --sup-from-var-headed=false --dupsup=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_sh.eqenc.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  --boolean-reasoning=simpl-only\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --kbo-weight-fun=freqrank\
  -q "1|prefer-sos|default"\
  -q "1|prefer-goals|conjecture-relative-var(1.03,s,f)"\
  -q "1|prefer-non-goals|default"\
  -q "5|const|conjecture-relative-var(1.01,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|const|conjecture-relative-var(1.05,l,f)"\
  -q "1|defer-sos|conjecture-relative-var(1.1,s,f)"\
  --select=e-selection9 --recognize-injectivity=true --ho-choice-inst=false --ho-selection-restriction=none\
  --sine=50 --sine-tolerance=3 --sine-depth-max=3 --sine-depth-min=1 --eq-encode=true --avatar=eager --sine-trim-implications=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_sh.eqenc2.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  --boolean-reasoning=simpl-only\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --ho-unif-level=full-framework\
  --kbo-weight-fun=invfreqrank\
  --stream-queue-guard=50 --stream-queue-ratio=15\
  -q "1|prefer-neg-unit|conjecture-relative-var(1.03,s,f)"\
  -q "3|prefer-short-trail|conjecture-relative-var(1.05,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "2|prefer-sos|conjecture-relative-var(1.05,l,f)"\
  -q "1|defer-sos|conjecture-relative-var(1.1,s,t)"\
  --select=pos-e-selection2 --ho-choice-inst=false --ho-selection-restriction=none\
  --sine=50 --sine-tolerance=2.5 --sine-depth-max=3 --sine-depth-min=1 --eq-encode=true --avatar=lazy --sine-trim-implications=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_sh.or.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
   --mode=ho-pragmatic\
   --tptp-def-as-rewrite --rewrite-before-cnf=true\
   --boolean-reasoning=simpl-only\
   --ho-prim-enum=or --ho-prim-enum-early-bird=true\
   --select=ho-selection3 --prec-gen-fun=unary_first --kbo-weight-fun=modarity\
   --ord=derived_ho_rpo\
   --ho-unif-level=pragmatic-framework --ho-max-app-projections=0 --ho-max-rigid-imitations=1\
   --ho-max-identifications=0 --ho-max-elims=0 --lambda-demod=true --bool-demod=true\
   --ho-pattern-decider=true --ho-solid-decider=false --ho-fixpoint-decider=true\
   --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=8\
   --sine=65 --sine-depth-min=1 --sine-depth-max=5 --sine-tolerance=1.2 --sine-trim-implications=true\
   -q "1|prefer-ho-steps|default"\
   -q "4|prefer-easy-ho|conjecture-relative-var(1,l,f)"\
   -q "1|prefer-processed|fifo"\
   -q "1|defer-lambdas|explore"\
   -q "1|prefer-non-goals|orient-lmax(2,1,2,1,1)"\
   -q "1|prefer-sos|pnrefined(2,1,1,1,2,2,2)"\
   -q "1|prefer-processed|conjecture-relative-var(1,s,f)"\
   --ho-selection-restriction=none --max-inferences=3 --presaturate=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/lams/8_unif0.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ho-unif-level=pragmatic-framework --ho-unif-max-depth=0\
  -q "1|prefer-neg-unit|conjecture-relative-var(1.02,l,f)"\
  -q "1|prefer-formulas|pnrefined(1,1,1,2,2,2,0.75)"\
  -q "1|prefer-shallow|conjecture-relative-var(1.02,l,f)"\
  -q "2|prefer-ground|orient-lmax(2,1,2,1,1)"\
  -q "1|prefer-processed|fifo"\
  -q "2|defer-sos|pnrefined(1,1,1,2,2,2,0.75)"\
  -q "1|const|staggered(1.5)"\
  --select=e-selection9\
  --prec-gen-fun=invfreq_conj\
  --kbo-weight-fun-from-precedence=true\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --ho-selection-restriction=none --sup-at-var-headed=false\
  --sup-from-var-headed=false --sup-at-vars=false --lazy-cnf=true\
  --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=8\
  --max-inferences=1 --quant-demod=true --trigger-bool-inst=1 --trigger-bool-include-quants=false  "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/portfolio.lams.parallel.py <==
#!/usr/bin/env python3
import subprocess as sp
import sys
import re
from multiprocessing import cpu_count

STATUS_REGEX = re.compile(r'\% SZS status (\w+)')

def print_locked(msg, stdout_lock):
  assert stdout_lock is not None

  stdout_lock.acquire()
  try:
    print('{0}'.format(msg), flush=True)
  except:
    import traceback
    print("% Print lock error:{0}".format(traceback.format_exc()))
  finally:
    stdout_lock.release()

THM_STATUSES = ["Theorem", "Unsatisfiable", "ContradictoryAxioms"]

class Configuration:
  class RunResult:
    THEOREM = 1
    GAVE_UP = 2
    TIMEOUT = 3
    CANCELLED = 4
    UNKNOWN_ERROR = 5


  def __init__(self, conf_path, preferred_time):
    import os
    cwd = os.path.dirname(os.path.realpath(__file__))
    conf_path = cwd + "/" + conf_path
    self._conf_path = conf_path
    self._preferred_time = preferred_time
    
    if not os.path.isfile(conf_path):
      raise ValueError("{0} cannot be found".format(conf_path))
    if not (os.access(conf_path, os.X_OK)):
      raise ValueError("{0} is not executable".format(conf_path))


  def conf_path(self):
    return self._conf_path

  def preferred_timeout(self):
    return self._preferred_time
  
  def compute_timeout(self, ratio):
    lower_cutoff, upper_cutoff = 0.5,2
    from math import ceil

    if ratio < lower_cutoff:
      self._actual_timeout =  int(ceil(lower_cutoff * self._preferred_time))
    elif ratio > upper_cutoff:
      self._actual_timeout =  int(ceil(upper_cutoff * self._preferred_time))
    else:
      self._actual_timeout =  int(ceil(ratio * self._preferred_time))
    
    return self._actual_timeout

  def actual_timeout(self):
    if hasattr(self, '_actual_timeout'):
      return self._actual_timeout
    else:
      raise AttributeError(" actual timeout must be computed first") 

  def _do_run(self, prob_path, total_timeout, tmp_dir, stdout_lock, extra_args):
    try:
      from math import ceil
      import os
      cwd = os.path.dirname(os.path.realpath(__file__))
      conf_path = os.path.join(cwd, self.conf_path())

      timeout = self.actual_timeout()

      print_locked("% {0} running for {1}s".format(conf_path, timeout), stdout_lock)
      proc_res = sp.run([conf_path, prob_path, str(timeout), tmp_dir] + list(extra_args), stdout=sp.PIPE, stderr=sp.PIPE, timeout=timeout)
      res_out = proc_res.stdout.decode(encoding='ascii', errors='ignore')
      matches = STATUS_REGEX.findall(res_out)
      if any(matches):
        match = matches[0]
        if match.strip() in THM_STATUSES:
          # print_locked("{0}:{1}".format(conf_path, res_out))          
          return (Configuration.RunResult.THEOREM, res_out, self.conf_path())
        elif match.strip() == "ResourceOut":
          #print_locked("% {0}:{1}".format(conf_path, "TO"), stdout_lock)          
          return (Configuration.RunResult.TIMEOUT, None, self.conf_path())
        else:
          #print_locked("% {0}:{1}".format(conf_path, match.strip()), stdout_lock)          
          return (Configuration.RunResult.GAVE_UP, None, self.conf_path())
      
      print_locked("% {0} could not parse the output".format(conf_path), stdout_lock)
      err_msg = "\n".join(map(lambda x: "% " + x, res_out.split('\n')))
      print_locked(err_msg, stdout_lock)
      return (Configuration.RunResult.UNKNOWN_ERROR, None, self.conf_path())
      
    
    except Exception as e:
      # timeouts and things...
      #err_msg = "\n".join(map(lambda x: "% " + x, str(e).split('\n')))
      #print_locked("% Error: {0}".format(err_msg.replace("\n","\n% ")), stdout_lock)
      # import traceback
      # print("% Fatal error: {0}".format(traceback.format_exc().replace("\n", "\n%")))
      return (Configuration.RunResult.UNKNOWN_ERROR, None, self.conf_path())

  def run(self, prob_path, total_timeout, tmp_dir, stdout_lock, extra_args):
    return self._do_run(prob_path, total_timeout, tmp_dir, stdout_lock, extra_args)
      

all_confs = [
  Configuration('lams/40_c.s.sh', 40),
  Configuration('lams/35_full_unif4.sh', 40),
  Configuration('lams/40_c_ic.sh', 40),
  Configuration('lams/15_e_short1.sh', 15),
  Configuration('lams/40_noforms.sh', 45),
  Configuration('lams/40_b.comb.sh', 35),
  Configuration('lams/20_acsne_simpl.sh', 20),
  Configuration('lams/30_sp5.sh', 30),
  Configuration('lams/30_b.l.sh', 45),
  Configuration('lams/35_full_unif.sh', 28),
  Configuration('lams/15_old_s4.sh', 15),
  Configuration('lams/15_lifting3.sh', 15),
  Configuration('lams/33_shallow_sine.sh', 33),
  Configuration('lams/40_e_lift.sh', 40),
  Configuration('lams/15_lifting1.sh', 15),
  Configuration('lams/8_new_cnf.sh', 8),
  Configuration('lams/10_e_short2.sh', 10),
  Configuration('lams/8_add_var_l_av.sh', 8),
  Configuration('lams/8_new_sh_or.sh', 8),
  Configuration('lams/30_old_zip1.sh', 18),
  Configuration('lams/10_shallow_lift.sh', 15),
  Configuration('lams/15_lcnf_noform.sh', 15),
  Configuration('lams/8_sh.eqenc2.sh', 5),
  Configuration('lams/8_cmb.lcnf4.sh', 5),
  Configuration('lams/8_new_l_av.sh', 12),
  Configuration('lams/10_forms1.sh', 10),
  Configuration('lams/10_forms4.sh', 10),
  Configuration('lams/15_ch_av2.sh', 13),
  Configuration('lams/15_sine_deep.sh', 22),
  Configuration('lams/10_shallow_sine.sh', 15),
  Configuration('lams/20_new_c.s3.sh', 20),
  Configuration('lams/10_forms2.sh', 10),
  Configuration('lams/8_sh.or.sh', 12),
  Configuration('lams/15_combs_pe.sh', 10),
  Configuration('lams/15_b.split.li.sh', 22),
  Configuration('lams/18_sh1.sh', 18),
  Configuration('lams/8_no_ord.sh', 5),
  Configuration('lams/10_forms3.sh', 10),
  Configuration('lams/8_lcnf_new_simp.sh', 8),
  Configuration('lams/8_unif0.sh', 12),
  Configuration('lams/10_32.sh', 10),
  Configuration('lams/8_b5.l2.sh', 5),
  Configuration('lams/8_s6.2.3.sh', 5),
  Configuration('lams/8_c.preprocess2.sh', 11),
  Configuration('lams/15_l_e.sh', 15),
  Configuration('lams/20_sh4.sh', 15),
  Configuration('lams/8_sh.eqenc.sh', 5),
  Configuration('lams/5_sp_new2.sh', 5)
]


class Runner(object):
  def __init__(self, prob, timeout, tmp_dir, extra_args):
    self._prob = prob
    self._timeout = timeout
    self._tmp_dir = tmp_dir
    self._extra_args = extra_args
  
  def __call__(self, arg):
    conf, stdout_lock, flags = arg
    assert stdout_lock is not None
    try:
      if flags['done']:
        return (Configuration.RunResult.CANCELLED, None, conf.conf_path())
      else:
        return conf.run(self._prob, self._timeout, self._tmp_dir, stdout_lock, self._extra_args)
    except:
      # import traceback
      # print("% Fatal error:{0}".format(traceback.format_exc()))
      return (Configuration.RunResult.UNKNOWN_ERROR, None, conf.conf_path())



def run_parallel(confs, prob, timeout, tmp_dir, use_all_cpus, extra_args):
  try:
    import multiprocessing as m
    import os
    m.set_start_method("spawn")

    manager = m.Manager()
    stdout_lock = manager.Lock()
    flags = manager.dict({'done': False})
    runner = Runner(prob, timeout, tmp_dir, extra_args)

    n_cpus = len(os.sched_getaffinity(0)) - (0 if use_all_cpus else 1)
    
    pool = m.Pool(n_cpus)
    
    total_wc_time = sum([c.preferred_timeout() for c in confs])
    ratio = float(timeout) / float(total_wc_time)
    total_computed_time = sum([c.compute_timeout(ratio) for c in confs])
    print("% Total configuration time : {0}".format(total_wc_time), flush=True)
    print("% Estimated wc time : {0}".format(total_computed_time), flush=True)
    print("% Estimated cpu time ({1} cpus) : {0}".format(total_computed_time/n_cpus, n_cpus), flush=True)

    results = pool.imap_unordered(runner, [(c, stdout_lock, flags) for c in confs])

    for (status,proof,conf_id) in results:
      
      # print_locked("% {0} says {1}".format(conf_id, status), stdout_lock)
      if status == Configuration.RunResult.THEOREM:
        assert proof is not None

        print_locked("% Solved by {0}.\n{1}\n".format(conf_id,proof), stdout_lock)
        flags['done'] = True

        break
    
    print_locked("% Terminating...", stdout_lock)
    pool.terminate()
    pool.join()
  except:
    print("Unknown error in runner body.")
    # import traceback
    # print("% Fatal error:{0}".format(traceback.format_exc()))
        

def main():
  import os
  try:
    prob_path = sys.argv[1]
    timeout = int(sys.argv[2])
    tmp_dir   = sys.argv[3]
    use_all_cpus = True if sys.argv[4].lower() == "true" else False
    cpu_cnt = len(os.sched_getaffinity(0))
    timeout = timeout*(cpu_cnt-1) if not use_all_cpus else timeout*(cpu_cnt)

    run_parallel(all_confs, prob_path, timeout, tmp_dir, use_all_cpus, sys.argv[5:])
  except IndexError:
    print("Usage: python3 {0} <prob_path> <timeout> <tmp_dir> <use_all_cpus:true/false> [extra arguments for the runscripts]".format(sys.argv[0]))
  except Exception as e:
    print("Uncaught exception {0}".format(e))
  finally:
    print("% Runner terminated.")
 
if __name__ == "__main__":
  main()




==> anc/tools/thf/zipperposition-portfolio/portfolio.sh.sequential.py <==
#!/usr/bin/env python3
import subprocess as sp
import sys
import re
from multiprocessing import cpu_count

STATUS_REGEX = re.compile(r'\% SZS status (\w+)')

def print_locked(msg):
  print('{0}'.format(msg), flush=True)

THM_STATUSES = ["Theorem", "Unsatisfiable", "ContradictoryAxioms"]

class Configuration:
  class RunResult:
    THEOREM = 1
    GAVE_UP = 2
    TIMEOUT = 3
    CANCELLED = 4
    UNKNOWN_ERROR = 5


  def __init__(self, conf_path, preferred_time):
    import os
    cwd = os.path.dirname(os.path.realpath(__file__))
    conf_path = cwd + "/" + conf_path
    self._conf_path = conf_path
    self._preferred_time = preferred_time
    
    if not os.path.isfile(conf_path):
      raise ValueError("{0} cannot be found".format(conf_path))
    if not (os.access(conf_path, os.X_OK)):
      raise ValueError("{0} is not executable".format(conf_path))


  def conf_path(self):
    return self._conf_path

  def preferred_timeout(self):
    return self._preferred_time
  
  def compute_timeout(self, ratio):
    lower_cutoff, upper_cutoff = 0.4,2
    from math import ceil

    if ratio < lower_cutoff:
      self._actual_timeout =  int(ceil(lower_cutoff * self._preferred_time))
    elif ratio > upper_cutoff:
      self._actual_timeout =  int(ceil(upper_cutoff * self._preferred_time))
    else:
      self._actual_timeout =  int(ceil(ratio * self._preferred_time))
    
    return self._actual_timeout

  def actual_timeout(self):
    if hasattr(self, '_actual_timeout'):
      return self._actual_timeout
    else:
      raise AttributeError(" actual timeout must be computed first") 

  def _do_run(self, prob_path, total_timeout, tmp_dir, extra_args):
    try:
      from math import ceil
      import os
      cwd = os.path.dirname(os.path.realpath(__file__))
      conf_path = os.path.join(cwd, self.conf_path())

      timeout = self.actual_timeout()

      print_locked("% {0} running for {1}s".format(conf_path, timeout))
      proc_res = sp.run([conf_path, prob_path, str(timeout), tmp_dir] + list(extra_args), stdout=sp.PIPE, stderr=sp.PIPE, timeout=timeout)
      res_out = proc_res.stdout.decode(encoding='ascii', errors='ignore')
      matches = STATUS_REGEX.findall(res_out)
      if any(matches):
        match = matches[0]
        if match.strip() in THM_STATUSES:
          return (Configuration.RunResult.THEOREM, res_out, self.conf_path())
        elif match.strip() == "ResourceOut":
          return (Configuration.RunResult.TIMEOUT, None, self.conf_path())
        else:
          return (Configuration.RunResult.GAVE_UP, None, self.conf_path())
      
      print_locked("% {0} could not parse the output".format(conf_path))
      err_msg = "\n".join(map(lambda x: "% " + x, res_out.split('\n')))
      print_locked(err_msg)
      return (Configuration.RunResult.UNKNOWN_ERROR, None, self.conf_path())
      
    
    except Exception as e:
      # timeouts and things...
      #err_msg = "\n".join(map(lambda x: "% " + x, str(e).split('\n')))
      #print_locked("% Error: {0}".format(err_msg.replace("\n","\n% ")), stdout_lock)
      # import traceback
      # print("% Fatal error: {0}".format(traceback.format_exc().replace("\n", "\n%")))
      return (Configuration.RunResult.UNKNOWN_ERROR, None, self.conf_path())

  def run(self, prob_path, total_timeout, tmp_dir, extra_args):
    return self._do_run(prob_path, total_timeout, tmp_dir, extra_args)
      

all_confs = [
  Configuration('sh/sh5_sh1.sh', 8),
  Configuration('sh/sh8_shallow_sine.sh', 8),
  Configuration('sh/sh10_new_c.s3.sh', 6),
  Configuration('sh/sh10_c_ic.sh', 6),
  Configuration('sh/sh8_b.comb.sh', 5),
  Configuration('sh/sh5_add_var_l_av.sh', 5),
  Configuration('sh/sh10_e_lift.sh', 5),
  Configuration('sh/sh5_shallow_sine.sh', 2),
  Configuration('sh/sh5_e_short1.sh', 3),
  Configuration('sh/sh5_32.sh', 3),
  Configuration('sh/sh5_sh4.sh', 3),
  Configuration('sh/sh5_lifting2.sh', 5),
  Configuration('sh/sh5_noforms.sh', 2),
  Configuration('sh/sh8_old_zip1.sh', 5),
  Configuration('sh/sh5_sh.eqenc.sh', 1)
]


class Runner(object):
  def __init__(self, prob, timeout, tmp_dir, extra_args):
    self._prob = prob
    self._timeout = timeout
    self._tmp_dir = tmp_dir
    self._extra_args = extra_args
  
  def __call__(self, conf):
    try:
      return conf.run(self._prob, self._timeout, self._tmp_dir, self._extra_args)
    except:
      import traceback
      print("% Fatal error:{0}".format(traceback.format_exc()))
      return (Configuration.RunResult.UNKNOWN_ERROR, None, conf.conf_path())



def run_sequential(confs, prob, timeout, tmp_dir, extra_args):
  try:
    runner = Runner(prob, timeout, tmp_dir, extra_args)
    
    total_wc_time = sum([c.preferred_timeout() for c in confs])
    ratio = float(timeout) / float(total_wc_time)
    total_computed_time = sum([c.compute_timeout(ratio) for c in confs])
    print("% Total configuration time : {0}".format(total_wc_time), flush=True)
    print("% Estimated wc time : {0}".format(total_computed_time), flush=True)
    print("% Estimated cpu time ({1} cpus) : {0}".format(total_computed_time, 1), flush=True)

    for c in confs:
      (status,proof,conf_id) = runner(c)
      if status == Configuration.RunResult.THEOREM:
        assert proof is not None

        print_locked("% Solved by {0}.\n{1}\n".format(conf_id,proof))
        break

    print_locked("% Terminating...")
  except:
    print("Unknown error in runner body.")
    # import traceback
    # print("% Fatal error:{0}".format(traceback.format_exc()))
        

def main():
  import os
  try:
    prob_path = sys.argv[1]
    timeout = int(sys.argv[2])
    tmp_dir   = sys.argv[3]

    run_sequential(all_confs, prob_path, timeout, tmp_dir, sys.argv[4:])
  except IndexError:
    print("Usage: python3 {0} <prob_path> <timeout> <tmp_dir> [extra arguments for the runscripts]".format(sys.argv[0]))
  except Exception as e:
    print("Uncaught exception {0}".format(e))
  finally:
    print("% Runner terminated.")
 
if __name__ == "__main__":
  main()




==> anc/tools/thf/zipperposition-portfolio/sh/sh10_c_ic.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  -nc --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --mode=ho-competitive --boolean-reasoning=simpl-only \
  --ext-rules=ext-family --ext-rules-max-depth=1 \
  --ho-prim-enum=none \
  --avatar=off \
  --recognize-injectivity=true  --ho-elim-leibniz=1 \
  --ho-unif-level=pragmatic-framework --no-max-vars  \
  --max-inferences=4 --ho-max-app-projections=1\
  --ho-max-elims=0 --ho-max-rigid-imitations=2 --ho-max-identifications=0 \
  --ho-unif-max-depth=3 \
  -q "6|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)" \
  -q "6|const|conjecture-relative-var(1.02,l,f)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)" \
  -q "4|prefer-easy-ho|conjecture-relative-var(1.01,s,f)" \
  --select=e-selection7 --ho-choice-inst=true --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=7 \
  --sine=50 --sine-tolerance=1 --sine-depth-max=2 --sine-depth-min=1 --e-max-derived=64 --sine-ignore-k-most-common-syms=2 --sine-trim-implications=true \
  --e-encode-lambdas=keep --scan-clause-ac=false --lambdasup=0 \
  --kbo-weight-fun=lambda-def-invfreqrank --demod-in-var-args=true --bool-demod=true --lambda-demod=true --e-call-point=0.1 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh10_e_lift.sh <==
#!/bin/bash

# 30s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic \
  --max-inferences=4 --ho-max-app-projections=1 --ho-max-elims=0 --ho-max-rigid-imitations=2 --ho-max-identifications=0\
  --ho-unif-max-depth=2 --max-inferences=3\
  --boolean-reasoning=bool-hoist --bool-select=LO\
  --ext-rules=off --kbo-weight-fun=lambda-def-invfreqrank\
  --ho-prim-enum=none\
  --ho-unif-level=pragmatic-framework\
  -q "1|prefer-sos|conjecture-relative-var(1.01,s,f)"\
  -q "4|const|conjecture-relative-var(1.05,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-non-goals|conjecture-relative-var(1.02,l,f)"\
  -q "4|prefer-sos|pnrefined(3,2,3,2,2,1.5,2)"\
  --ho-elim-leibniz=1\
  --ho-fixpoint-decider=true --ho-pattern-decider=true --ho-solid-decider=true\
  --select=e-selection2 --solve-formulas=true --lambdasup=0\
  --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=3 --e-max-derived=48 --e-encode-lambdas=keep\
  --presaturate=true --prec-gen-fun=invfreq --e-call-point=0.2 --e-auto=true --sine-trim-implications=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh10_new_c.s3.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --mode=ho-competitive --boolean-reasoning=simpl-only \
  --ext-rules=off \
  --ho-prim-enum=full --ho-prim-max=1  \
  --avatar=off \
  --recognize-injectivity=true  --ho-elim-leibniz=4 \
  --ho-unif-level=full-framework --no-max-vars  \
  -q "2|prefer-goals|conjecture-relative-e(0.5,1,100,100,100,100,1.5,1.5,1)" \
  -q "4|const|conjecture-relative-e(0.1,1,100,100,100,100,1.5,1.5,1.5)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-non-goals|conjecture-relative-e(0.5,1,100,100,100,100,1.5,1.5,1.5)" \
  -q "4|prefer-sos|pnrefined(1,1,1,1,2,1.5,2)" \
  --select=ho-selection5 --ho-choice-inst=true --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=5 --e-call-point=0.25 --e-auto=true \
  --sine=50 --sine-tolerance=2 --sine-depth-max=4 --sine-depth-min=1 --e-max-derived=96 \
  --e-encode-lambdas=keep --scan-clause-ac=false --kbo-weight-fun=arity0 --prec-gen-fun=invfreq_conj "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh5_32.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --boolean-reasoning=simpl-only   --select=e-selection12 --prec-gen-fun=invfreq_conj  --ord=derived_ho_kbo\
  --ho-unif-level=full-framework   --ho-pattern-decider=true --ho-solid-decider=false\
  --ho-fixpoint-decider=true  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=1\
  --sine=100 --sine-depth-min=1 --sine-depth-max=5 --sine-tolerance=1.5\
  -q "1|prefer-sos|default"\
  -q "8|prefer-processed|conjecture-relative-var(1,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-lambdas|explore"\
  -q "1|prefer-non-goals|explore"\
  -q "1|prefer-processed|conjecture-relative-var(1,s,f)" \
  --kbo-weight-fun=arity0 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh5_add_var_l_av.sh <==
#!/bin/bash

# 30s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ho-unif-max-depth=0 --ho-prim-enum=none\
  -q "2|prefer-ho-steps|conjecture-relative-e(0.1,0.5,100,100,100,100,1.5,1.5,1.5)"\
  -q "1|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "2|prefer-ground|default"\
  -q "2|prefer-empty-trail|conjecture-relative-e(0.1,0.5,100,100,100,100,1.5,1.5,1.5)"\
   -q "1|prefer-processed|fifo"\
  --select=bb+e-selection7\
  --ho-pattern-decider=false --ho-fixpoint-decider=true --ho-solid-decider=false\
  --sine=150 --sine-tolerance=2 --sine-depth-max=3 --sine-depth-min=1\
  --prec-gen-fun=invfreqhack --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=2 --fluid-log-hoist=false\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --ho-prim-enum=eq --ho-prim-enum-add-var=true --ho-prim-max=1 --ho-prim-enum-early-bird=true -o tptp --avatar=eager --split-only-ground=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh5_e_short1.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=ho-competitive --boolean-reasoning=bool-hoist --ext-rules=off\
  --recognize-injectivity=true --ho-unif-level=full-framework\
  -q "4|prefer-goals|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "1|prefer-fo|conjecture-relative-var(1.02,l,f)"\
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)"\
  -q "4|prefer-ho-steps|conjecture-relative-var(1.01,s,f)"\
  -q "1|prefer-processed|fifo"\
  --select=bb+ho-selection\
  --scan-clause-ac=false\
  --kbo-weight-fun=invfreqrank --fluidsup=true --boolean-reasoning=bool-hoist --fluid-log-hoist=true\
  --fluid-hoist=true --ite-axioms=true --lazy-cnf=true --ho-solid-decider=true --ho-fixpoint-decider=true\
  --bool-select="sel1(pos_ctx)" --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=2 --e-auto=true \
  --e-call-point=0.35 --avatar=off --e-max-derived=50 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh5_lifting2.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout $2\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --mode=lambda-free-intensional --check-lambda-free=false --boolean-reasoning=simpl-only --post-cnf-lambda-lifting=true\
  --ext-rules=off\
  --ho-prim-enum=none\
  --recognize-injectivity=true\
  --no-max-vars\
  --select=e-selection8\
  --prec-gen-fun=invfreq --kbo-weight-fun=invfreqrank --kbo-const-weight=2\
  --ord=lambdafree_kbo\
  --ignore-orphans=true\
   -q "1|prefer-sos|conjecture-relative-struct(1.5,3.5,2,3)"\
   -q "1|const|conj_pref_weight(0.5,100,0.2,0.2,4)"\
   -q "1|prefer-processed|fifo"\
   -q "1|prefer-non-goals|conjecture-relative-e(0.3,0.25,100,100,100,100,1.5,1.5,1)"\
   -q "1|prefer-sos|pnrefined(3,2,3,2,2,1.5,2)" --lazy-cnf=true --lazy-cnf-renaming-threshold=2 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh5_noforms.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite --rewrite-before-cnf=true --tptp-rewrite-formulas-only=true \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only \
  --ext-rules=ext-family --ext-rules-max-depth=1 \
  --ho-prim-enum=neg --ho-prim-max=1\
  --recognize-injectivity=true  --ho-elim-leibniz=1 \
  --ho-unif-level=pragmatic-framework --no-max-vars  \
  -q "1|prefer-sos|conjecture-relative-var(1.02,l,f)" \
  -q "4|const|conjecture-relative-var(1,s,f)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)" \
  -q "4|prefer-sos|pnrefined(2,1,1,1,2,2,2)" \
  --select=e-selection7 --ho-choice-inst=true --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=2 --e-auto=true \
  --sine=50 --sine-tolerance=10 --sine-depth-max=5 --sine-depth-min=1 --e-max-derived=64 \
  --e-encode-lambdas=keep --scan-clause-ac=false --prec-gen-fun=invfreq_conj --ord=derived_ho_kbo \
  --solid-subsumption=true --ignore-orphans=true --e-call-point=0.2 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh5_sh.eqenc.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  --boolean-reasoning=simpl-only\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --kbo-weight-fun=freqrank\
  -q "1|prefer-sos|default"\
  -q "1|prefer-goals|conjecture-relative-var(1.03,s,f)"\
  -q "1|prefer-non-goals|default"\
  -q "5|const|conjecture-relative-var(1.01,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|const|conjecture-relative-var(1.05,l,f)"\
  -q "1|defer-sos|conjecture-relative-var(1.1,s,f)"\
  --select=e-selection9 --recognize-injectivity=true --ho-choice-inst=false --ho-selection-restriction=none\
  --sine=50 --sine-tolerance=3 --sine-depth-max=3 --sine-depth-min=1 --eq-encode=true --avatar=eager --sine-trim-implications=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh5_sh1.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --max-inferences=1 --ho-unif-max-depth=1 --ho-max-elims=0 --ho-max-app-projections=0 --ho-max-rigid-imitations=1 --ho-max-identifications=0\
  --boolean-reasoning=bool-hoist --bool-hoist-simpl=true --bool-select=LI --recognize-injectivity=true\
  --ext-rules=ext-family --ext-rules-max-depth=1 --ho-choice-inst=true\
  --ho-prim-enum=none --ho-elim-leibniz=0\
  --interpret-bool-funs=true --try-e="$DIR/eprover-ho" --tmp-dir="$3"\
  --ho-unif-level=pragmatic-framework --select=bb+e-selection2\
  --post-cnf-lambda-lifting=true\
  -q "4|prefer-sos|pnrefined(2,1,1,1,2,2,2)"\
  -q "6|prefer-processed|conjecture-relative-struct(1.5,3.5,2,3)"\
  -q "1|const|fifo"\
  -q "4|prefer-ground|orient-lmax(2,1,2,1,1)"\
  -q "4|defer-sos|conjecture-relative-struct(1,5,2,3)"\
  --avatar=off --recognize-injectivity=true --ho-neg-ext=true --e-timeout=2\
  --ho-pattern-decider=true --ho-fixpoint-decider=true --e-max-derived=50\
  --ignore-orphans=true --e-auto=true --presaturate=true --e-call-point=0.1 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh5_sh4.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --boolean-reasoning=simpl-only\
  --ho-unif-max-depth=2 --ho-max-app-projections=0 --ho-max-rigid-imitations=1\
  --ho-max-elims=0 --ho-max-identifications=1\
  --max-inferences=3\
  --ext-rules=off --recognize-injectivity=true\
  --ho-prim-enum=none --ho-choice-inst=true\
  -q "3|prefer-fo|conjecture-relative-var(1.02,l,f)"\
  -q "3|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)"\
  -q "2|prefer-ground|orient-lmax(2,1,2,1,1)"\
  -q "1|prefer-processed|fifo"\
  --select=MaxGoalNS\
  --sine=60 --sine-tolerance=1.5 --sine-depth-max=3 --sine-depth-min=1\
  --prec-gen-fun=invfreqhack --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=3\
  --kbo-weight-fun-from-precedence=true --kbo-weight-fun-from-precedence-rank=5 --trigger-bool-inst=1\
  --avatar=lazy --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --sup-from-var-headed=false --sup-at-vars=false "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh5_shallow_sine.sh <==
#!/bin/bash

# 1955 solved under 30 seconds

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" -nc --tptp-def-as-rewrite\
  --mode=ho-pragmatic\
  --max-inferences=4 --ho-max-app-projections=1 --ho-max-elims=0 --ho-max-rigid-imitations=1 --ho-max-identifications=0\
  --ho-unif-max-depth=2\
  --boolean-reasoning=simpl-only\
  --ext-rules=off --kbo-weight-fun=lambda-def-const\
  --ho-prim-enum=neg --ho-prim-enum-early-bird=true\
  --tptp-def-as-rewrite --rewrite-before-cnf=true\
  --ho-unif-level=pragmatic-framework --ho-unif-max-depth=1\
  --sine=50 --sine-tolerance=1.0 --sine-depth-max=3\
  --sine-depth-min=1  --sine-trim-implications=true\
  -q "4|prefer-sos|orient-lmax(2,1,2,1,1)"\
  -q "4|defer-sos|conjecture-relative-var(1,s,f)"\
  -q "3|const|default"\
  -q "1|prefer-processed|fifo"\
  --ho-elim-leibniz=1\
  --ho-fixpoint-decider=true --ho-pattern-decider=true --ho-solid-decider=false\
  --select=e-selection10 --solve-formulas=true --sup-at-vars=false --sup-at-var-headed=false --sup-from-var-headed=true\
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=4\
  --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=2 --e-auto=true --e-max-derived=32 --e-encode-lambdas=keep\
  --scan-clause-ac=false --presaturate=true --e-call-point=0.16 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh8_b.comb.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-comb-complete \
  --boolean-reasoning=simpl-only \
  --ext-rules=off --kbo-weight-fun=lambda-def-sqarity \
  --ho-prim-enum=none \
  --tptp-def-as-rewrite \
  -q "4|prefer-sos|orient-lmax(2,1,2,1,1)" \
  -q "4|defer-sos|conjecture-relative-var(1,s,f)" \
  -q "3|const|default" \
  -q "1|prefer-processed|fifo" \
  --ho-elim-leibniz=1 \
  --select=NoSelection --solve-formulas=true \
  --lazy-cnf=true --lazy-cnf-kind=simp --lazy-cnf-renaming-threshold=8 \
  --sine=60 --sine-tolerance=2 --sine-depth-max=5 --sine-depth-min=1 \
  --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=3 --e-auto=true --e-max-derived=50 --e-encode-lambdas=drop \
  --scan-clause-ac=false --presaturate=true \
  --comb-b-penalty=3 --comb-c-penalty=3 --comb-k-penalty=1 --comb-s-penalty=5 --subvarsup=false --e-call-point=0.15 "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh8_old_zip1.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"

ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --max-inferences=4 --ho-unif-max-depth=3 --ho-max-elims=0 --ho-max-app-projections=1 --ho-max-identifications=0\
  --ho-max-rigid-imitations=2 --ho-unif-level=pragmatic-framework\
  --boolean-reasoning=simpl-only --kbo-weight-fun=freqrank\
  --ext-rules=ext-family --ext-rules-max-depth=2\
  --ho-prim-enum=eq --ho-prim-max=2 --interpret-bool-funs=false\
  -q "2|prefer-goals|default"\
  -q "8|prefer-sos|conjecture-relative-var(1,l,f)"\
  -q "1|prefer-processed|fifo"\
  -q "1|prefer-lambdas|explore"\
  -q "1|prefer-non-goals|explore"\
  -q "1|prefer-processed|conjecture-relative-var(1,s,f)"\
  --recognize-injectivity=true\
  --ho-selection-restriction=none --select=ho-selection2 --solve-formulas=true "${@:4}"


==> anc/tools/thf/zipperposition-portfolio/sh/sh8_shallow_sine.sh <==
#!/bin/bash

# solves 4 under 15s

DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" >/dev/null 2>&1 && pwd )"


ulimit -t $2

$DIR/../zipperposition ${1:+"$1"} \
  -i tptp\
  -o tptp\
  --timeout "$2" \
  --mode=ho-pragmatic\
  --tptp-def-as-rewrite --rewrite-before-cnf=true \
  --mode=ho-competitive --boolean-reasoning=simpl-only \
  --ext-rules=ext-family --ext-rules-max-depth=1 \
  --ho-prim-enum=none \
  --avatar=off \
  --recognize-injectivity=true  --ho-elim-leibniz=1 \
  --ho-unif-level=pragmatic-framework --no-max-vars  \
  --max-inferences=2 \
  --ho-unif-max-depth=1 \
  -q "6|prefer-sos|pnrefined(1,1,1,2,2,2,0.5)" \
  -q "6|const|conjecture-relative-var(1.02,l,f)" \
  -q "1|prefer-processed|fifo" \
  -q "1|prefer-non-goals|conjecture-relative-var(1,l,f)" \
  -q "4|prefer-easy-ho|conjecture-relative-var(1.01,s,f)" \
  --select=e-selection16 --ho-choice-inst=true --try-e="$DIR/eprover-ho" --tmp-dir="$3" --e-timeout=3 --e-auto=true \
  --sine=50 --sine-tolerance=1.0 --sine-depth-max=3 --sine-depth-min=1\
  --sine-trim-implications=true --ho-unif-level=pragmatic-framework\
  --e-encode-lambdas=keep --scan-clause-ac=false \
  --kbo-weight-fun=lambda-def-invfreqrank --e-call-point=0.1 "${@:4}"


==> anc/tools/thf/zipperposition_portfolio.py <==
#!/usr/bin/env python3
"""Zipperposition's own one-CPU schedule, as SystemOnTPTP runs it.

    zipperposition_portfolio.py [--parallel] PROBLEM T

runs the developers' sequential portfolio `portfolio.sh.sequential.py` (vendored in
zipperposition-portfolio/, commit 58133ae of github.com/sneeuwballen/zipperposition) on
PROBLEM with limit T.  That script gives each configuration ceil(0.4 x its preferred time)
at small T, which sums to about 33 s at T = 10, and does not stop at T itself; the limit is
therefore enforced here as a hard wall-clock limit on the whole process group, so that the
schedule gets exactly the budget every other prover gets.

The configurations call `../zipperposition` and `./eprover-ho`; both are linked here, at run
time, to the Zipperposition 2.1 and the E 3.2 bundled with Isabelle2025-2 (or to ZIPPERPOSITION
and EPROVER if set).  With 2.1, 8 of the 15 configurations are rejected at once for option
values that need a newer Zipperposition, and the schedule moves on to the next.

With --parallel it runs instead the schedule the developers entered in CASC,
`portfolio.lams.parallel.py` with all CPUs, as their StarExec script calls it: 57
configurations over a budget of T times the number of cores, of which 2.1 accepts 29.  That
script asks the processor count of os.sched_getaffinity, which macOS lacks; os.cpu_count()
stands in for it.  The hard limit T applies as before.
"""
import os, signal, subprocess, sys, tempfile
HERE = os.path.dirname(os.path.realpath(__file__))
sys.path.insert(0, HERE)
from isabelle_env import component            # same discovery as run_provers.py

PF = os.path.join(HERE, 'zipperposition-portfolio')

def link(target, name):
    if not target or not os.path.exists(target):
        sys.exit(f'% missing binary for {name}')
    if os.path.realpath(name) == os.path.realpath(target):
        return
    # atomically, since two problems may start at the same moment
    tmp = f'{name}.{os.getpid()}'
    os.symlink(target, tmp)
    os.replace(tmp, name)

def main():
    args = sys.argv[1:]
    parallel = args[:1] == ['--parallel']
    if parallel: args = args[1:]
    prob, t = args[0], int(args[1])
    link(os.environ.get('ZIPPERPOSITION') or component('ZIPPERPOSITION', 'zipperposition-*', 'zipperposition'),
         os.path.join(PF, 'zipperposition'))
    link(os.environ.get('EPROVER') or component('EPROVER', 'e-*', 'eprover'),
         os.path.join(PF, 'sh', 'eprover-ho'))
    link(os.path.join(PF, 'sh', 'eprover-ho'), os.path.join(PF, 'lams', 'eprover-ho'))
    # an importable name for the parallel script, so that its worker processes find it
    link(os.path.join(PF, 'portfolio.lams.parallel.py'), os.path.join(PF, 'lams_parallel.py'))
    with tempfile.TemporaryDirectory() as tmp:
        if parallel:
            cmd = [sys.executable, '-c',
                   'import os, sys; sys.path.insert(0, sys.argv[1]); '
                   'os.sched_getaffinity = lambda pid: set(range(os.cpu_count())); '
                   'import lams_parallel as m; sys.argv = sys.argv[1:]; m.main()',
                   PF, os.path.abspath(prob), str(t), tmp, 'true']
        else:
            cmd = [sys.executable, os.path.join(PF, 'portfolio.sh.sequential.py'),
                   os.path.abspath(prob), str(t), tmp]
        p = subprocess.Popen(cmd,
                             stdout=subprocess.PIPE, stderr=subprocess.STDOUT, start_new_session=True)
        try:
            out = p.communicate(timeout=t)[0].decode('utf-8', 'replace')
        except subprocess.TimeoutExpired:
            os.killpg(p.pid, signal.SIGKILL); p.wait()
            print('% SZS status Timeout (hard wall-clock limit of the schedule)')
            return
    # the schedule prints a solved configuration's own output, SZS line included
    sys.stdout.write(out if 'SZS status' in out else out + '\n% SZS status GaveUp\n')

if __name__ == '__main__':
    main()

